Rational terms and UV counterterms of the SMEFT at next-to-leading order in QCD

We compute the rational terms $R_2$ and the ultraviolet counterterms of the dimension-six Standard Model Effective Field Theory (SMEFT) at next-to-leading order (NLO) in QCD without any flavour assumption, for complex Wilson coefficients, massive quarks and a general CKM matrix. We also compute the on-shell renormalisation factors of the quark fields in the presence of flavour mixing. We work with an anticommuting $\gamma_5$ and read closed fermion loops with a single $\gamma_5$ at the operator insertion. The results, also for common flavour assumptions, are provided in electronic form and in a Mathematica package attached to the paper. We use them to build example models for MadGraph5_aMC@NLO and give NLO predictions for representative processes.

==> anc/mathematica/SMEFTR2.wl <==
(* ::Package:: *)

(* :Title: SMEFTR2 *)
(* :Context: SMEFTR2` *)
(* :Summary:
     One-loop rational terms (R2) and UV poles of the dimension-six SMEFT at next-to-leading order in QCD,
     with general flavour, as Feynman rules that can be called for any set of external legs.
     Electronic form of the paper "Rational terms and UV counterterms of the SMEFT at next-to-leading order in QCD".
     The data are in SMEFTR2Data.wl, which is loaded automatically. *)
(* :Usage:
     Get["SMEFTR2.wl"]                                  (from the folder of this file)
     v = R2[{"U", "Ubar", OutLeg["g"]}];                the vertex, summed over all operators
     v[WC["uG", {f2, f1}]]                              the coefficient of one Wilson coefficient
     v["Structures"]                                    the tensor structures Str[n] written out
     ToFeynCalc[v]                                      the same with FeynCalc objects (load FeynCalc first)
     ToLaTeX[v]                                         the vertex as LaTeX source, in the layout of the catalogue
     SMEFTR2Info[]                                      a summary of names and conventions
   SMEFTR2Usage.wl goes through all functions. *)

BeginPackage["SMEFTR2`"];
(* the symbols of the package are protected at the end of this file; loading it again starts by removing the protection *)
Unprotect["SMEFTR2`*"];

$StartupMessage::usage = "SMEFTR2`$StartupMessage = False, set before the package is loaded, suppresses the message with the title and the author of the paper.";
SMEFTR2::usage = "SMEFTR2 gives the one-loop rational terms and UV poles of the SMEFT at NLO in QCD with general flavour. SMEFTR2Info[] lists the functions.";

(* ---- vertices. Usage messages: signature, one sentence, one example, the options by name; conventions and validity conditions
   are in SMEFTR2Info[] and in the last appendix of the paper. *)
TreeVertex::usage = "TreeVertex[legs, opts] gives the tree-level Feynman rule of the vertex, with its factor i, as a vertex object. Example: TreeVertex[{\"t\", \"tbar\", OutLeg[\"g\"]}]. Options: \"Convention\", \"Operators\" and the index names of R2. Normalisation: +i times the Lagrangian term for two-fermion and bosonic vertices, -i C/Lam^2 times the structure for four-fermion vertices (SMEFTR2Info[]). The Standard-Model part and the input shifts are included as in R2. The files hold no tree for the two-point functions of quarks and gluons: TreeVertex gives 0 for them, and UVCounterterm uses the inverse propagators.";
R2::usage = "R2[legs, opts] gives the rational term V^R2 of the effective vertex as a vertex object, without the factor i/(16 Pi^2). Example: R2[{\"t\", \"tbar\", OutLeg[\"g\"]}]. Options: \"Convention\", \"Operators\", \"FeynmanRule\" (True: include i/(16 Pi^2)), and the index names \"Momenta\", \"Spinor\", \"Colour\", \"Lorentz\", \"Flavour\", each a list with one entry per leg (None for a default). The Standard-Model part is included also with \"Operators\" -> {...}: v[] - v[\"SM\"] drops it. The input shifts (operator \"shifts\") are included unless \"Operators\" leaves them out. R2[{\"tbar\", \"t\"}] = -R2[{\"t\", \"tbar\"}].";
UVPole::usage = "UVPole[legs, opts] gives V^UV, the coefficient of the 1/epsilonDR pole of the unrenormalised effective vertex i/(16 Pi^2) V^UV/epsilonDR, without the factor i/(16 Pi^2), as a vertex object. Example: UVPole[{\"t\", \"tbar\", OutLeg[\"g\"]}]. Options: those of R2 (\"FeynmanRule\" -> True includes i/(16 Pi^2 epsilonDR)). The Standard-Model part and the input shifts are included as in R2.";
UVct::usage = "UVct[legs, opts] gives -i/(16 Pi^2) V^UV/epsilonDR, the one-loop pole with the opposite sign and with its factor, as a vertex object. Example: UVct[{\"t\", \"tbar\", OutLeg[\"g\"]}]. Options: as UVPole. The complete counterterm vertex is UVCounterterm.";
VertexObject::usage = "VertexObject[...] is returned by the vertex functions and behaves like its expression under +, * (a scalar), /., Simplify, FullSimplify, Expand, Collect, D, Coefficient and Normal. Example: v = R2[{\"t\", \"tbar\"}]; v[WC[\"uG\", {3, 3}]]. v[] is the expression in the structures Str[n], v[WC[...]] the coefficient of a Wilson coefficient, v[\"uG\"] the part of one operator (with the Standard-Model part), v[\"SM\"] the Standard-Model part, v[\"Explicit\"] the expression with the structures written out, v[\"Properties\"] the list of properties.";

(* ---- legs *)
InLeg::usage = "InLeg[field] is an incoming leg. A bare field name is incoming. Example: InLeg[\"t\"].";
OutLeg::usage = "OutLeg[field] is an outgoing leg, the incoming antiparticle with the opposite momentum. Example: OutLeg[\"g\"].";
Leg::usage = "Leg[field, \"In\"|\"Out\", names] is a leg with its own index names; without the direction the leg is incoming. Example: Leg[\"g\", \"Out\", \"Momentum\" -> k, \"Lorentz\" -> nu]. Names: \"Momentum\", \"Spinor\", \"Colour\", \"Lorentz\", \"Flavour\"; unspecified ones take the default (p1, s1, c1 or a1, mu1, f1 for leg 1). The momenta of the legs are distinct symbols.";

(* ---- tools *)
ListVertices::usage = "ListVertices[opts] lists the available vertices as lists of incoming fields. Example: ListVertices[\"Operators\" -> \"uG\"]. Options: \"Convention\", \"Operators\" (or \"Operator\").";
Operators::usage = "Operators[legs, opts] lists the operators with a stored contribution to a vertex, as v[\"Operators\"] of the vertex object. For some of them the contribution vanishes, or vanishes for particular generations or for the tree, the rational term or the pole. Example: Operators[{\"t\", \"tbar\", \"Z\"}]. Option: \"Convention\".";
ToFeynCalc::usage = "ToFeynCalc[v] writes a vertex object with FeynCalc objects (DiracChain, SUNTF, SUNFDelta, SUNDelta, Pair, Eps); ToFeynCalc[v, WC[...]] does it for one coefficient, ToFeynCalc[expr] for any expression of the package. Example: ToFeynCalc[R2[{\"t\", \"tbar\"}]]. FeynCalc must be loaded.";
ToLaTeX::usage = "ToLaTeX[v] gives a vertex object as a string of LaTeX source in the layout of the catalogue: the structures S_n, then one line for each Wilson coefficient, collected by structure, in align* environments of the package amsmath. For a UVCounterterm object the pole and the finite part are written separately. ToLaTeX[expr] converts an expression of the package, also with explicit structures. Example: ToLaTeX[R2[{\"t\", \"tbar\"}, \"Operators\" -> {\"uG\"}]]. Option: \"Structures\" (False: without the list of the structures). A summed Lorentz index is written once up and once down.";
EvaluateFlavour::usage = "EvaluateFlavour[v or expr, {f1 -> 3, ...}] sets flavour indices to generations (1, 2, 3, or other symbols) and carries out the flavour sums FlavourSum; a single rule is accepted, and without rules only the sums are carried out. Example: EvaluateFlavour[R2[{\"U\", \"Ubar\", OutLeg[\"g\"]}], {f1 -> 3, f2 -> 3}]. The legs of the object keep their names \"U\", \"Ubar\".";
CKMUnitarity::usage = "CKMUnitarity[v or expr] uses Sum_k V_ik V*_jk = Sum_k V_ki V*_kj = delta_ij inside the flavour sums and carries out the resulting Kronecker deltas. Example: CKMUnitarity[R2[{\"D\", \"Dbar\", OutLeg[\"g\"]}, \"Operators\" -> {\"qq1\"}]].";
ListOperators::usage = "ListOperators[] gives an association of the operator names (the values of the option \"Operators\") to the names of their Wilson coefficients, which are the same except for \"shifts\", the input shifts. Example: ListOperators[].";
EliminateMomentum::usage = "EliminateMomentum[v, p] rewrites the vertex object v, structures included, with the momentum p of one of its legs replaced by momentum conservation; EliminateMomentum[expr, p, v] does it for an expression taken from v. Example: EliminateMomentum[R2[{\"g\", \"t\", \"tbar\"}], p3]. p is the name of the momentum as v[\"Momenta\"] shows it, without a sign.";
WilsonCoefficients::usage = "WilsonCoefficients[v] lists the Wilson coefficients that appear in v outside flavour sums. Example: WilsonCoefficients[R2[{\"t\", \"tbar\"}]].";
VertexTable::usage = "VertexTable[v, c] tabulates the structures of v against the coefficient of the Wilson coefficient c, or of each of a list {c1, c2, ...}; VertexTable[v] gives the full coefficients. Example: VertexTable[R2[{\"t\", \"tbar\"}], WC[\"uG\", {3, 3}]]. Options: \"Form\" (\"FeynCalc\", \"Explicit\", \"Label\"), \"Output\" (\"Grid\", \"List\").";
R2UVTable::usage = "R2UVTable[legs, c, opts] tabulates, structure by structure, the tree, V^R2 and V^UV of a vertex for the Wilson coefficient c (or a list of them). Example: R2UVTable[{\"t\", \"tbar\", OutLeg[\"g\"]}, WC[\"uG\", {3, 3}]]. Options: those of R2, \"Columns\" (a list of \"Tree\", \"R2\", \"UVPole\", \"UVct\", or of {kind, options} for a column with its own options, e.g. {\"R2\", \"Operators\" -> {\"uG\"}}), \"EvaluateFlavour\" (True or rules), \"CKMUnitarity\", \"Form\", \"Output\".";
FlavourSchemes::usage = "FlavourSchemes[] lists the flavour assumptions (shipped and DefineFlavourScheme); FlavourSchemes[scheme] gives an association with the keys \"Symmetry\", \"CKMUnit\", \"Parameters\", \"CPOdd\", \"Octets\" and \"OctetOperators\"; FlavourSchemes[scheme, key] gives one of them, e.g. the list of parameters with \"Parameters\", or with \"Rules\" the map WC[...] -> combination of Par[...]. Example: FlavourSchemes[\"SMEFTsim_top\", \"Parameters\"].";
ApplyFlavour::usage = "ApplyFlavour[v, scheme, opts] writes a vertex with fixed external generations in the real parameters Par[...] of a flavour assumption, entries outside the scheme set to zero. Example: ApplyFlavour[R2[{\"t\", \"tbar\", OutLeg[\"g\"]}], \"SMEFTsim_top\"]. Option: \"OctetShift\" (True: add the rational-term shift of the colour-octet parameters to an R2 object). The generations are fixed by the field names, by \"Flavour\" or by EvaluateFlavour. The input shifts dGF, ... are not translated. CKM unitarity is not used (apply CKMUnitarity first); the fields stay those of the paper (SMEFTR2Info[]).";
Par::usage = "Par[name] is a real parameter of a flavour assumption, named as in the corresponding UFO model. Example: Par[\"ctGRe\"] of SMEFTsim top.";
OctetShift::usage = "OctetShift[scheme, par] gives the local Lagrangian Delta L, a sum of GreenOp[...], whose tree vertices are the difference between the rational terms of the colour-octet operator of Par[par] and of its four-dimensional Warsaw map; OctetShift[scheme] lists the octet parameters, OctetShift[expr] does the same for a linear combination of OctetOperator[...]. Example: OctetShift[\"SMEFTsim_top\", \"cQQ8\"]. Assumptions: SMEFTR2Info[].";
OctetShiftVertex::usage = "OctetShiftVertex[scheme, par, legs, opts] or OctetShiftVertex[expr, legs, opts] gives the Feynman rule of OctetShift for the given legs as a vertex object of kind R2, in the normalisation of R2 (without i/(16 Pi^2)): v[] in the structures Str[n], v[\"Explicit\"] written out. Example: OctetShiftVertex[\"SMEFTsim_top\", \"cQQ8\", {\"t\", \"tbar\", OutLeg[\"g\"]}]. Options: \"FeynmanRule\", \"Momenta\", \"Spinor\", \"Colour\", \"Lorentz\", \"Flavour\". The object is zero when the parameter has no shift for these legs, with a message when the shift has no vertex with these fields at all.";
OctetOperator::usage = "OctetOperator[type, {a, b}] is a colour-octet four-quark operator with flavour-diagonal currents of generations a and b (integers or symbols), entering as (c/Lam^2) OctetOperator[...] with real c: type \"qq1\" (qbar_a gamma_mu T^A q_a)(qbar_b gamma^mu T^A q_b), \"qq3\" the same with tau^I, \"uu\" and \"dd\" for the singlets u and d. Example: OctetShift[c8 OctetOperator[\"qq1\", {3, 3}]].";
GreenOp::usage = "GreenOp[op, class, a] is an operator of OctetShift for the quark field of class \"q\", \"u\" or \"d\" and generation a: op = \"G\" is (psibar gamma^nu T^A psi)(D^mu G_{mu nu})^A, \"B\" (psibar gamma^nu psi) d^mu B_{mu nu}, \"W\" (psibar gamma^nu tau^I psi)(D^mu W_{mu nu})^I, \"H1\" and \"H3\" the Warsaw Higgs currents (O_Hq^(1), O_Hu, O_Hd and O_Hq^(3)) with both indices equal to a. Example: GreenOp[\"G\", \"q\", 3].";
OnShellConstants::usage = "OnShellConstants[name, \"u\"|\"d\", {i, j}, opts] gives <|\"Pole\" -> ..., \"Finite\" -> ..., \"DefinedAt\" -> ...|> of an on-shell renormalisation constant for the generations i, j ({i, i} for a diagonal one); OnShellConstants[\"dV\", {i, j}, opts] the CKM counterterm; OnShellConstants[] lists the names. Example: OnShellConstants[\"dZ_SM\", \"u\", {3, 3}, \"Massless\" -> {\"u\" -> {1, 2}, \"d\" -> {1, 2, 3}}]. Options: \"Massless\" (default {}: all quarks massive; a bare list {1, 2} names the massless generations of the sector asked and leaves NLight open), \"Scheme\" (\"p2\" or \"OS\"). Validity: SMEFTR2Info[].";
OSLog::usage = "OSLog[m] = Log[m^2/mu_R^2] in the on-shell constants."; NLight::usage = "NLight is the number of massless quark flavours in dgs_SM_light. It is a number when the option \"Massless\" names the massless generations of both sectors (0 for the default {}, 5 in the five-flavour scheme) and stays open for a bare list."; Leff::usage = "Leff = Log[mu_eft^2/mu_R^2].";
UVCounterterm::usage = "UVCounterterm[legs, opts] gives the UV counterterm vertex delta c of the counterterm rule of the paper at O(alpha_s), linear in the Wilson coefficients, with 1/(16 Pi^2): v[] = v[\"Pole\"]/epsilonDR + v[\"Finite\"]. v[\"GammaC\"] is Gamma^UV_C; the full dependence on mu_eft is Coefficient[v[\"Finite\"], Leff], which adds the Leff of the renormalisation factors. Example: UVCounterterm[{\"t\", \"tbar\", OutLeg[\"g\"]}, \"Massless\" -> {\"u\" -> {1, 2}, \"d\" -> {1, 2, 3}}]. Options: \"Convention\", \"Operators\", index names, \"Massless\", \"Scheme\" (\"p2\", \"OS\"), \"CKM\" (\"MSbar\", \"OnShell\"), \"Constants\" (\"Symbolic\").";
UVConst::usage = "UVConst[name, sector, {i, j}, part], UVConst[name, sector, {i}, part], UVConst[name, part] and UVConst[\"dV\", {i, j}, part] are the renormalisation constants of UVCounterterm with open generations; part is \"Pole\", \"UVPole\" or \"Finite\". Example: UVConst[\"dZL\", \"u\", {1, 3}, \"Finite\"]. Names: dZ_SM, dm_SM, dZL, dZR, dZbarL, dZbarR, dm, theta, dgs_SM, dgs, dZg_SM, dZg, dV (definitions in SMEFTR2Info[]); EvaluateUVConstants gives their values.";
EvaluateUVConstants::usage = "EvaluateUVConstants[v or expr, opts] replaces the constants UVConst[...] with integer generations by their values (apply EvaluateFlavour first). Example: EvaluateUVConstants[EvaluateFlavour[UVCounterterm[{\"U\", \"Ubar\"}], {f1 -> 3, f2 -> 3}]]. Options: \"Massless\" (the masses and Yukawa couplings of the massless quarks are also set to zero), \"Scheme\". For an object of UVCounterterm the options given to UVCounterterm are used unless they are given again.";
RunChecks::usage = "RunChecks[] runs the checks of the file SMEFTR2Tests.wl, kept in the folder of the package, and returns a report that shows, for each group of checks, how many passed and failed; RunChecks[\"CKM\"] or RunChecks[{\"CKM\", \"Interface\"}] runs the groups named. With chk = RunChecks[], chk[\"AllPassed\"] is True if no check failed, chk[\"Groups\"] lists the groups and chk[\"Lines\"] gives the printed line of every check. Running all checks can take a long time. Example: RunChecks[\"PaperEquations\"].";
ChecksReport::usage = "ChecksReport[...] is the report returned by RunChecks. Example: RunChecks[\"PaperEquations\"][\"AllPassed\"].";
SMEFTR2Info::usage = "SMEFTR2Info[] shows the field and operator names, the functions, the conventions (normalisation of each function, signs) and the validity conditions. Example: SMEFTR2Info[].";
DefineFlavourScheme::usage = "DefineFlavourScheme[name, rules, opts] defines a flavour assumption of the user from rules WC[...] -> expression (patterns allowed), used like a shipped one in ApplyFlavour, FlavourSchemes, OctetShift and OctetShiftVertex; it returns name and replaces an assumption of the user with the same name. Example: DefineFlavourScheme[\"top33\", {WC[\"uG\", {3, 3}] -> Par[\"ctGRe\"] + I Par[\"ctGIm\"]}]. Options: \"Unlisted\" (0 or \"Keep\"), \"CKMUnit\", \"Octets\" (par -> combination of OctetOperator[...]), \"Symmetry\", \"CPOdd\".";
ClearFlavourScheme::usage = "ClearFlavourScheme[name] removes a flavour assumption defined with DefineFlavourScheme; ClearFlavourScheme[] removes all of them. The shipped assumptions cannot be removed. Example: ClearFlavourScheme[\"MyScheme\"].";
WCxfName::usage = "WCxfName[WC[name, {i, j, ...}]] gives the name of the coefficient in the WCxf basis Warsaw up. Example: WCxfName[WC[\"Hq1\", {1, 3}]] is \"phiq1_13\". The value differs by C = Lam^2 c^WCxf and a factor 1/2 for some identical currents (see FromWCxf).";
FromWCxf::usage = "FromWCxf[values, opts] turns WCxf coefficients (rules or an association \"name_indices\" -> value, complex values also as <|\"Re\" -> x, \"Im\" -> y|>) into rules for the coefficients WC[...] of the package, for every index order, with C = Lam^2 c^WCxf. Example: FromWCxf[{\"phiq1_13\" -> x}]. Options: \"Scale\" (default Lam), \"Basis\" (Automatic, the basis of SetMassBasis; \"Warsaw up\" gives WC[...], \"Warsaw\" WCDown[...]). The names of the package (\"HG\") are accepted like those of WCxf (\"phiG\"). Of a WCxf file pass the entry \"values\". Coefficients not in the package are dropped with a message.";

(* ---- symbols that appear in the vertices *)
WC::usage = "WC[name, {i, j, ...}] is a Wilson coefficient of the Warsaw basis, dimensionless (the vertices carry 1/Lam^2), with the signs of WCxf. Example: WC[\"uG\", {3, 3}]; WC[\"G\"], WC[\"Gtilde\"], WC[\"HG\"], WC[\"HGtilde\"] have no indices. Names: ListOperators[]; WCxfName and FromWCxf translate to WCxf; the sign conventions (dual operators, Hud, identical currents) are in SMEFTR2Info[].";
VCKM::usage = "VCKM[i, j] is the CKM matrix element V_ij.";
FMass::usage = "FMass[\"u\"|\"d\"|\"e\", i] is the mass of the up quark, down quark or charged lepton of generation i.";
Yuk::usage = "Yuk[\"u\"|\"d\", i] is the Yukawa coupling of generation i (y = Sqrt[2] m/vev), kept apart from the mass.";
FlavourSum::usage = "FlavourSum[expr, {a, b, ...}] is the sum of expr over the flavour indices a, b, ... from 1 to 3.";
Str::usage = "Str[n] is the n-th tensor structure of a vertex object. v[\"Structures\"] gives its explicit form. The numbering belongs to one object: compare two objects through v[\"Explicit\"] or add them, which merges their structures.";
SProd::usage = "SProd[p, q] is the scalar product of two momenta.";
MomV::usage = "MomV[p, mu] is the component p^mu of a momentum.";
Gam::usage = "Gam[g1, ..., gn, i, j] is the product of Dirac matrices (g1 ... gn)_ij with spinor indices i (left) and j (right). gk is a Lorentz index or 5 for gamma5. Gam[i, j] is the unit matrix.";
Tg::usage = "Tg[i, j, a] is the colour generator (T^a)_ij of the fundamental representation.";
Dl::usage = "Dl[x, y] is the Kronecker delta of two colour indices or the metric tensor of two Lorentz indices.";
LCTensor::usage = "LCTensor[a, b, c, d] is the Levi-Civita tensor with epsilon^{0123} = +1, so that Tr[g^a g^b g^c g^d g5] = -4 i epsilon^{abcd}. Arguments are Lorentz indices or momenta.";
Lor::usage = "Lor[mu] marks a Lorentz index."; Col::usage = "Col[c] marks a colour index of the fundamental representation.";
Adj::usage = "Adj[a] marks a colour index of the adjoint representation."; Spn::usage = "Spn[s] marks a spinor index.";
gs::usage = "gs is the strong coupling. Like vev, Lam, ee, sw and cw it is best given a value with a replacement rule (v /. gs -> 1.2) and not with an assignment."; Lam::usage = "Lam is the scale Lambda of the SMEFT.";
vev::usage = "vev is the vacuum expectation value of the input scheme, (Sqrt[2] G_F)^(-1/2).";
ee::usage = "ee is the electric charge of the input scheme."; sw::usage = "sw is the sine of the weak mixing angle."; cw::usage = "cw is the cosine of the weak mixing angle.";
dGF::usage = "dGF, dgW, dg1 and dkH are the input shifts of the {M_W, M_Z, G_F} input scheme (dGf, dgw, dg1, dkH of the vertex files), with dgW the shift written delta g_2 in the paper. dkG0 = -C_HD vev^2/(4 Lam^2) is the normalisation of the Goldstone boson G0, which is canonically normalised here and not in SMEFTsim: set dkG0 -> 0 for the field G0 of a SMEFTsim-based model. Together with WC[\"HWB\"] they are the operator \"shifts\", included in every vertex by default; the file functions/input_shift_symbols.json of the archive functions.zip gives them in terms of the Wilson coefficients.";
dgW::usage = dGF::usage; dg1::usage = dGF::usage; dkH::usage = dGF::usage; dkG0::usage = dGF::usage;
epsilonDR::usage = "epsilonDR is the dimensional regulator, D = 4 - 2 epsilonDR.";
CKMShiftVertex::usage = "CKMShiftVertex[v] gives the vertex object (or expression) that converts v to the CKM input scheme of arXiv:1812.08163: the SM part of v (no Wilson coefficient, no input shift, no renormalisation constant of first order in C) with VCKM replaced by -dVCKM at first order. In that scheme a vertex is v, with VCKM read as the matrix of the measured tilde parameters, plus CKMShiftVertex[v]; CKMInputShift[][\"Rules\"] gives dVCKM. Works on TreeVertex, R2, UVPole, UVct and UVCounterterm objects. Example: CKMShiftVertex[R2[{\"d\", \"ubar\", \"Wp\"}]].";
CKMInputShift::usage = "CKMInputShift[opts] gives the CKM shift of the input scheme of arXiv:1812.08163, tree level and linear in C (coefficients at the electroweak scale): an association with \"Delta\" (shifts of the four input observables), \"dW\" (Wtilde = W + dW), \"M\", \"Vtilde\", \"dV\", \"Rules\" for dVCKM, linear in WC[...], their conjugates and dGF, and \"Note\" on the validity. Option \"Inputs\": an association overriding the default inputs (SMEFTR2Info[]). Valid only while every shift is small. Example: CKMInputShift[][\"dW\"].";
RotateDoublets::usage = "RotateDoublets[v, \"Warsaw\"] writes a vertex object (or expression) in the coefficients WCDown[...] of the WCxf basis Warsaw, with the quark doublets aligned with the down-type quarks, and RotateDoublets[v, \"Warsaw up\"] in the coefficients WC[...] of the paper. RotateDoublets[v, W] gives any alignment q(paper) = W q(new), W unitary, in WCRot[...], which is not rotated again or passed to ApplyFlavour. C_pr = Sum_ab W_pa C'_ab W*_rb for qbar_p ... q_r (W = VCKM for Warsaw). With numerical W apply EvaluateFlavour. Example: RotateDoublets[v, \"Warsaw\"].";
WCRot::usage = "WCRot[name, {i, j, ...}] is a Wilson coefficient in the basis chosen in RotateDoublets, with the names, normalisation and signs of WC[...].";
SetMassBasis::usage = "SetMassBasis[\"Warsaw\"] makes every function of the package that returns Wilson coefficients (TreeVertex, R2, UVPole, UVct, UVCounterterm, OnShellConstants, EvaluateUVConstants, CKMInputShift) give them in the coefficients WCDown[...] of the WCxf basis Warsaw, with the quark doublets aligned with the down-type quarks; SetMassBasis[\"Warsaw up\"] (the default) returns to the coefficients WC[...] of the paper. ApplyFlavour and FromWCxf follow the setting. MassBasis[] gives the current one. Example: SetMassBasis[\"Warsaw\"].";
MassBasis::usage = "MassBasis[] gives the alignment of the quark doublets in which the package returns the Wilson coefficients, \"Warsaw up\" (WC[...], the default) or \"Warsaw\" (WCDown[...]), set with SetMassBasis. Example: SetMassBasis[\"Warsaw\"]; MassBasis[].";
WCDown::usage = "WCDown[name, {i, j, ...}] is a Wilson coefficient in the basis Warsaw of WCxf (quark doublets aligned with the down-type quarks), with the names, normalisation and signs of WC[...]; RotateDoublets[v, \"Warsaw\"] and SetMassBasis[\"Warsaw\"] write vertices in these coefficients.";
dVCKM::usage = "dVCKM[i, j] is the shift of the CKM matrix in the input scheme of arXiv:1812.08163, V(Lagrangian) = V(tilde) - dVCKM, used by CKMShiftVertex; CKMInputShift[][\"Rules\"] gives its value.";

Begin["`Private`"];

(* ---- default names of momenta and indices: symbols of the package, protected, so that no value assigned by the user can enter a vertex *)
$indexNames = Flatten[Table["SMEFTR2`" <> b <> ToString[n], {b, {"p", "s", "c", "a", "mu", "f"}}, {n, 8}]];
Quiet[Unprotect @@ $indexNames];
Scan[Function[nm, With[{s = Symbol[nm]}, MessageName[s, "usage"] = "p1, s1, c1, a1, mu1, f1, p2, ... are the default names of the momentum, spinor index, colour index (c fundamental, a adjoint), Lorentz index and generation index of leg 1, 2, ... They are protected symbols of the package: they can be used in replacement rules (v /. p1 -> k) but not assigned. Other names are chosen with Leg[...] or with the options \"Momenta\", \"Spinor\", \"Colour\", \"Lorentz\", \"Flavour\"."]], $indexNames];

$dir = DirectoryName[$InputFileName];
SMEFTR2::nodata = "The data file `1` was not found. SMEFTR2.wl and SMEFTR2Data.wl must be in the same folder. The functions of the package return $Failed until it is loaded again with the data file in place.";
(* the functions of the package; without the data file each of them gives the message above and $Failed (end of this file), and the
   evaluation of the user is not aborted *)
$publicFunctions = {"TreeVertex", "R2", "UVPole", "UVct", "UVCounterterm", "ListVertices", "Operators", "ToFeynCalc", "ToLaTeX", "EvaluateFlavour",
  "CKMUnitarity", "ListOperators", "EliminateMomentum", "WilsonCoefficients", "VertexTable", "R2UVTable", "FlavourSchemes", "ApplyFlavour",
  "OctetShift", "OctetShiftVertex", "OnShellConstants", "EvaluateUVConstants", "RunChecks", "SMEFTR2Info", "DefineFlavourScheme",
  "ClearFlavourScheme", "WCxfName", "FromWCxf", "CKMShiftVertex", "CKMInputShift", "RotateDoublets", "SetMassBasis", "MassBasis"};
$dataFile = FileNameJoin[{$dir, "SMEFTR2Data.wl"}];
(* a load without the data file left these definitions behind *)
If[TrueQ[$noData], Clear @@ (("SMEFTR2`" <> #) & /@ $publicFunctions)];
$noData = False;
If[!ValueQ[$SMEFTR2Data],
  If[FileExistsQ[$dataFile], Get[$dataFile], $noData = True; Message[SMEFTR2::nodata, $dataFile]]];

(* The data hold the main set ("Main", every vertex) and the input-shift vertices ("Shifts"). *)
$conventions = <|"Main" -> $SMEFTR2Data["Main"], "Shifts" -> $SMEFTR2Data["Shifts"]|>;

(* ---------------------------------------------------------------- fields *)
$fieldTable = <|
  "U" -> {"UQ", None}, "Ubar" -> {"UQbar", None}, "D" -> {"DQ", None}, "Dbar" -> {"DQbar", None},
  "L" -> {"EL", None}, "Lbar" -> {"ELbar", None}, "N" -> {"NL", None}, "Nbar" -> {"NLbar", None},
  "u" -> {"UQ", 1}, "c" -> {"UQ", 2}, "t" -> {"UQ", 3}, "ubar" -> {"UQbar", 1}, "cbar" -> {"UQbar", 2}, "tbar" -> {"UQbar", 3},
  "d" -> {"DQ", 1}, "s" -> {"DQ", 2}, "b" -> {"DQ", 3}, "dbar" -> {"DQbar", 1}, "sbar" -> {"DQbar", 2}, "bbar" -> {"DQbar", 3},
  "e" -> {"EL", 1}, "mu" -> {"EL", 2}, "ta" -> {"EL", 3}, "ebar" -> {"ELbar", 1}, "mubar" -> {"ELbar", 2}, "tabar" -> {"ELbar", 3},
  "ve" -> {"NL", 1}, "vm" -> {"NL", 2}, "vt" -> {"NL", 3}, "vebar" -> {"NLbar", 1}, "vmbar" -> {"NLbar", 2}, "vtbar" -> {"NLbar", 3},
  "g" -> {"g", None}, "a" -> {"a", None}, "Z" -> {"Z", None}, "H" -> {"H", None}, "h" -> {"H", None}, "G0" -> {"G0", None},
  "Gp" -> {"Gp", None}, "Gm" -> {"Gm", None}, "Wp" -> {"Wp", None}, "Wm" -> {"Wm", None}|>;
$conj = <|"UQ" -> "UQbar", "UQbar" -> "UQ", "DQ" -> "DQbar", "DQbar" -> "DQ", "EL" -> "ELbar", "ELbar" -> "EL", "NL" -> "NLbar",
  "NLbar" -> "NL", "g" -> "g", "a" -> "a", "Z" -> "Z", "H" -> "H", "G0" -> "G0", "Gp" -> "Gm", "Gm" -> "Gp", "Wp" -> "Wm", "Wm" -> "Wp"|>;
$userName = <|"UQ" -> "U", "UQbar" -> "Ubar", "DQ" -> "D", "DQbar" -> "Dbar", "EL" -> "L", "ELbar" -> "Lbar", "NL" -> "N",
  "NLbar" -> "Nbar", "g" -> "g", "a" -> "a", "Z" -> "Z", "H" -> "H", "G0" -> "G0", "Gp" -> "Gp", "Gm" -> "Gm", "Wp" -> "Wp", "Wm" -> "Wm"|>;
(* names accepted on input for the fields of the table *)
$fieldAlias = <|"W+" -> "Wp", "W-" -> "Wm", "G+" -> "Gp", "G-" -> "Gm", "gamma" -> "a", "A" -> "a", "tau" -> "ta", "taubar" -> "tabar"|>;
(* electric charge, quark number and lepton number of the internal fields, for the message on vertices that do not exist *)
$fieldCharges = <|"UQ" -> {2/3, 1, 0}, "UQbar" -> {-2/3, -1, 0}, "DQ" -> {-1/3, 1, 0}, "DQbar" -> {1/3, -1, 0}, "EL" -> {-1, 0, 1},
  "ELbar" -> {1, 0, -1}, "NL" -> {0, 0, 1}, "NLbar" -> {0, 0, -1}, "Gp" -> {1, 0, 0}, "Wp" -> {1, 0, 0}, "Gm" -> {-1, 0, 0}, "Wm" -> {-1, 0, 0}|>;
consNote[{}] := "";
consNote[allin_List] := Module[{q = Total[Lookup[$fieldCharges, #, {0, 0, 0}] & /@ allin]},
  Which[q[[1]] =!= 0, " The electric charge of these fields is not conserved (an outgoing leg is OutLeg[field]).",
    q[[2]] =!= 0, " The quark number of these fields is not conserved (an outgoing leg is OutLeg[field]).",
    q[[3]] =!= 0, " The lepton number of these fields is not conserved (an outgoing leg is OutLeg[field]).", True, ""]];
fermionQ[f_String] := MemberQ[{"UQ", "UQbar", "DQ", "DQbar", "EL", "ELbar", "NL", "NLbar"}, f];

(* dummy indices summed inside a structure or a coefficient live in this context, so they do not touch the user's symbols *)
$lorDummies = {"LorQa", "LorQa0", "LorQa1", "LorQb"};
$colDummies = {"ColT0x0", "ColT0x1", "ColT0x2", "ColT0x3", "ColT0x4", "ColT0x5", "ColT1x0", "ColT1x1", "ColT1x2", "ColT1x3",
  "ColTc0", "ColTc1", "ColXs"};
dummy[x_String] := Module[{k},
  Which[
    (k = FirstPosition[$lorDummies, x, {0}][[1]]) > 0, Lor[Symbol["SMEFTR2`$nu" <> ToString[k]]],
    (k = FirstPosition[$colDummies, x, {0}][[1]]) > 0, Col[Symbol["SMEFTR2`$k" <> ToString[k]]],
    StringStartsQ[x, "Lor"], Lor[Symbol["SMEFTR2`$" <> x]],
    True, Col[Symbol["SMEFTR2`$" <> x]]]];

SMEFTR2::field = "Unknown field `1`. The fields are `2`.";
SMEFTR2::nooperator = "The operators `1` do not contribute to the vertex with the incoming fields `2`. Operators[legs] lists those that do.";
SMEFTR2::novertex = "There is no vertex with the incoming fields `1` in the convention `2`.`3`";
SMEFTR2::slow = "`1` This takes about `2`.";
SMEFTR2::notinvertex = "The operator `1` does not contribute to this vertex. The contributing operators are `2`.";
SMEFTR2::smpart = "The SM parts stored with the different operators of this vertex differ. The first one is used.";
SMEFTR2::conv = "Unknown convention `1`. Use \"Main\" (the main set) or \"Shifts\" (the input-shift vertices alone).";
ToFeynCalc::gam = "Unknown entry `1` of Gam; the entries are Lor[mu] and 5.";
ToFeynCalc::nofc = "FeynCalc is not loaded. Load the FeynCalc package before calling ToFeynCalc.";
FlavourSum[0, _] := 0;
(* Expand term by term: the same result as Expand, without the slow polynomial form of a sum over thousands of structures Str[n] *)
expandSum[e_Plus] := Expand /@ e;
expandSum[e_] := Expand[e];

(* momenta enter linearly: SProd, MomV and LCTensor expand sums and pull out numerical factors *)
SetAttributes[SProd, Orderless];
SProd[a_Plus, b_] := SProd[#, b] & /@ a;
SProd[c_?NumericQ a_, b_] := c SProd[a, b];
MomV[a_Plus, mu_] := MomV[#, mu] & /@ a;
MomV[c_?NumericQ a_, mu_] := c MomV[a, mu];
LCTensor[x___, a_Plus, y___] := LCTensor[x, #, y] & /@ a;
LCTensor[x___, c_?NumericQ a_, y___] := c LCTensor[x, a, y];
(* one form for every tensor: Dl is symmetric, LCTensor antisymmetric, so that equal structures of different operators coincide *)
SetAttributes[Dl, Orderless];
LCTensor[a__] /; !OrderedQ[{a}] := Signature[{a}] LCTensor @@ Sort[{a}];

Options[TreeVertex] = Options[R2] = Options[UVPole] = Options[UVct] = {
  "Convention" -> "Main", "Operators" -> All, "FeynmanRule" -> False,
  "Momenta" -> Automatic, "Spinor" -> Automatic, "Colour" -> Automatic, "Lorentz" -> Automatic, "Flavour" -> Automatic};

(* a leg: internal field, orientation, user name, fixed generation, and the names of its indices *)
SMEFTR2::indexval = "The default index name `1` has a value in this session (`2`), which would enter the vertex. Clear it, or give the leg its own names with Leg[...] or the options \"Momenta\", \"Spinor\", \"Colour\", \"Lorentz\", \"Flavour\".";
SMEFTR2::optlist = "The option `1` takes a list with one name per leg (None for a default), not `2`.";
SMEFTR2::frule = "The option \"FeynmanRule\" has no effect on UVct, which is already the counterterm -i/(16 Pi^2) V^UV/epsilonDR. With \"FeynmanRule\" -> True, R2 gives i/(16 Pi^2) V^R2 and UVPole gives i/(16 Pi^2) V^UV/epsilonDR; TreeVertex is always the Feynman rule.";
SMEFTR2::args = "`1` is called as `1`[{leg1, leg2, ...}, options], with the legs in a list, e.g. `1`[{\"t\", \"tbar\", OutLeg[\"g\"]}].";
SMEFTR2::noprop = "`1` is not a property, an operator or a coefficient of this vertex. v[\"Properties\"] lists the properties, v[\"Operators\"] the operators and WilsonCoefficients[v] the coefficients.";
SMEFTR2::emptytab = "None of the coefficients `1` appears in this vertex outside flavour sums, the table is empty. For open generations use the open indices (WilsonCoefficients[v]), or fix the generations with the field names or \"EvaluateFlavour\".";
SMEFTR2::legdir = "The direction of a leg is \"In\" or \"Out\", not `1`.";
SMEFTR2::legopt = "Unknown name `1` in Leg. The names are \"Momentum\", \"Spinor\", \"Colour\", \"Lorentz\", \"Flavour\".";
SMEFTR2::badopt = "Unknown option `1` of `2`. The options are `3`.";
SMEFTR2::badfam = "Unknown operator `1`. The operators are `2` (ListOperators[]).";
SMEFTR2::nocoef = "`1` does not appear in this vertex outside flavour sums, the result is 0. Its coefficients are `2` (for those inside flavour sums apply EvaluateFlavour first).";
SMEFTR2::fieldstr = "`1` is not a leg. A leg is the name of a field as a string, e.g. \"t\", or InLeg[\"t\"], OutLeg[\"g\"], Leg[\"g\", \"Out\", ...].";
SMEFTR2::legform = "A leg is Leg[field, \"In\" or \"Out\", name -> value, ...] with each name once. Not accepted: `1`.";
SMEFTR2::momname = "The momenta of the legs must be distinct symbols without a value, not `1`. The momentum of an outgoing leg is already outgoing and needs no sign.";
SMEFTR2::flavname = "A generation index is a symbol or 1, 2, 3, not `1`.";
SMEFTR2::flavfixed = "The leg `1` has the fixed generation `2`; its generation index `3` is ignored.";
SMEFTR2::nlegs = "There is no vertex with `1` legs.";
SMEFTR2::optval = "The value `1` of the option `2` is not understood. It must be `3`.";
SMEFTR2::call = "`1` is called as `2`.";
SMEFTR2::nokey = "`1` is not a property or an operator of this vertex. The properties are `2`, the operators with a contribution `3`.";
SMEFTR2::uvkey = "`1` is a property of the objects returned by UVCounterterm; this object is of kind `2`.";
SMEFTR2::tabcoef = "`1` takes a Wilson coefficient WC[...], its conjugate, a parameter Par[...] or a list of them, not `2`.";
SMEFTR2::objprod = "The product or power of vertex objects is not defined: the vertices are linear in the Wilson coefficients, and each object numbers its structures Str[n] itself.";
boolOpt[name_, val_] := If[val === True || val === False, True, Message[SMEFTR2::optval, val, name, "True or False"]; False];
(* the lists of index names given as options: one entry per leg *)
legOptsOK[opts_List, n_Integer] := Catch[
  Scan[Function[k, With[{o = Lookup[opts, k, Automatic]}, If[!(o === Automatic || (ListQ[o] && Length[o] == n)),
    Message[SMEFTR2::optlist, k, o]; Throw[False]]]], {"Momenta", "Spinor", "Colour", "Lorentz", "Flavour"}]; True];
defName[name_String] := Module[{s = Symbol["SMEFTR2`" <> name]}, If[!(Head[s] === Symbol && SymbolName[s] === name),
  If[!TrueQ[$indexQuiet], Message[SMEFTR2::indexval, name, With[{t = ToString[s, InputForm]}, If[StringLength[t] > 60, StringTake[t, 60] <> " ...", t]]]]; $indexBad = True]; s];
(* options: rules with a string or symbol key (symbols are compared by name), in nested lists or not *)
optKey[k_Symbol] := SymbolName[k]; optKey[k_] := k;
checkOpts[f_, opts_List] := Module[{fl = Flatten[opts], bad},
  bad = Select[fl, !MatchQ[#, (Rule | RuleDelayed)[_String | _Symbol, _]] &];
  If[bad =!= {}, Message[SMEFTR2::badopt, First[bad], f, First /@ Options[f]]; Return[False]];
  bad = Complement[optKey /@ First /@ fl, First /@ Options[f]];
  If[bad === {}, True, Message[SMEFTR2::badopt, First[bad], f, First /@ Options[f]]; False]];
(* all legs of a call; $Failed (with a message) for an unknown field or a default index name with a value. check -> False (Operators)
   ignores the index names, which do not enter the result *)
parseLegs[legsIn_List, opts_, check_ : True] := Module[{l, m, fl},
  $indexBad = False;
  (* the default names exist for eight legs; no vertex has more, and no new symbol is created for one *)
  If[Length[legsIn] > 8, Message[SMEFTR2::nlegs, Length[legsIn]]; Return[$Failed]];
  (* the legs are read one after the other and the first mistake stops the reading, with one message *)
  l = Block[{$indexQuiet = !check}, Catch[MapIndexed[With[{r = parseLeg[#1, First[#2], opts]}, If[r === $Failed, Throw[$Failed], r]] &, legsIn]]];
  If[l === $Failed || (check && TrueQ[$indexBad]), Return[$Failed]];
  If[check,
    m = #["Momentum"] & /@ l;
    If[!(AllTrue[m, Head[#] === Symbol &] && (DuplicateFreeQ[m] || (Length[l] == 2 && l[[1]]["Dir"] =!= l[[2]]["Dir"]))),
      Message[SMEFTR2::momname, m]; Return[$Failed]];
    fl = #["Flavour"] & /@ Select[l, fermionQ[#["Field"]] && #["Gen"] === None &];
    If[AnyTrue[fl, !(Head[#] === Symbol || IntegerQ[#]) &], Message[SMEFTR2::flavname, SelectFirst[fl, !(Head[#] === Symbol || IntegerQ[#]) &]]; Return[$Failed]];
    If[AnyTrue[fl, IntegerQ[#] && !(1 <= # <= 3) &], Message[SMEFTR2::genrange, Select[fl, IntegerQ]]; Return[$Failed]]];
  l];
parseLeg[x_, n_, opts_] := Module[{f, dir = "In", own = {}, int, gen, pick, badk, rest},
  Which[
    StringQ[x], f = x,
    MatchQ[x, InLeg[_String]], f = First[x],
    MatchQ[x, OutLeg[_String]], f = First[x]; dir = "Out",
    MatchQ[x, Leg[_String, ___]], f = First[x]; rest = Rest[List @@ x];
      (* after the field: the direction (optional), then rules name -> value *)
      If[rest =!= {} && !MatchQ[First[rest], _Rule],
        dir = First[rest]; rest = Rest[rest];
        If[!MemberQ[{"In", "Out"}, dir], Message[SMEFTR2::legdir, dir]; Return[$Failed]]];
      own = rest;
      If[!MatchQ[own, {___Rule}], Message[SMEFTR2::legform, SelectFirst[own, !MatchQ[#, _Rule] &]]; Return[$Failed]];
      badk = Complement[First /@ own, {"Momentum", "Spinor", "Colour", "Lorentz", "Flavour"}];
      If[badk =!= {}, Message[SMEFTR2::legopt, First[badk]]; Return[$Failed]];
      If[!DuplicateFreeQ[First /@ own], Message[SMEFTR2::legform, Select[own, Function[r, Count[First /@ own, First[r]] > 1]]]; Return[$Failed]],
    True, Message[SMEFTR2::fieldstr, x]; Return[$Failed]];
  f = Lookup[$fieldAlias, f, f];
  If[!KeyExistsQ[$fieldTable, f], Message[SMEFTR2::field, f, Join[Keys[$fieldTable], Keys[$fieldAlias]]]; Return[$Failed]];
  {int, gen} = $fieldTable[f];
  SetAttributes[pick, HoldRest];
  pick[key_, default_] := Module[{o = Lookup[own, key, Automatic], g = Lookup[opts, key, Automatic]},
    Which[o =!= Automatic, o, ListQ[g] && Length[g] >= n && g[[n]] =!= None, g[[n]], True, default]];
  (* a generation index given to a leg of fixed generation is not used *)
  If[gen =!= None && !TrueQ[$indexQuiet], With[{g = pick["Flavour", gen]}, If[g =!= gen, Message[SMEFTR2::flavfixed, f, gen, g]]]];
  <|"Field" -> int, "Dir" -> dir, "Name" -> f, "Gen" -> gen,
    "AllIn" -> If[dir === "In", int, $conj[int]],
    "Momentum" -> pick["Momentum", pick["Momenta", defName["p" <> ToString[n]]]],
    "Spinor" -> pick["Spinor", defName["s" <> ToString[n]]],
    "Colour" -> pick["Colour", defName[If[int === "g", "a", "c"] <> ToString[n]]],
    "Lorentz" -> pick["Lorentz", defName["mu" <> ToString[n]]],
    "Flavour" -> If[gen =!= None, gen, pick["Flavour", defName["f" <> ToString[n]]]]|>];

(* stored slot k goes to the first unused user leg with the same incoming field *)
legMap[entry_, legs_] := Module[{used = {}, map = {}, u},
  Do[
    u = SelectFirst[Range[Length[legs]], !MemberQ[used, #] && legs[[#]]["AllIn"] === entry["AllIncoming"][[k]] &];
    AppendTo[used, u]; AppendTo[map, k -> u], {k, Length[entry["AllIncoming"]]}];
  Association[map]];

renameRules[entry_, legs_, map_] := Join[
  Flatten[KeyValueMap[Function[{k, u}, With[{l = legs[[u]]}, {
    ph["s", k] -> Spn[l["Spinor"]], ph["c", k] -> Col[l["Colour"]], ph["a", k] -> Adj[l["Colour"]],
    ph["mu", k] -> Lor[l["Lorentz"]], ph["f", k] -> l["Flavour"],
    P[k] -> If[l["Dir"] === "In", l["Momentum"], -l["Momentum"]]}]], map]],
  {dm[x_String] :> dummy[x], fd[x_String] :> Symbol["SMEFTR2`$" <> x]}];

(* the stored rules carry the Grassmann sign of their own order of fermion legs *)
fermionSign[entry_, map_] := Module[{ks = Select[Range[Length[entry["Legs"]]], fermionQ[entry["Legs"][[#]]] &]},
  If[Length[ks] < 2, 1, Signature[map /@ ks]]];

(* stored notation -> package notation; a dummy colour index in an adjoint slot is an adjoint index *)
neutral[e_] := e /. {MomIdx[m_, i_] :> MomV[m, i], LeviE[a___] :> -I LCTensor[a]} /.
  {Tg[x_, y_, Col[d_]] :> Tg[x, y, Adj[d]]} //. {Dl[Col[x_], Adj[y_]] :> Dl[Adj[x], Adj[y]], Dl[Adj[x_], Col[y_]] :> Dl[Adj[x], Adj[y]],
   Tg[x___, Adj[d_], y___] Dl[Col[d_], z_] :> Tg[x, Adj[d], y] Dl[Adj[d], z]};

vertexEntries[conv_, legs_, fams_] := Module[{key, cand},
  key = Sort[#["AllIn"] & /@ legs];
  cand = Select[Values[$conventions[conv]], Sort[#["AllIncoming"]] === key &];
  If[conv =!= "Shifts", cand = Join[cand, Select[Values[$conventions["Shifts"]], Sort[#["AllIncoming"]] === key &]]];
  cand = Values[GroupBy[cand, #["Operator"] &, First]];
  If[fams =!= All, cand = Select[cand, MemberQ[Flatten[{fams}], #["Operator"]] &]];
  cand];

splitFactor[ex_] := Module[{t = Expand[ex], c},
  If[Head[t] === Plus, Return[{1, t}]];
  c = If[Head[t] === Times, Times @@ Select[List @@ t, NumericQ], If[NumericQ[t], t, 1]];
  {c, t/c}];

(* the SM part: the terms without a Wilson coefficient or an input shift *)
smPart[e_] := Module[{t = expandSum[e]}, t = If[Head[t] === Plus, List @@ t, {t}];
  Total[Select[t, FreeQ[#, _WC | dGF | dgW | dg1 | dkH | dkG0] &]]];

Options[build] = Options[TreeVertex];
(* a short note before an evaluation known to be long, once per case and session *)
If[!ValueQ[$slowSeen], $slowSeen = <||>];
slowNote[key_, cond_, text_, time_] := If[TrueQ[cond] && !KeyExistsQ[$slowSeen, key], $slowSeen[key] = True; Message[SMEFTR2::slow, text, time]];
build[kind_, legsIn_List, OptionsPattern[]] := Module[{opts, legs, entries, structTab = <||>, perFam = <||>, names = <||>, n = 0, conv, fr,
    smParts, sm, files, fams},
  opts = {"Momenta" -> OptionValue["Momenta"], "Spinor" -> OptionValue["Spinor"], "Colour" -> OptionValue["Colour"],
    "Lorentz" -> OptionValue["Lorentz"], "Flavour" -> OptionValue["Flavour"]};
  conv = OptionValue["Convention"];
  If[!MemberQ[{"Main", "Shifts"}, conv], Message[SMEFTR2::conv, conv]; Return[$Failed]];
  If[!legOptsOK[opts, Length[legsIn]] || !boolOpt["FeynmanRule", OptionValue["FeynmanRule"]], Return[$Failed]];
  If[TrueQ[OptionValue["FeynmanRule"]] && kind === "UVct", Message[SMEFTR2::frule, kind]];
  legs = parseLegs[legsIn, opts];
  If[legs === $Failed, Return[$Failed]];
  fams = canonOperators[OptionValue["Operators"]];
  If[fams === $Failed, Return[$Failed]];
  entries = vertexEntries[conv, legs, fams];
  If[entries === {},
    If[fams =!= All && vertexEntries[conv, legs, All] =!= {},
      Message[SMEFTR2::nooperator, OptionValue["Operators"], $userName /@ (#["AllIn"] & /@ legs)],
      Message[SMEFTR2::novertex, $userName /@ (#["AllIn"] & /@ legs), conv, consNote[#["AllIn"] & /@ legs]]];
    Return[$Failed]];
  Do[Module[{map, rules, sdefs, part, sym},
      map = legMap[e, legs]; rules = renameRules[e, legs, map];
      sdefs = Association[KeyValueMap[#1 -> splitFactor[neutral[#2 /. rules]] &, e["Structures"]]];
      (* a structure c X with a number c is stored as X, and c goes into the coefficient *)
      sym = Association[KeyValueMap[Function[{nm, cx}, With[{c = cx[[1]], ex = cx[[2]]},
        nm -> c If[KeyExistsQ[structTab, ex], structTab[ex], (n++; structTab[ex] = Str[n])]]], sdefs]];
      KeyValueMap[(If[!KeyExistsQ[names, #1], names[#1] = #2]) &, sym];
      part = e[Switch[kind, "Tree", "Tree", "R2", "R2", _, "UV"]] /. rules /. SS[nm_String] :> sym[nm];
      part = fermionSign[e, map] part /. HoldPattern[cw^2 + sw^2] -> 1;   (* cw^2 + sw^2 = 1 *)
      perFam[e["Operator"]] = Lookup[perFam, e["Operator"], 0] + part], {e, entries}];
  (* the file of each operator; a vertex obtained by hermiticity (no computation of its own) names its stored conjugate *)
  files = Association[(#["Operator"] -> If[KeyExistsQ[#, "ObtainedByHermiticityFrom"],
    #["Name"] <> " (obtained by hermiticity from " <> #["ObtainedByHermiticityFrom"] <> ")", #["Name"]]) & /@ entries];
  fr = Switch[kind, "Tree", 1, "R2", If[TrueQ[OptionValue["FeynmanRule"]], I/(16 Pi^2), 1], "UVPole", If[TrueQ[OptionValue["FeynmanRule"]], I/(16 Pi^2 epsilonDR), 1], "UVct", -I/(16 Pi^2 epsilonDR)];
  perFam = fr perFam;
  (* every operator stores the SM part of the vertex as well: the total keeps it once *)
  smParts = smPart /@ perFam;
  (* compared as tensors, with the momentum of the last leg eliminated *)
  With[{mr = If[legs === {}, {}, momRule[legs, Last[legs]["Momentum"]]], st = Association[Reverse /@ Normal[structTab]]},
    If[Length[DeleteDuplicates[expandSum[# /. st /. mr] & /@ DeleteCases[Values[smParts], 0]]] > 1, Message[SMEFTR2::smpart]]];
  sm = SelectFirst[Values[smParts], # =!= 0 &, 0];
  VertexObject[<|"Kind" -> kind, "Convention" -> conv,
    "Legs" -> ({#["Name"], #["Dir"]} & /@ legs), "LegData" -> legs,
    "Operators" -> Keys[perFam], "PerOperator" -> perFam, "SM" -> sm, "Files" -> files,
    "Expression" -> sm + Total[Values[perFam] - Values[smParts]],
    "Structures" -> Association[Reverse /@ Normal[structTab]], "StructureNames" -> names,
    "FeynmanRule" -> (MemberQ[{"R2", "UVPole"}, kind] && TrueQ[OptionValue["FeynmanRule"]])|>]];

Scan[Function[f, f[args___] /; !MatchQ[{args}, {_List, ___?OptionQ}] := (Message[SMEFTR2::args, f]; $Failed)], {TreeVertex, R2, UVPole, UVct}];
TreeVertex[legs_List, opts : OptionsPattern[]] := If[checkOpts[TreeVertex, {opts}], basisOut[build["Tree", legs, opts]], $Failed];
R2[legs_List, opts : OptionsPattern[]] := If[checkOpts[R2, {opts}], basisOut[build["R2", legs, opts]], $Failed];
UVPole[legs_List, opts : OptionsPattern[]] := If[checkOpts[UVPole, {opts}], basisOut[build["UVPole", legs, opts]], $Failed];
UVct[legs_List, opts : OptionsPattern[]] := If[checkOpts[UVct, {opts}], basisOut[build["UVct", legs, opts]], $Failed];

(* ---------------------------------------------------------------- the vertex object *)
coeffOf[expr_, c_] := Module[{t = expandSum[expr]},
  t = If[Head[t] === Plus, List @@ t, {t}];
  Total[Function[term, Module[{fs = Cases[term, _FlavourSum, {0, Infinity}], rest},
      If[fs === {}, Coefficient[term, c],
        rest = term /. FlavourSum[b_, l_] :> 1;
        rest FlavourSum[Coefficient[Expand[fs[[1, 1]]], c], fs[[1, 2]]] /. FlavourSum[0, _] -> 0]]] /@ t]];

$properties = {"Expression", "Explicit", "Structures", "StructureNames", "CoefficientTable", "SM", "Operators", "PerOperator", "Files", "Legs",
  "Momenta", "LegData", "Convention", "Kind"};

VertexObject[a_Association][] := a["Expression"];
VertexObject[a_Association]["Properties"] := Join[$properties, Select[{"Pole", "Finite", "GammaC"}, KeyExistsQ[a, #] &]];
VertexObject[a_Association]["Expression"] := a["Expression"];
VertexObject[a_Association]["Explicit"] := a["Expression"] /. a["Structures"];
VertexObject[a_Association]["Explicit", c_] := VertexObject[a][c] /. a["Structures"];
VertexObject[a_Association]["Structures"] := a["Structures"];
VertexObject[a_Association]["StructureNames"] := a["StructureNames"];
VertexObject[a_Association]["CoefficientTable"] :=
  DeleteCases[{a["Structures"][#], Simplify[Coefficient[a["Expression"], #]]} & /@ Keys[a["Structures"]], {_, 0}];
VertexObject[a_Association]["CoefficientTable", c_] := Module[{x = VertexObject[a][c]},
  DeleteCases[{a["Structures"][#], Simplify[Coefficient[x, #]]} & /@ Keys[a["Structures"]], {_, 0}]];
VertexObject[a_Association]["SM"] := a["SM"];
VertexObject[a_Association]["Operators"] := a["Operators"];
VertexObject[a_Association]["PerOperator"] := a["PerOperator"];
VertexObject[a_Association]["Files"] := Lookup[a, "Files", <||>];
VertexObject[a_Association]["Legs"] := a["Legs"];
VertexObject[a_Association]["Momenta"] := (#["Name"] -> If[#["Dir"] === "In", #["Momentum"], -#["Momentum"]]) & /@ a["LegData"];
VertexObject[a_Association]["LegData"] := a["LegData"];
VertexObject[a_Association]["Convention"] := a["Convention"];
VertexObject[a_Association]["Kind"] := a["Kind"];
VertexObject[a_Association][fam_String] /; KeyExistsQ[a["PerOperator"], fam] := a["PerOperator"][fam];
(* the name of a coefficient of the input shifts in place of "shifts" *)
VertexObject[a_Association][nm_String] /; !MemberQ[$properties, nm] && !KeyExistsQ[$operators, nm] &&
  AnyTrue[a["Operators"], MemberQ[Lookup[$operators, #, {}], nm] &] := a["PerOperator"][SelectFirst[a["Operators"], MemberQ[Lookup[$operators, #, {}], nm] &]];
(* a string that is no property: an operator without a contribution gives 0, the keys of UVCounterterm on another object and any
   other string give $Failed, with a message about the key *)
VertexObject[a_Association][fam_String] /; !MemberQ[$properties, fam] := Which[
  MemberQ[{"Pole", "Finite", "GammaC"}, fam], Message[SMEFTR2::uvkey, fam, a["Kind"]]; $Failed,
  canonOperator[fam] =!= $Failed || fam === "OctetShift", Message[SMEFTR2::notinvertex, fam, a["Operators"]]; 0,
  True, Message[SMEFTR2::nokey, fam, VertexObject[a]["Properties"], a["Operators"]]; $Failed];
VertexObject[a_Association][c : (_WC | Conjugate[_WC] | _Par | _WCDown | Conjugate[_WCDown] | _WCRot | Conjugate[_WCRot])] := Module[{r = Collect[coeffOf[a["Expression"], c], _Str]},
  If[r === 0 && FreeQ[a["Expression"], c], Message[SMEFTR2::nocoef, c, WilsonCoefficients[a["Expression"]]]]; r];
VertexObject[a_Association][x_] /; !StringQ[x] && !MatchQ[x, _WC | Conjugate[_WC] | _Par | _WCDown | Conjugate[_WCDown] | _WCRot | Conjugate[_WCRot]] := (Message[SMEFTR2::noprop, x]; $Failed);
VertexObject[a_Association][x_, y__] /; !MemberQ[{"Explicit", "CoefficientTable"}, x] || Length[{y}] > 1 := (Message[SMEFTR2::noprop, {x, y}]; $Failed);
Normal[VertexObject[a_Association]] ^:= a["Expression"];
VertexObject /: MakeBoxes[VertexObject[a_Association], fmt_] := MakeBoxes[#, fmt] &[a["Expression"]];
(* outside a notebook (Print, the command line: OutputForm, and ScriptForm, the format of wolframscript) the object prints as its
   expression; InputForm keeps the full object *)
Format[VertexObject[a_Association], OutputForm] := a["Expression"];
If[NameQ["System`ScriptForm"], With[{sf = Symbol["System`ScriptForm"]}, Format[VertexObject[a_Association], sf] := a["Expression"]]];

(* ---- the object behaves like its expression. Transformations act on every expression held by the object (the expression, the
   SM part, the part of each operator and, for UVCounterterm, the pole, finite part and Gamma_C) and return an object; Coefficient and
   Normal return the expression; object + expression returns the expression. *)
SMEFTR2::addlegs = "The vertex objects have different legs or index names, so their structures Str[n] are not comparable. The sum is returned as a plain expression with the structures written out.";
VertexObject /: Plus[v1_VertexObject, v2_VertexObject, rest___] := Plus[addObjects[v1, v2], rest];
VertexObject /: Plus[v_VertexObject, x__] /; FreeQ[{x}, VertexObject] := Normal[v] + Plus[x];
VertexObject /: Times[x__, v_VertexObject] /; FreeQ[{x}, VertexObject] := mapObject[Times[x] # &, v];
VertexObject /: Times[___, _VertexObject, ___, _VertexObject, ___] := (Message[SMEFTR2::objprod]; $Failed);
VertexObject /: Power[_VertexObject, _] := (Message[SMEFTR2::objprod]; $Failed);
VertexObject /: ReplaceAll[v_VertexObject, r_] := replaceObject[v, r];
Scan[Function[h, VertexObject /: h[v_VertexObject, args___] := mapObject[h[#, args] &, v]], {Simplify, FullSimplify, Expand, Collect, D}];
VertexObject /: Coefficient[v_VertexObject, args__] := Coefficient[Normal[v], args];

(* a replacement acts on the structures as well, and an index name or momentum renamed to a symbol is renamed in the legs *)
replaceObject[VertexObject[a_Association], r_] := Module[{b = First[mapObject[(# /. r) &, VertexObject[a]]], ren},
  ren[x_] := With[{y = x /. r}, If[Head[y] === Symbol || IntegerQ[y], y, x]];
  b["Structures"] = (# /. r) & /@ a["Structures"];
  (* an index is renamed in the legs if its new name is a symbol or an integer, a momentum whatever replaces it *)
  b["LegData"] = Function[l, Association[Normal[l] /. {("Momentum" -> x_) :> ("Momentum" -> (x /. r)),
    (k : "Spinor" | "Colour" | "Lorentz" | "Flavour" -> x_) :> (k -> ren[x])}]] /@ a["LegData"];
  VertexObject[b]];

(* the sum of two objects with the same legs: one structure table, operators merged *)
addObjects[VertexObject[a_Association], VertexObject[b_Association]] := Module[{inv, n, ren = {}, bb, keys, pf},
  If[a["LegData"] =!= b["LegData"], Message[SMEFTR2::addlegs];
    Return[(a["Expression"] /. a["Structures"]) + (b["Expression"] /. b["Structures"])]];
  inv = Association[Reverse /@ Normal[a["Structures"]]];
  n = Max[0, Cases[Keys[a["Structures"]], Str[k_Integer] :> k]];
  Do[With[{x = b["Structures"][k]},
      If[KeyExistsQ[inv, x], AppendTo[ren, k -> inv[x]], n++; inv[x] = Str[n]; AppendTo[ren, k -> Str[n]]]], {k, Keys[b["Structures"]]}];
  bb = First[mapObject[(# /. ren) &, VertexObject[b]]];
  pf = Merge[{a["PerOperator"], bb["PerOperator"]}, Total];
  keys = Select[{"Pole", "Finite", "GammaC"}, KeyExistsQ[a, #] && KeyExistsQ[bb, #] &];
  VertexObject[Join[KeyDrop[a, {"Pole", "Finite", "GammaC"}], <|
    "Kind" -> If[a["Kind"] === b["Kind"], a["Kind"], "Sum"],
    "Convention" -> If[a["Convention"] === b["Convention"], a["Convention"], "Mixed"],
    "PerOperator" -> pf, "Operators" -> Keys[pf],
    "SM" -> a["SM"] + bb["SM"], "Expression" -> a["Expression"] + bb["Expression"],
    "Files" -> Join[Lookup[bb, "Files", <||>], Lookup[a, "Files", <||>]],
    "Structures" -> Association[Reverse /@ Normal[inv]],
    "StructureNames" -> Join[(# /. ren) & /@ Lookup[bb, "StructureNames", <||>], Lookup[a, "StructureNames", <||>]],
    "FeynmanRule" -> If[Lookup[a, "FeynmanRule", False] === Lookup[b, "FeynmanRule", False], Lookup[a, "FeynmanRule", False], "Mixed"]|>,
    Association[(# -> a[#] + bb[#]) & /@ keys]]]];


(* ---------------------------------------------------------------- listings *)
(* the vertices of a convention together with the input-shift vertices, which belong to both *)
Options[ListVertices] = {"Convention" -> "Main", "Operators" -> All, "Operator" -> All};
ListVertices[opts___?OptionQ] := If[checkOpts[ListVertices, {opts}], listVertices[opts], $Failed];
ListVertices[args___] /; !MatchQ[{args}, {___?OptionQ}] := (Message[SMEFTR2::lvargs]; $Failed);
SMEFTR2::lvargs = "ListVertices takes options only, e.g. ListVertices[\"Operators\" -> \"uG\"].";
Options[listVertices] = Options[ListVertices];
listVertices[OptionsPattern[]] := Module[{conv = OptionValue["Convention"], fams, data},
  If[!MemberQ[{"Main", "Shifts"}, conv], Message[SMEFTR2::conv, conv]; Return[$Failed]];
  fams = canonOperators[If[OptionValue["Operators"] =!= All, OptionValue["Operators"], OptionValue["Operator"]]];
  If[fams === $Failed, Return[$Failed]];
  data = Values[$conventions[conv]];
  If[conv =!= "Shifts", data = Join[data, Values[$conventions["Shifts"]]]];
  If[fams =!= All, data = Select[data, MemberQ[fams, #["Operator"]] &]];
  Union[($userName /@ Sort[#["AllIncoming"]]) & /@ data]];
Operators[legs_List, opts___?OptionQ] := Module[{l, conv, ents},
  If[!checkOpts[TreeVertex, {opts}], Return[$Failed]];
  conv = OptionValue[TreeVertex, Flatten[{opts}], "Convention"];
  If[!MemberQ[{"Main", "Shifts"}, conv], Message[SMEFTR2::conv, conv]; Return[$Failed]];
  l = parseLegs[legs, {}, False];
  If[l === $Failed, Return[$Failed]];
  ents = vertexEntries[conv, l, All];
  (* no operator because the vertex is not in the set: the message of the vertex functions *)
  If[ents === {}, Message[SMEFTR2::novertex, $userName /@ (#["AllIn"] & /@ l), conv, consNote[#["AllIn"] & /@ l]]];
  #["Operator"] & /@ ents];

(* ---------------------------------------------------------------- flavour *)
(* apply a function to the expressions held by a vertex object *)
mapObject[f_, VertexObject[a_Association]] := VertexObject[Join[a, <|"Expression" -> f[a["Expression"]], "SM" -> f[a["SM"]],
  "PerOperator" -> (f /@ a["PerOperator"])|>, Association[(# -> f[a[#]]) & /@ Select[{"Pole", "Finite", "GammaC"}, KeyExistsQ[a, #] &]]]];

SMEFTR2::genrange = "The generations in `1` must be 1, 2 or 3.";
SMEFTR2::flavrules = "The generations are set with a list of rules index -> generation, e.g. {f1 -> 3, f2 -> 3}, not `1`.";
(* the rules are checked once, then applied to every expression of an object *)
flavRulesOK[rules_] := Which[
  !MatchQ[rules, {(_Rule | _RuleDelayed) ...}], Message[SMEFTR2::flavrules, rules]; False,
  AnyTrue[rules, MatchQ[#, _ -> (n_ /; (NumericQ[n] || StringQ[n]) && !MemberQ[{1, 2, 3}, n])] &], Message[SMEFTR2::genrange, rules]; False,
  True, True];
EvaluateFlavour[x_, r : (_Rule | _RuleDelayed)] := EvaluateFlavour[x, {r}];
EvaluateFlavour[v_VertexObject, rules_List : {}] := If[!flavRulesOK[rules], $Failed, With[{w = mapObject[evalFlavour[#, rules] &, v]},
  If[KeyExistsQ[First[w], "LegData"],
    VertexObject[Append[First[w], "LegData" -> (If[#["Flavour"] === None, #, Append[#, "Flavour" -> (#["Flavour"] /. rules)]] & /@ First[w]["LegData"])]], w]]];
EvaluateFlavour[expr_, rules_List : {}] := If[!flavRulesOK[rules], $Failed, evalFlavour[expr, rules]];
evalFlavour[expr_, rules_] :=
  (expr /. rules) //. FlavourSum[b_, {x_, r___}] :> FlavourSum[Sum[b /. x -> k, {k, 3}], {r}] /. FlavourSum[b_, {}] :> b;

(* unitarity in one term of a flavour sum: contract a pair V V* over a summed index that appears nowhere else,
   then remove the Kronecker deltas that carry a summed index *)
unitarityTerm[term0_, idx0_List] := Module[{term = term0, idx = idx0, step, hit},
  step[] := Catch[
    Do[With[{x = x0},
        Replace[term, {
          r_. VCKM[i_, x] Conjugate[VCKM[j_, x]] /; FreeQ[{r, i, j}, x] :> (term = r KroneckerDelta[i, j]; Throw[x]),
          r_. VCKM[x, i_] Conjugate[VCKM[x, j_]] /; FreeQ[{r, i, j}, x] :> (term = r KroneckerDelta[i, j]; Throw[x]),
          r_. KroneckerDelta[x, y_] /; FreeQ[y, x] :> (term = r /. x -> y; Throw[x])}]], {x0, idx}];
    None];
  While[(hit = step[]) =!= None, idx = DeleteCases[idx, hit]];
  If[idx === {}, term, FlavourSum[term, idx]]];

CKMUnitarity[v_VertexObject] := mapObject[CKMUnitarity, v];
CKMUnitarity[expr_] := expandSum[expr] /. FlavourSum[b_, l_List] :> Module[{t = Expand[b]},
  Total[unitarityTerm[#, l] & /@ If[Head[t] === Plus, List @@ t, {t}]]];

(* momentum conservation: the momentum p of one leg in terms of the others *)
SMEFTR2::nomom = "`1` is not the momentum of a leg of the vertex. The momenta are `2`.";
momRule[legs_, p_] := Module[{s = If[#["Dir"] === "In", 1, -1] & /@ legs, m = #["Momentum"] & /@ legs, k},
  k = FirstPosition[m, p, {0}][[1]];
  If[k == 0, Message[SMEFTR2::nomom, p, m]; Return[$Failed]];
  p -> -s[[k]] Sum[If[l == k, 0, s[[l]] m[[l]]], {l, Length[legs]}]];
EliminateMomentum[VertexObject[a_Association], p_] := Module[{r = momRule[a["LegData"], p], f},
  If[r === $Failed, Return[$Failed]];
  f = expandSum[# /. r] &;
  VertexObject[Join[a, <|"Expression" -> f[a["Expression"]], "SM" -> f[a["SM"]], "PerOperator" -> (f /@ a["PerOperator"]),
    "Structures" -> (f /@ a["Structures"])|>, Association[(# -> f[a[#]]) & /@ Select[{"Pole", "Finite", "GammaC"}, KeyExistsQ[a, #] &]]]]];
EliminateMomentum[expr_, p_, VertexObject[a_Association]] /; Head[expr] =!= VertexObject := With[{r = momRule[a["LegData"], p]}, If[r === $Failed, $Failed, expandSum[expr /. r]]];

(* ---------------------------------------------------------------- operators, coefficients, tables, numbers *)
$operators = <|
  "G" -> {"G"}, "Gtilde" -> {"Gtilde"}, "HG" -> {"HG"}, "HGtilde" -> {"HGtilde"},
  "uG" -> {"uG"}, "dG" -> {"dG"}, "uW" -> {"uW"}, "dW" -> {"dW"}, "uB" -> {"uB"}, "dB" -> {"dB"}, "uH" -> {"uH"}, "dH" -> {"dH"},
  "Hq1" -> {"Hq1"}, "Hq3" -> {"Hq3"}, "Hu" -> {"Hu"}, "Hd" -> {"Hd"}, "Hud" -> {"Hud"},
  "qq1" -> {"qq1"}, "qq3" -> {"qq3"}, "uu" -> {"uu"}, "dd" -> {"dd"}, "ud1" -> {"ud1"}, "ud8" -> {"ud8"},
  "qu1" -> {"qu1"}, "qu8" -> {"qu8"}, "qd1" -> {"qd1"}, "qd8" -> {"qd8"}, "quqd1" -> {"quqd1"}, "quqd8" -> {"quqd8"},
  "lq1" -> {"lq1"}, "lq3" -> {"lq3"}, "lu" -> {"lu"}, "ld" -> {"ld"}, "qe" -> {"qe"}, "eu" -> {"eu"}, "ed" -> {"ed"},
  "ledq" -> {"ledq"}, "lequ1" -> {"lequ1"}, "lequ3" -> {"lequ3"},
  "shifts" -> {"HWB", "dGF", "dgW", "dg1", "dkH", "dkG0"}|>;
ListOperators[] := $operators;
(* an operator is selected by its name; the input shifts by "shifts" or by the name of one of their symbols *)
$operatorAlias := $operatorAlias = Association[Flatten[KeyValueMap[Function[{f, cs}, (# -> f) & /@ Complement[cs, Keys[$operators]]], $operators]]];
canonOperator[n_String] := Which[KeyExistsQ[$operators, n], n, KeyExistsQ[$operatorAlias, n], $operatorAlias[n], True, $Failed];
canonOperator[_] := $Failed;
canonOperators[All] := All;
canonOperators[fs_] := Module[{l = Flatten[{fs}], c},
  c = canonOperator /@ l;
  If[MemberQ[c, $Failed], Message[SMEFTR2::badfam, l[[First[FirstPosition[c, $Failed]]]], Keys[$operators]]; $Failed, DeleteDuplicates[c]]];

WilsonCoefficients[v_VertexObject] := WilsonCoefficients[v[]];
WilsonCoefficients[expr_] := Module[{e = expr /. FlavourSum[__] -> 0, cc},
  cc = Cases[e, Conjugate[_WC | _WCDown | _WCRot], Infinity];
  SortBy[Union[cc, Cases[e /. Conjugate[_WC | _WCDown | _WCRot] -> 0, _WC | _WCDown | _WCRot, Infinity]], {(# /. Conjugate[w_] :> w) &, Head}]];

(* "Form" -> Automatic: FeynCalc form when FeynCalc is loaded, else the package notation *)
tableForm[form_, s_, lab_] := Switch[form, "Label", lab, "FeynCalc", ToFeynCalc[s], _, s];
(* the options "Form" and "Output" of the tables, checked once: {form, output} or $Failed. Without FeynCalc the form "FeynCalc" gives
   one message and the notation of the package *)
tableOpts[form_, out_] := Module[{f},
  f = Which[form === Automatic, If[MemberQ[$Packages, "FeynCalc`"], "FeynCalc", "Explicit"],
    form === "FeynCalc" && !MemberQ[$Packages, "FeynCalc`"], Message[ToFeynCalc::nofc]; "Explicit",
    MemberQ[{"FeynCalc", "Explicit", "Label"}, form], form,
    True, Message[SMEFTR2::optval, form, "Form", "\"FeynCalc\", \"Explicit\" or \"Label\""]; Return[$Failed]];
  If[!MemberQ[{"Grid", "List"}, out], Message[SMEFTR2::optval, out, "Output", "\"Grid\" or \"List\""]; Return[$Failed]];
  {f, out}];
tabCoefOK[f_, cs_List] := If[AllTrue[cs, MatchQ[#, _WC | Conjugate[_WC] | _Par] &], True, Message[SMEFTR2::tabcoef, f, cs]; False];
tableOut[out_, head_, rows_] := If[out === "List", Prepend[rows, head],
  Grid[Prepend[rows, Style[#, Bold] & /@ head], Alignment -> Left, Frame -> All, Spacings -> {1.5, 0.8}]];

Options[VertexTable] = {"Form" -> Automatic, "Output" -> "Grid"};
VertexTable[v_VertexObject, opts : OptionsPattern[]] := VertexTable[v, None, opts];
VertexTable[_VertexObject, _, opts : OptionsPattern[]] /; !checkOpts[VertexTable, {opts}] := $Failed;
VertexTable[v_VertexObject, c_, OptionsPattern[]] /; !OptionQ[c] := Module[{cs = If[c === None, {None}, Flatten[{c}]], exprs, rows, fo},
  If[c =!= None && !tabCoefOK[VertexTable, cs], Return[$Failed]];
  fo = tableOpts[OptionValue["Form"], OptionValue["Output"]]; If[fo === $Failed, Return[$Failed]];
  exprs = Quiet[expandSum[If[# === None, v[], v[#]]] & /@ cs, SMEFTR2::nocoef];
  rows = Function[s, Prepend[Simplify[Coefficient[#, s]] & /@ exprs,
    tableForm[fo[[1]], v["Structures"][s], s]]] /@ Keys[v["Structures"]];
  rows = Select[rows, Rest[#] =!= ConstantArray[0, Length[cs]] &];
  If[rows === {} && c =!= None, Message[SMEFTR2::emptytab, cs]];
  tableOut[fo[[2]], Prepend[If[c === None, {"coefficient"}, cs], "structure"], rows]];

(* a column is "Tree", "R2", "UVPole", "UVct", or {kind, options}, e.g. {"R2", "EvaluateFlavour" -> True}: the options of a column
   are those of R2 and "EvaluateFlavour", "CKMUnitarity", and they replace those of the table for that column *)
SMEFTR2::columns = "The option \"Columns\" must be a list of \"Tree\", \"R2\", \"UVPole\", \"UVct\" or {kind, options}, not `1`.";
Options[R2UVTable] = Join[Options[R2], {"Columns" -> {"Tree", "R2", "UVPole"}, "EvaluateFlavour" -> False, "CKMUnitarity" -> False,
  "Form" -> Automatic, "Output" -> "Grid"}];
R2UVTable[legs_List, c_, opts : OptionsPattern[]] /; !OptionQ[c] := Module[{vopts, cols, cs = Flatten[{c}], objs, coeffs, structs, rows, head, ev, ck, label, fo, tabKeys = {"EvaluateFlavour", "CKMUnitarity"}, evOK},
  If[!checkOpts[R2UVTable, {opts}], Return[$Failed]];
  If[!tabCoefOK[R2UVTable, cs], Return[$Failed]];
  vopts = FilterRules[Flatten[{opts}] /. (h : Rule | RuleDelayed)[k_Symbol, x_] :> h[SymbolName[k], x], Options[R2]];
  cols = OptionValue["Columns"]; ev = OptionValue["EvaluateFlavour"]; ck = OptionValue["CKMUnitarity"];
  If[!ListQ[cols] || cols === {} || !AllTrue[cols, MatchQ[#, "Tree" | "R2" | "UVPole" | "UVct" | {"Tree" | "R2" | "UVPole" | "UVct", (_Rule | _RuleDelayed) ...}] &],
    Message[SMEFTR2::columns, cols]; Return[$Failed]];
  fo = tableOpts[OptionValue["Form"], OptionValue["Output"]]; If[fo === $Failed, Return[$Failed]];
  evOK[x_] := If[x === True || x === False || (ListQ[x] && flavRulesOK[x]), True,
    If[!ListQ[x], Message[SMEFTR2::optval, x, "EvaluateFlavour", "True, False or a list of rules index -> generation"]]; False];
  (* one object for each column; the first failure ends the table, with its message *)
  objs = Catch[Function[col, Module[{kind = If[ListQ[col], First[col], col], extra = If[ListQ[col], Rest[col], {}], o, cev, cck},
      cev = Lookup[extra, "EvaluateFlavour", ev]; cck = Lookup[extra, "CKMUnitarity", ck];
      If[!evOK[cev] || !boolOpt["CKMUnitarity", cck], Throw[$Failed]];
      o = Switch[kind, "Tree", TreeVertex, "R2", R2, "UVPole", UVPole, "UVct", UVct][legs,
        Sequence @@ Select[extra, !MemberQ[tabKeys, First[#]] &], Sequence @@ vopts];
      If[o === $Failed, Throw[$Failed]];
      If[cck, o = CKMUnitarity[o]];
      If[cev =!= False, o = EvaluateFlavour[o, If[ListQ[cev], cev, {}]]];
      If[o === $Failed, Throw[$Failed]];
      o]] /@ cols];
  If[objs === $Failed, Return[$Failed]];
  label[col_] := If[ListQ[col] && Length[col] > 1, Row[{First[col], " (", Row[Values[Rest[col]], ", "], ")"}], If[ListQ[col], First[col], col]];
  (* explicit structure -> coefficient, for every object and coefficient; the numbering Str[n] differs between objects *)
  coeffs = Table[With[{x = Quiet[expandSum[o[w]], SMEFTR2::nocoef]}, Association[(o["Structures"][#] -> Simplify[Coefficient[x, #]]) & /@ Keys[o["Structures"]]]],
    {w, cs}, {o, objs}];
  structs = DeleteDuplicates[Flatten[Values[#["Structures"]] & /@ objs]];
  rows = Function[s, Prepend[Flatten[Map[Lookup[#, s, 0] &, coeffs, {2}]], tableForm[fo[[1]], s, s]]] /@ structs;
  rows = Select[rows, Union[Rest[#]] =!= {0} &];
  If[rows === {}, Message[SMEFTR2::emptytab, cs]];
  head = Prepend[Flatten[Table[If[Length[cs] == 1, label[col], Row[{label[col], ", ", w}]], {w, cs}, {col, cols}]], "structure"];
  tableOut[fo[[2]], head, rows]];

(* ---------------------------------------------------------------- the checks of the package (SMEFTR2Tests.wl) *)
SMEFTR2::nochecks = "The file `1` with the checks was not found. Keep SMEFTR2Tests.wl in the folder of the package.";
SMEFTR2::checkname = "Unknown group of checks `1`. The groups are `2`.";
(* the sections of the file: "(* ::Section:: *)", then the line "(*key: title*)", then the code *)
checkSections[] := Module[{f = FileNameJoin[{$dir, "SMEFTR2Tests.wl"}], parts},
  If[!FileExistsQ[f], Message[SMEFTR2::nochecks, f]; Return[$Failed]];
  parts = Rest[StringSplit[Import[f, "Text"], "(* ::Section:: *)\n"]];
  Association[Function[p, Module[{nl = First[First[StringPosition[p, "\n"]]], head},
    head = StringTrim[StringTake[p, nl - 1], "(*" | "*)"];
    StringTrim[First[StringSplit[head, ":"]]] -> <|"Title" -> StringTrim[StringDrop[head, First[First[StringPosition[head, ":"]]]]],
      "Code" -> StringDrop[p, nl]|>]] /@ parts]];
(* one group: its code is read in a context of its own, with Print collected (every check prints a line PASS or FAIL) and the
   messages not shown (the checks that expect a message catch it themselves) *)
runCheckGroup[key_, sec_] := Module[{lines = {}, ctx = "SMEFTR2Checks`" <> key <> "`", st},
  Quiet[Remove[Evaluate[ctx <> "*"]]];
  Block[{$Context = ctx, $ContextPath = {ctx, "SMEFTR2`", "System`"},
      Print = Function[Null, AppendTo[lines, StringJoin[ToString /@ {##}]]], $Messages = {}},
    st = StringToStream[sec["Code"]]; Quiet[Get[st], {General::shdw}]; Close[st]];
  lines = Select[Flatten[StringSplit[#, "\n"] & /@ lines], StringTrim[#] =!= "" &];
  <|"Title" -> sec["Title"], "Passed" -> Count[lines, _?(StringStartsQ[#, "PASS"] &)], "Failed" -> Count[lines, _?(StringStartsQ[#, "FAIL"] &)],
    "Lines" -> lines|>];
RunChecks[] := RunChecks[All];
RunChecks[name_String] := RunChecks[{name}];
RunChecks[names : (All | {__String})] := Module[{secs = checkSections[], keys, res},
  If[secs === $Failed, Return[$Failed]];
  keys = If[names === All, Keys[secs], names];
  With[{bad = Complement[keys, Keys[secs]]}, If[bad =!= {}, Message[SMEFTR2::checkname, First[bad], Keys[secs]]; Return[$Failed]]];
  res = Association[(# -> runCheckGroup[#, secs[#]]) & /@ keys];
  ChecksReport[<|"Groups" -> keys, "Results" -> res, "Passed" -> Total[#["Passed"] & /@ Values[res]],
    "Failed" -> Total[#["Failed"] & /@ Values[res]]|>]];
SMEFTR2::checkcall = "RunChecks is called as RunChecks[], RunChecks[name] or RunChecks[{name1, name2, ...}].";
RunChecks[___] := (Message[SMEFTR2::checkcall]; $Failed);
ChecksReport[a_Association]["AllPassed"] := a["Failed"] == 0 && a["Passed"] > 0 && AllTrue[Values[a["Results"]], #["Passed"] > 0 &];
ChecksReport[a_Association]["Lines"] := #["Lines"] & /@ a["Results"];
ChecksReport[a_Association][k_String] /; KeyExistsQ[a, k] := a[k];
checkBadge[txt_, col_] := Framed[Style[txt, Bold, White, 11, FontFamily -> "Helvetica"], Background -> col, FrameStyle -> col, RoundingRadius -> 4,
  FrameMargins -> {{6, 6}, {1, 1}}];
Format[ChecksReport[a_Association]] := Module[{green = RGBColor[0.10, 0.55, 0.20], red = RGBColor[0.80, 0.10, 0.10], fails},
  fails = Flatten[Function[k, Select[a["Results"][k]["Lines"], StringStartsQ[#, "FAIL"] &]] /@ a["Groups"]];
  Column[Join[
    {Row[{checkBadge[ToString[a["Passed"]] <> " checks passed", green], "  ", checkBadge[ToString[a["Failed"]] <> " failed", If[a["Failed"] == 0, GrayLevel[0.6], red]]}],
     Grid[Prepend[Function[k, With[{r = a["Results"][k]}, {k, r["Title"], r["Passed"] + r["Failed"],
         If[r["Failed"] == 0 && r["Passed"] > 0, checkBadge["PASS", green], checkBadge["FAIL", red]]}]] /@ a["Groups"],
       Style[#, Bold] & /@ {"group", "checks of", "number", "result"}], Alignment -> {{Left, Left, Right, Center}, Baseline}, Spacings -> {2, 0.8}]},
    Style[#, red] & /@ fails], Spacings -> 1]];


(* ---------------------------------------------------------------- flavour assumptions *)
SMEFTR2::noscheme = "Unknown flavour scheme `1`. The schemes are `2`.";
SMEFTR2::openflavour = "The vertex has open generation indices `1`. Fix the generations with the field names (u, c, t, d, s, b) before ApplyFlavour.";
SMEFTR2::octet = "The parameters `1` multiply colour-octet operators. Only the part given by their four-dimensional Warsaw map is included; their rational-term shift is not available for this assumption. This message is shown once for each assumption.";
SMEFTR2::octetshift = "The parameters `1` multiply colour-octet operators. The tree vertices and UV poles are exact; the rational terms are those of their four-dimensional Warsaw map, and those of the octet operators contain in addition the tree vertices of OctetShift[scheme, parameter], given by OctetShiftVertex[scheme, parameter, legs] and added by ApplyFlavour[v, scheme, \"OctetShift\" -> True]. This message is shown once for each assumption.";
SMEFTR2::octetkind = "The option \"OctetShift\" -> True applies to vertex objects of kind R2 of the main set; the result is returned without the shift.";
SMEFTR2::schemekey = "`1` is not a key of a flavour assumption. The keys are `2`.";
SMEFTR2::schemeclear = "`1` is not a flavour assumption defined with DefineFlavourScheme, and nothing is removed. Those defined are `2`.";
(* the message on the octet parameters is shown once per assumption and session *)
If[!ValueQ[$octetSeen], $octetSeen = <||>];
Par /: Conjugate[Par[x_]] := Par[x];
(* real symbols *)
(* (written with the symbols held, so that loading the package again with a value assigned to gs, vev, ... gives no error) *)
Scan[Function[s, TagSetDelayed[s, Conjugate[HoldPattern[s]], s], HoldAll], Unevaluated[{gs, vev, Lam, ee, sw, cw, dGF, dgW, dg1, dkH, dkG0, epsilonDR}]];
FMass /: Conjugate[FMass[x__]] := FMass[x];
Yuk /: Conjugate[Yuk[x__]] := Yuk[x];
(* the shipped assumptions and those of the user (DefineFlavourScheme), which carry "Custom" -> True *)
If[!ValueQ[$customSchemes], $customSchemes = <||>];
$shippedSchemes := If[ValueQ[$FlavourSchemes], $FlavourSchemes, <||>];
$schemes := Join[$shippedSchemes, $customSchemes];
$octetDecomposition := If[ValueQ[$OctetDecomposition], $OctetDecomposition, <||>];
FlavourSchemes[] := Keys[$schemes];
FlavourSchemes[sch_String] := With[{s = Lookup[$schemes, sch, Missing[]]},
  If[MissingQ[s], Message[SMEFTR2::noscheme, sch, FlavourSchemes[]]; $Failed,
    Join[KeyDrop[s, {"Rules", "Custom", "Unlisted"}], <|"OctetOperators" -> Lookup[s, "OctetOperators", Lookup[$octetDecomposition, sch, <||>]]|>]]];
FlavourSchemes[sch_String, "Rules"] := With[{s = Lookup[$schemes, sch, Missing[]]},
  If[MissingQ[s], Message[SMEFTR2::noscheme, sch, FlavourSchemes[]]; $Failed, s["Rules"]]];
FlavourSchemes[sch_String, key_String] := With[{s = FlavourSchemes[sch]},
  Which[s === $Failed, $Failed, KeyExistsQ[s, key], s[key], True, Message[SMEFTR2::schemekey, key, Append[Keys[s], "Rules"]]; $Failed]];

(* flavour assumptions of the user *)
SMEFTR2::schemename = "`1` is a shipped flavour assumption and cannot be redefined. Choose another name.";
SMEFTR2::schemerules = "The rules must be a list of rules whose left-hand sides are coefficients WC[...] (or patterns for them). Not accepted: `1`.";
SMEFTR2::schemeoctets = "\"Octets\" must be a list of rules parameter name -> linear combination of OctetOperator[type, {a, b}]. Not accepted: `1`.";
SMEFTR2::schemeopt = "Unknown value `1` of the option `2`.";
Options[DefineFlavourScheme] = {"Unlisted" -> 0, "CKMUnit" -> False, "Octets" -> {}, "Symmetry" -> "", "CPOdd" -> {}};
DefineFlavourScheme[_String, _List, opts : OptionsPattern[]] /; !checkOpts[DefineFlavourScheme, {opts}] := $Failed;
DefineFlavourScheme[name_String, r : (Rule | RuleDelayed)[_WC | Verbatim[Condition][_WC, _] | Verbatim[Pattern][_, _WC], _], opts : OptionsPattern[]] :=
  DefineFlavourScheme[name, {r}, opts];
DefineFlavourScheme[name_String, rules_List, OptionsPattern[]] := Module[{bad, oct, pars},
  If[name === "", Message[SMEFTR2::call, "DefineFlavourScheme", $callForms["DefineFlavourScheme"]]; Return[$Failed]];
  If[KeyExistsQ[$shippedSchemes, name], Message[SMEFTR2::schemename, name]; Return[$Failed]];
  If[!MemberQ[{True, False}, OptionValue["CKMUnit"]], Message[SMEFTR2::schemeopt, OptionValue["CKMUnit"], "CKMUnit"]; Return[$Failed]];
  bad = Select[rules, !MatchQ[#, (Rule | RuleDelayed)[(_WC | Verbatim[Condition][_WC, _] | Verbatim[Pattern][_, _WC]), _]] &];
  If[bad =!= {}, Message[SMEFTR2::schemerules, bad]; Return[$Failed]];
  If[!MemberQ[{0, "Keep"}, OptionValue["Unlisted"]], Message[SMEFTR2::schemeopt, OptionValue["Unlisted"], "Unlisted"]; Return[$Failed]];
  oct = OptionValue["Octets"];
  If[AssociationQ[oct], oct = Normal[oct]];
  If[!MatchQ[oct, {(_String -> _) ...}] || AnyTrue[Values[oct], octetTerms[#] === $Failed &],
    Message[SMEFTR2::schemeoctets, oct]; Return[$Failed]];
  pars = Union[Cases[rules[[All, 2]], Par[x_String] :> x, {0, Infinity}], Keys[oct]];
  $customSchemes[name] = <|"Symmetry" -> OptionValue["Symmetry"], "CKMUnit" -> TrueQ[OptionValue["CKMUnit"]], "Parameters" -> pars,
    "CPOdd" -> OptionValue["CPOdd"], "Octets" -> Keys[oct], "OctetOperators" -> Association[oct], "Rules" -> rules,
    "Unlisted" -> OptionValue["Unlisted"], "Custom" -> True|>;
  name];
ClearFlavourScheme[name_String] := If[KeyExistsQ[$customSchemes, name], $customSchemes = KeyDrop[$customSchemes, name];,
  Message[SMEFTR2::schemeclear, name, Keys[$customSchemes]]; $Failed];
ClearFlavourScheme[] := ($customSchemes = <||>;);

(* checks once on the full expression, then the substitution on every part of the object *)
Options[ApplyFlavour] = {"OctetShift" -> False};
ApplyFlavour[_, _String, opts : OptionsPattern[]] /; !checkOpts[ApplyFlavour, {opts}] := $Failed;
ApplyFlavour[v_VertexObject, sch_String, OptionsPattern[]] := Module[{e, sh = OptionValue["OctetShift"], res},
  If[!boolOpt["OctetShift", sh], Return[$Failed]];
  e = basisIn[v]; If[e === $Failed, Return[$Failed]]; e = EvaluateFlavour[e];
  If[flavourCheck[e[], sch, sh] === $Failed, Return[$Failed]];
  res = mapObject[flavourApply[#, sch] &, e];
  If[sh, addOctetShift[res, sch], res]];
ApplyFlavour[expr_, sch_String, OptionsPattern[]] := Module[{e, sh = OptionValue["OctetShift"]},
  If[!boolOpt["OctetShift", sh], Return[$Failed]];
  e = basisIn[expr]; If[e === $Failed, Return[$Failed]]; e = EvaluateFlavour[e];
  If[flavourCheck[e, sch, sh] === $Failed, Return[$Failed]];
  (* the shift needs the legs, which a plain expression does not carry *)
  If[sh, Message[SMEFTR2::octetkind]];
  flavourApply[e, sch]];
flavourCheck[e_, sch_, shifted_ : False] := Module[{s = Lookup[$schemes, sch, Missing[]], open, oct},
  If[MissingQ[s], Message[SMEFTR2::noscheme, sch, FlavourSchemes[]]; Return[$Failed]];
  open = Union[Flatten[Cases[e, WC[_, l_List] :> Select[l, !IntegerQ[#] &], Infinity]]];
  If[open =!= {}, Message[SMEFTR2::openflavour, open]; Return[$Failed]];
  oct = Intersection[s["Octets"], Cases[flavourApply[e, sch], Par[x_] :> x, Infinity]];
  If[oct =!= {} && !shifted && !KeyExistsQ[$octetSeen, sch], $octetSeen[sch] = True;
    If[KeyExistsQ[$octetShift, sch] || Lookup[s, "OctetOperators", <||>] =!= <||>,
      Message[SMEFTR2::octetshift, oct], Message[SMEFTR2::octet, oct]]];];
$octetShift := If[ValueQ[$OctetShiftData], $OctetShiftData, <||>];
SMEFTR2::octetopen = "The legs `1` have open generations. OctetShiftVertex needs fixed generations: use the field names u, c, t, d, s, b.";
SMEFTR2::nooctet = "No octet shift for `1` in scheme `2`. The octet parameters with a shift are `3`.";
(* Delta L = (1/(16 Pi^2)) (c/Lam^2) Sum_k C_k O_k, with O_k = GreenOp[op, class, generation] *)
OctetShift[sch_String, ___] /; !MemberQ[FlavourSchemes[], sch] := (Message[SMEFTR2::noscheme, sch, FlavourSchemes[]]; $Failed);
(* an assumption of the user: its octet parameters are those of its option "Octets", and their shift follows from the general route *)
customOctets[sch_] := If[TrueQ[Lookup[Lookup[$schemes, sch, <||>], "Custom", False]], Lookup[$schemes[sch], "OctetOperators", <||>], None];
OctetShift[sch_String] := With[{c = customOctets[sch]}, If[c === None, Keys[Lookup[$octetShift, sch, <||>]], Keys[c]]];
OctetShift[sch_String, Par[par_String]] := OctetShift[sch, par];
OctetShift[sch_String, par_String] := With[{d = Lookup[Lookup[$octetShift, sch, <||>], par, Missing[]], c = customOctets[sch]},
  Which[
    c =!= None && KeyExistsQ[c, par], OctetShift[Par[par] c[par]],
    c =!= None || MissingQ[d], Message[SMEFTR2::nooctet, par, sch, OctetShift[sch]]; $Failed,
    True, Par[par]/(16 Pi^2 Lam^2) Total[KeyValueMap[#2 GreenOp @@ #1 &, d]]]];
(* the complete Feynman rules of Delta L ($OctetShiftVertexData, one entry per vertex with a quark pair and up to three bosons:
   fields all incoming in the canonical order, antiquark first, generations, R2 with the placeholders of the legs), attached to the legs
   like the stored vertices *)
$octetShiftVtx := If[ValueQ[$OctetShiftVertexData], $OctetShiftVertexData, <||>];
legGen[l_] := If[l["Gen"] =!= None, l["Gen"], If[IntegerQ[l["Flavour"]], l["Flavour"], None]];
octetShiftExpr[sch_, par_, legs_] := Module[{ents = Lookup[Lookup[$octetShiftVtx, sch, <||>], par, {}], key, out = 0, e, map},
  key = Sort[{#["AllIn"], legGen[#]} & /@ legs];
  Do[e = Append[ent, "Legs" -> ent["AllIncoming"]];
    If[Length[e["AllIncoming"]] === Length[legs] && Sort[Transpose[{e["AllIncoming"], e["Gen"]}]] === key,
      map = legMap[e, legs];
      out += fermionSign[e, map] neutral[e["R2"] /. renameRules[e, legs, map]]], {ent, ents}];
  out];
Options[OctetShiftVertex] = {"FeynmanRule" -> False, "Momenta" -> Automatic, "Spinor" -> Automatic, "Colour" -> Automatic,
  "Lorentz" -> Automatic, "Flavour" -> Automatic};
SMEFTR2::noshift = "The octet shift has no vertex with the legs `1`: the vertex object returned is zero.";
(* the sets of incoming fields for which the operators of the shift have a vertex *)
$octetFieldSets := $octetFieldSets = Union[Sort[#["AllIncoming"]] & /@ Flatten[Values[$octetGreenVtx]]];
(* an explicit expression in the structures Str[n]: each term is a coefficient times a product of Gam, Tg, Dl, MomV, LCTensor, and
   the products are numbered. With a table tab0 its structures are used and new ones are added after them. {expression, table} *)
toStr[ex_, tab0_Association : <||>] := Module[{inv = Association[Reverse /@ Normal[tab0]], n = Max[0, Cases[Keys[tab0], Str[k_Integer] :> k]], out},
  out = Total[Function[t, Module[{s = t[[3]]},
      If[!KeyExistsQ[inv, s], inv[s] = Str[++n]];
      If[t[[2]] === {}, t[[1]], FlavourSum[t[[1]], t[[2]]]] inv[s]]] /@ uvTerms[ex]];
  {Collect[out, _Str], Association[Reverse /@ Normal[inv]]}];
(* the vertex object of an octet shift from its explicit expression *)
octetObject[ex_, legs_, fr_, legsIn_] := Module[{sx, tab},
  (* zero because the shift has no vertex with these fields: a message, as the vertex functions give one for a vertex outside the
     set; zero for this parameter or these generations only: no message *)
  If[ex === 0 && !MemberQ[$octetFieldSets, Sort[#["AllIn"] & /@ legs]], Message[SMEFTR2::noshift, legsIn]];
  {sx, tab} = toStr[ex];
  VertexObject[<|"Kind" -> "R2", "Convention" -> "Main", "Legs" -> ({#["Name"], #["Dir"]} & /@ legs), "LegData" -> legs,
    "Operators" -> {"OctetShift"}, "PerOperator" -> <|"OctetShift" -> sx|>, "SM" -> 0, "Expression" -> sx, "Structures" -> tab,
    "StructureNames" -> <||>, "FeynmanRule" -> fr|>]];
OctetShiftVertex[sch_String, Par[par_String], rest___] := OctetShiftVertex[sch, par, rest];
OctetShiftVertex[sch_String, par_String, legsIn_List, opts0 : OptionsPattern[]] := Module[{opts, legs, ex, fr, cust},
  If[!checkOpts[OctetShiftVertex, {opts0}], Return[$Failed]];
  opts = {"Momenta" -> OptionValue["Momenta"], "Spinor" -> OptionValue["Spinor"], "Colour" -> OptionValue["Colour"],
    "Lorentz" -> OptionValue["Lorentz"], "Flavour" -> OptionValue["Flavour"]};
  If[!MemberQ[FlavourSchemes[], sch], Message[SMEFTR2::noscheme, sch, FlavourSchemes[]]; Return[$Failed]];
  (* an assumption of the user: the general route with its own octet operators *)
  cust = customOctets[sch];
  If[cust =!= None,
    If[!KeyExistsQ[cust, par], Message[SMEFTR2::nooctet, par, sch, Keys[cust]]; Return[$Failed]];
    Return[OctetShiftVertex[Par[par] cust[par], legsIn, opts0]]];
  If[!MemberQ[Keys[Lookup[$octetShiftVtx, sch, <||>]], par], Message[SMEFTR2::nooctet, par, sch, Keys[Lookup[$octetShiftVtx, sch, <||>]]];
    Return[$Failed]];
  If[!legOptsOK[opts, Length[legsIn]] || !boolOpt["FeynmanRule", OptionValue["FeynmanRule"]], Return[$Failed]];
  legs = parseLegs[legsIn, opts];
  If[legs === $Failed, Return[$Failed]];
  If[AnyTrue[legs, fermionQ[#["Field"]] && legGen[#] === None &], Message[SMEFTR2::octetopen, legsIn]; Return[$Failed]];
  fr = If[OptionValue["FeynmanRule"], I/(16 Pi^2), 1];
  ex = fr octetShiftExpr[sch, par, legs];
  octetObject[ex, legs, OptionValue["FeynmanRule"], legsIn]];
(* ---- colour octets with general flavour. $OctetTypeData: the eight types of the paper, coefficients C_k of GreenOp[op, class, slot]
   for the first (slot 1) and second (slot 2) current, computed at the generations "Computed" with y_t the only Yukawa coupling.
   For other generations a, b: the penguins do not depend on the generations; a Higgs current of one current comes from the closed
   loop of the other one and carries the square of its Yukawa coupling, y_t for an up-type quark or doublet of generation 3, zero
   otherwise (massless b, V = 1). *)
$octetTypes := If[ValueQ[$OctetTypeData], $OctetTypeData, <||>];
$octetGreenVtx := If[ValueQ[$OctetGreenVertexData], $OctetGreenVertexData, <||>];
SMEFTR2::octettype = "Unknown octet operator `1`. Use OctetOperator[type, {a, b}] with type \"qq1\", \"qq3\", \"uu\" or \"dd\".";
SMEFTR2::octetlin = "`1` is not a linear combination of OctetOperator[type, {a, b}].";
SMEFTR2::octetgen = "The generations of `1` must be 1, 2, 3 or symbols.";
octetYuk[cls_, a_] := Which[cls === "d", 0, IntegerQ[a], If[a == 3, Yuk["u", 3], 0], True, KroneckerDelta[a, 3] Yuk["u", 3]];
(* {coefficient, GreenOp} of one operator type for the generations a, b, same: whether the two currents have the same generation *)
octetTypeTerms[type_, a_, b_, same_] := Module[{x = SelectFirst[Values[$octetTypes], #["Operator"] === type && #["SameGeneration"] === same &]},
  Flatten[KeyValueMap[Function[{k, c}, With[{op = k[[1]], cls = k[[2]], slot = k[[3]]},
    Which[
      same, {{c /. Yuk["u", 3] -> octetYuk[cls, a], GreenOp[op, cls, a]}},
      FreeQ[c, Yuk], {{c, GreenOp[op, cls, If[slot == 1, a, b]]}},
      True, {{c/Yuk["u", 3]^2 octetYuk[cls, a]^2, GreenOp[op, cls, b]}, {c/Yuk["u", 3]^2 octetYuk[cls, b]^2, GreenOp[op, cls, a]}}]]],
    x["Coefficients"]], 1]];
octetOpTerms[OctetOperator[type_String, {a_, b_}]] := Which[
  !MemberQ[{"qq1", "qq3", "uu", "dd"}, type], Message[SMEFTR2::octettype, OctetOperator[type, {a, b}]]; $Failed,
  !AllTrue[{a, b}, MemberQ[{1, 2, 3}, #] || Head[#] === Symbol &], Message[SMEFTR2::octetgen, OctetOperator[type, {a, b}]]; $Failed,
  IntegerQ[a] && IntegerQ[b],
    octetTypeTerms[type, a, b, a == b],
  True,
    Join[{KroneckerDelta[a, b] #[[1]], #[[2]] /. b -> a} & /@ octetTypeTerms[type, a, a, True],
      {(1 - KroneckerDelta[a, b]) #[[1]], #[[2]]} & /@ octetTypeTerms[type, a, b, False]]];
octetOpTerms[x_] := (Message[SMEFTR2::octettype, x]; $Failed);
(* a linear combination of octet operators -> {coefficient, GreenOp} with the coefficient of the operator included *)
octetTerms[expr_] := Module[{t = Expand[expr], parts, res},
  parts = If[Head[t] === Plus, List @@ t, {t}];
  If[!AllTrue[parts, Count[{#}, _OctetOperator, Infinity] == 1 && FreeQ[# /. _OctetOperator -> 1, OctetOperator] &&
      MatchQ[#, _OctetOperator | Times[__, _OctetOperator]] &], Message[SMEFTR2::octetlin, expr]; Return[$Failed]];
  res = Function[pt, With[{o = FirstCase[{pt}, _OctetOperator, None, Infinity]}, With[{tt = octetOpTerms[o]},
    If[tt === $Failed, $Failed, {(pt /. o -> 1) #[[1]], #[[2]]} & /@ tt]]]] /@ parts;
  If[MemberQ[res, $Failed], $Failed, Join @@ res]];
OctetShift[expr_ /; !StringQ[expr] && !FreeQ[expr, OctetOperator]] := With[{t = octetTerms[expr]},
  If[t === $Failed, $Failed, Collect[Total[#[[1]] #[[2]] & /@ t]/(16 Pi^2 Lam^2), _GreenOp, Simplify]]];
(* the vertices of the operators of Delta L for given legs: the stored entries of GreenOp[op, class, g] are attached to the legs like
   those of OctetShiftVertex; a leg of fixed generation must have the generation g of the entry, a leg of open generation f gives
   KroneckerDelta[f, g] *)
octetGreenExpr[{op_, cls_, g_Integer}, legs_] := Module[{ents = Lookup[$octetGreenVtx, Key[{op, cls, g}], {}], key, out = 0, e, map, fac},
  key = Sort[#["AllIn"] & /@ legs];
  Do[e = Append[ent, "Legs" -> ent["AllIncoming"]];
    If[Sort[e["AllIncoming"]] === key,
      map = legMap[e, legs];
      fac = Times @@ Table[With[{l = legs[[map[k]]], gk = e["Gen"][[k]]},
        If[gk === None, 1, If[l["Gen"] === None, KroneckerDelta[l["Flavour"], gk], Boole[l["Gen"] === gk]]]], {k, Length[e["AllIncoming"]]}];
      If[fac =!= 0, out += fac fermionSign[e, map] neutral[e["R2"] /. renameRules[e, legs, map]]]], {ent, ents}];
  out];
octetGeneralExpr[terms_, legs_] := Total[Function[t, With[{c = t[[1]], op = t[[2, 1]], cls = t[[2, 2]], a = t[[2, 3]]},
  If[IntegerQ[a], c octetGreenExpr[{op, cls, a}, legs],
    Sum[c KroneckerDelta[a, g] octetGreenExpr[{op, cls, g}, legs], {g, 3}]]]] /@ terms];
OctetShiftVertex[expr_ /; !StringQ[expr] && !FreeQ[expr, OctetOperator], legsIn_List, opts0 : OptionsPattern[]] := Module[{opts, legs, ex, fr, t},
  If[!checkOpts[OctetShiftVertex, {opts0}], Return[$Failed]];
  opts = {"Momenta" -> OptionValue["Momenta"], "Spinor" -> OptionValue["Spinor"], "Colour" -> OptionValue["Colour"],
    "Lorentz" -> OptionValue["Lorentz"], "Flavour" -> OptionValue["Flavour"]};
  t = octetTerms[expr]; If[t === $Failed, Return[$Failed]];
  If[!legOptsOK[opts, Length[legsIn]] || !boolOpt["FeynmanRule", OptionValue["FeynmanRule"]], Return[$Failed]];
  legs = parseLegs[legsIn, opts];
  If[legs === $Failed, Return[$Failed]];
  fr = If[OptionValue["FeynmanRule"], I/(16 Pi^2), 1];
  ex = fr octetGeneralExpr[t, legs];
  octetObject[ex, legs, OptionValue["FeynmanRule"], legsIn]];

(* ApplyFlavour[..., "OctetShift" -> True]: the shifts of all octet parameters of the scheme added to an R2 object of the main set;
   for an assumption of the user they follow from its "OctetOperators" by the general route *)
addOctetShift[VertexObject[a_Association], sch_] := Module[{tot, cust = Lookup[$schemes[sch], "OctetOperators", <||>], sx, tab},
  If[a["Kind"] =!= "R2" || a["Convention"] =!= "Main", Message[SMEFTR2::octetkind]; Return[VertexObject[a]]];
  tot = If[TrueQ[Lookup[a, "FeynmanRule", False]], I/(16 Pi^2), 1] If[TrueQ[Lookup[$schemes[sch], "Custom", False]],
    Total[KeyValueMap[octetGeneralExpr[octetTerms[Par[#1] #2], a["LegData"]] &, cust]],
    Total[octetShiftExpr[sch, #, a["LegData"]] & /@ Keys[Lookup[$octetShiftVtx, sch, <||>]]]];
  If[tot === 0, Return[VertexObject[a]]];
  (* the shift in the structures of the object, new structures added to its table *)
  {sx, tab} = toStr[tot, a["Structures"]];
  VertexObject[Join[a, <|"Expression" -> a["Expression"] + sx, "Structures" -> tab,
    "PerOperator" -> Append[a["PerOperator"], "OctetShift" -> sx], "Operators" -> Append[a["Operators"], "OctetShift"]|>]]];
flavourApply[e_, sch_] := Module[{s = $schemes[sch], rules, res},
  rules = Dispatch[Join[s["Rules"], If[Lookup[s, "Unlisted", 0] === "Keep", {}, {WC[n_String] :> 0, WC[n_String, {___Integer}] :> 0}]]];
  res = e /. {w : WC[__] :> Replace[w, rules]};
  If[TrueQ[s["CKMUnit"]], res = res /. VCKM[i_, j_] :> KroneckerDelta[i, j]];
  expandSum[res]];

(* ---------------------------------------------------------------- on-shell constants *)
SMEFTR2::noconst = "Unknown constant `1`. OnShellConstants[] lists the names.";
$osData := If[ValueQ[$OnShellData], $OnShellData, {}];
$osHead = <|cRG -> "cR[i,j]", cLG -> "cL[i,j]", MRpoleG -> "MR_pole[i,j]", MLpoleG -> "ML_pole[i,j]", MRfinG -> "MR_fin[i,j]",
  MLfinG -> "ML_fin[i,j]"|>;
osDef[h_, sec_, a_, b_] := $OnShellDefs[$osHead[h] <> sec]["Value"] /. {i -> a, j -> b};
OnShellConstants[] := Append[DeleteDuplicates[#["Name"] & /@ $osData], "dV"];
Options[OnShellConstants] = {"Massless" -> {}, "Scheme" -> "p2"};
SMEFTR2::uvscheme = "Unknown value `1` of the option \"Scheme\". Use \"p2\" (default) or \"OS\".";
SMEFTR2::osgenrange = "The generations `1` must be 1, 2 or 3.";
mlGenOK[o_] := AllTrue[Cases[o, _Integer, Infinity], 1 <= # <= 3 &];
mlOK[opts_List] := With[{o = Lookup[Flatten[opts], "Massless", {}]},
  If[MatchQ[o, {(("u" | "d") -> {___Integer}) ...} | {___Integer}] && mlGenOK[o], True, Message[SMEFTR2::uvml, o]; False]];
schemeOK[opts_List] := With[{sc = Lookup[Flatten[opts], "Scheme", "p2"]}, If[MemberQ[{"p2", "OS"}, sc], True, Message[SMEFTR2::uvscheme, sc]; False]];
SMEFTR2::oscall = "OnShellConstants is called as OnShellConstants[name, \"u\"|\"d\", {i, j}, options] or OnShellConstants[\"dV\", {i, j}, options], with integer generations i, j from 1 to 3 (e.g. OnShellConstants[\"dZ_SM\", \"u\", {3, 3}]); OnShellConstants[] lists the names. Not accepted: `1`.";
(* the front door: call form, generations and options checked once, then the private functions osDV and osConst *)
OnShellConstants[args__] := Module[{l = {args}, opts, pos, main},
  pos = LengthWhile[l, !OptionQ[#] &]; main = Take[l, pos]; opts = Drop[l, pos];
  If[!AllTrue[opts, OptionQ], Message[SMEFTR2::oscall, HoldForm[OnShellConstants[args]]]; Return[$Failed]];
  Which[
    MatchQ[main, {"dV", {_Integer, _Integer}} | {"dV", _String, {_Integer, _Integer}}] || MatchQ[main, {_String, "u" | "d", {_Integer, _Integer}}],
      With[{g = Last[main]},
        If[!AllTrue[g, 1 <= # <= 3 &], Message[SMEFTR2::osgenrange, g]; Return[$Failed]];
        If[!(checkOpts[OnShellConstants, opts] && schemeOK[opts] && mlOK[opts]), Return[$Failed]];
        basisOut[If[First[main] === "dV", osDV[g, Sequence @@ opts], osConst[First[main], main[[2]], g, Sequence @@ opts]]]],
    True, Message[SMEFTR2::oscall, HoldForm[OnShellConstants[args]]]; $Failed]];
Options[osDV] = Options[osConst] = Options[OnShellConstants];
SMEFTR2::ossector = "The constant `1` belongs to the sector \"`2`\" and was asked for the sector \"`3`\" (uG is the up-type and dG the down-type dipole).";
SMEFTR2::osgen = "The constant `1` is defined for two different generations i != j.";
SMEFTR2::osdeg = "The constant `1` is not defined for two massless generations (degenerate masses).";
SMEFTR2::osmassive = "The constant `1` is defined for a massive quark, and generation `2` is massless here (see dZ_SM_massless).";
SMEFTR2::osmassless = "The constant `1` is defined for a massless quark, and generation `2` is massive here (see dZ_SM).";
SMEFTR2::osdiag = "The constant `1` is diagonal: it takes one generation, given twice, e.g. {3, 3}, not `2`.";
SMEFTR2::oscase = "No entry of `1` for the mass ordering `2`. The first entry is used.";
SMEFTR2::osneardeg = "The masses `1` and `2` of the generations `3` and `4` differ by less than 1%. The off-diagonal constant `5` contains 1/(m_i^2 - m_j^2) and is the first-order (non-degenerate) solution of the on-shell conditions, valid only while it is small; for nearly degenerate quarks the mass matrix must be diagonalised with the O(C) terms included.";
(* the absorptive part of the loop functions is stored as I Pi osAbs: osAbs -> 1 in every result,
   osAbs -> 0 in the finite part of the CKM counterterm; inside the package (uvOSC, uvConstValue) the tag is kept until the end *)
osAbs /: Conjugate[osAbs] = osAbs; osAbs /: Re[osAbs] = osAbs; osAbs /: Im[osAbs] = 0;
$osKeepAbs = False;
(* nearly degenerate massive quarks: a warning when both masses have numerical values (e.g. FMass["u", 1] = 0.00216) *)
osNearDegCheck[name_, sec_, gi_, gj_] := With[{mi = FMass[sec, gi], mj = FMass[sec, gj]},
  If[NumericQ[mi] && NumericQ[mj] && mi != 0 && mj != 0 && Abs[mi - mj] < 1/100 Max[Abs[mi], Abs[mj]],
    Message[SMEFTR2::osneardeg, mi, mj, gi, gj, name]]];
(* Simplify of a constant: global for small expressions (the five-flavour constants, unchanged), coefficient by coefficient of the
   Wilson coefficients for the large expressions of the all-massive mode, where a global Simplify takes minutes *)
$osSimplifyMax = 3000;
osSimplify[x_] := If[LeafCount[x] <= $osSimplifyMax, Simplify[x], Collect[Expand[x], {_WC, Conjugate[_WC]}, Simplify]];
(* the CKM counterterm, built from the left-handed field constants of both sectors (entry dV of the JSON) *)
osDV[{gi_Integer, gj_Integer}, OptionsPattern[]] := Module[{ml = uvMasslessRules[OptionValue["Massless"]], f, info},
  If[ml === $Failed, Return[$Failed]];
  info = If[ValueQ[$OnShellDVInfo], $OnShellDVInfo, <||>];
  slowNote[{"dV", gi, gj, ml, OptionValue["Scheme"]}, Max[Count[Range[3], g_ /; !MemberQ[Lookup[ml, #, {}], g]] & /@ {"u", "d"}] >= 2,
    "OnShellConstants[\"dV\", ...] with two or more massive quarks of one sector.", "ten seconds"];
  f[P_] := osSimplify[uvReIm[uvConstValue[UVConst["dV", {gi, gj}, P], ml, OptionValue["Scheme"]]] /. osAbs -> 1];
  <|"Pole" -> f["Pole"], "Finite" -> f["Finite"], "DefinedAt" -> Lookup[info, "DefinedAt", ""]|>];
osConst[name_String, sec : ("u" | "d"), {gi_Integer, gj_Integer}, OptionsPattern[]] := Module[{ents, ml, case, e, pp, ff, gen, f, zero, nl, ind},
  ents = Select[$osData, #["Name"] === name &];
  If[ents === {}, Message[SMEFTR2::noconst, name]; Return[$Failed]];
  If[!MemberQ[{"", sec}, Lookup[First[ents], "Sector", ""]], Message[SMEFTR2::ossector, name, First[ents]["Sector"], sec]; Return[$Failed]];
  zero[q_] := Module[{o = OptionValue["Massless"]}, Which[MatchQ[o, {___Rule}], Lookup[o, q, {}], q === sec, o, True, {}]];
  ml = MemberQ[zero[sec], #] & /@ {gi, gj};
  ind = First[ents]["Indices"];
  If[StringStartsQ[ind, "i != j"] && gi == gj, Message[SMEFTR2::osgen, name]; Return[$Failed]];
  If[StringStartsQ[ind, "i != j"] && ml[[1]] && ml[[2]], Message[SMEFTR2::osdeg, name]; Return[$Failed]];
  (* a constant of one generation (of a massive quark, of a massless quark, or of each decoupled quark h) *)
  If[StringStartsQ[ind, "i, m[i]" | "h"] && gi != gj, Message[SMEFTR2::osdiag, name, {gi, gj}]; Return[$Failed]];
  If[StringStartsQ[ind, "i, m[i] > 0" | "h"] && ml[[1]], Message[SMEFTR2::osmassive, name, gi]; Return[$Failed]];
  If[StringStartsQ[ind, "i, m[i] = 0"] && !ml[[1]], Message[SMEFTR2::osmassless, name, gi]; Return[$Failed]];
  If[StringStartsQ[ind, "i != j"] && !ml[[1]] && !ml[[2]], osNearDegCheck[name, sec, gi, gj]];
  (* the off-diagonal dipole constants have one entry per mass ordering; generations are ordered by mass within a sector *)
  case = Which[Length[ents] == 1, "", ml[[1]] && !ml[[2]], "i_massless", ml[[2]] && !ml[[1]], "j_massless", gi > gj, "i_heavier",
    True, "j_heavier"];
  e = SelectFirst[ents, (case === "" || #["Case"] === case) &, Missing[]];
  If[MissingQ[e], Message[SMEFTR2::oscase, name, case]; e = First[ents]];
  {pp, ff} = If[OptionValue["Scheme"] === "OS" && KeyExistsQ[e, "PoleOS"], {e["PoleOS"], e["FiniteOS"]}, {e["Pole"], e["Finite"]}];
  gen = {mG[k_Integer] :> If[MemberQ[zero[sec], k], 0, FMass[sec, k]], (h : Alternatives @@ Keys[$osHead])[a_Integer, b_Integer] :>
    osDef[h, sec, a, b]};
  (* the number of massless flavours: known when the option names the massless generations of both sectors ({} is none) *)
  nl = With[{o = OptionValue["Massless"]}, If[MatchQ[o, {___Rule}], Length[Lookup[o, "u", {}]] + Length[Lookup[o, "d", {}]], NLight]];
  f = Function[x, osSimplify[EvaluateFlavour[(x /. {i -> gi, j -> gj, NLight -> nl}) //. gen] /. FMass[q_, k_Integer] /; MemberQ[zero[q], k] :> 0]];
  If[TrueQ[$osKeepAbs], <|"Pole" -> f[pp], "Finite" -> f[ff], "DefinedAt" -> e["DefinedAt"]|>,
    (* the values re-evaluated after osAbs -> 1 (a replacement inside an association would leave I 1 Pi) *)
    Map[(# /. osAbs -> 1) &, <|"Pole" -> f[pp], "Finite" -> f[ff], "DefinedAt" -> e["DefinedAt"]|>]]];

(* ---------------------------------------------------------------- complete UV counterterm vertex, the counterterm rule of the paper *)
(* delta c = sum_a (dc/dp_a) dp_a + 1/2 (sum_out dZbar c + sum_in c dZ) + theta R(c) - Gamma^UV_C (1/epsilon - L_eft),
   Gamma^UV_C = i V^UV/(16 Pi^2) + (UV poles of the constants applied to the tree). The constants are written as UVConst[...]
   with a part "Pole" (coefficient of 1/epsilon of the on-shell constant, UV and IR), "UVPole" (its UV pole, the MS-bar
   constant) or "Finite". Standard-Model constants act on the complete tree, O(C) constants on its Standard-Model part. *)
SMEFTR2::uvmass = "A Standard-Model tree term carries the quark mass `1` of a flavour index that is no external leg; its mass counterterm is taken diagonal.";
SMEFTR2::uvnonlin = "A Standard-Model tree term is not linear in the quark mass `1`; the mass counterterm uses the derivative.";
SMEFTR2::uvckm = "Unknown value `1` of the option \"CKM\". Use \"MSbar\" (V at mu_eft, the default) or \"OnShell\".";
SMEFTR2::uvml = "The option \"Massless\" must be {} or {\"u\" -> {generations}, \"d\" -> {generations}} with generations 1, 2, 3, not `1`.";
SMEFTR2::uvfam = "With open generation indices the constants UVConst[...] contain all operators; \"Operators\" -> `1` selects the tree and pole terms only. Fix the generations to select the constants as well.";
SMEFTR2::uvpart = "Unknown part `1` of a renormalisation constant. The parts are \"Pole\", \"UVPole\" and \"Finite\".";
SMEFTR2::uvconst = "No value for `1` with the massless generations `2`.";

$uvSector = <|"UQ" -> "u", "UQbar" -> "u", "DQ" -> "d", "DQbar" -> "d"|>;
uvStructQ[f_] := MatchQ[f, _Gam | _Tg | _Dl | _MomV | _LCTensor | Power[_Gam | _Tg | _Dl | _MomV | _LCTensor, _]];

(* an expression as a list of terms {coefficient, summed flavour indices, structure} and back *)
uvTerms[e_] := Module[{t = expandSum[e]}, If[t === 0, {}, uvTerm /@ If[Head[t] === Plus, List @@ t, {t}]]];
uvTerm[t_] := Module[{fs = If[Head[t] === Times, List @@ t, {t}], sums},
  sums = Cases[fs, _FlavourSum];
  {(Times @@ Select[fs, !uvStructQ[#] && Head[#] =!= FlavourSum &]) (Times @@ (First /@ sums)), Join @@ (Last /@ sums),
   Times @@ Select[fs, uvStructQ]}];
uvJoin[terms_List] := Total[(If[#[[2]] === {}, #[[1]], FlavourSum[#[[1]], #[[2]]]] #[[3]]) & /@ terms];

(* gamma5 at the right (column) or left (row) end of the Dirac chain that carries the spinor index sp, anticommuting gamma5 *)
uvCanonGam[Gam[args___]] := Module[{l = {args}, g, sp, sign},
  g = Drop[l, -2]; sp = Take[l, -2];
  sign = Times @@ ((-1)^Count[g[[# + 1 ;;]], Except[5]] & /@ Flatten[Position[g, 5, {1}]]);
  sign Gam @@ Join[DeleteCases[g, 5], If[OddQ[Count[g, 5]], {5}, {}], sp]];
(* uvG5R puts gamma5 at the right (column) end and uvG5L at the left (row) end of the chain that carries the spinor index sp, whichever
   slot sp occupies. uvG5R needs both rules: the field constants and the rotation of an unbarred leg pass its column index, but the
   mass counterterm (uvMassC) passes the index of a barred leg (a row index) when the mass carries its generation, and its chirality
   projector still belongs at the column end. uvG5L is called only with the index of a barred leg, which the stored chains always
   place in the row, so that it needs only the rule for a row index. *)
uvG5R[s_, sp_] := s /. {Gam[g___, r_Spn, Spn[sp]] :> uvCanonGam[Gam[g, 5, r, Spn[sp]]],
  Gam[g___, Spn[sp], c_Spn] :> uvCanonGam[Gam[g, 5, Spn[sp], c]]};
uvG5L[s_, sp_] := s /. Gam[g___, Spn[sp], c_Spn] :> uvCanonGam[Gam[5, g, Spn[sp], c]];

(* the inverse propagators, which the files do not store: i (pslash - m) for a quark (sign of the order of the fermion legs as
   in the files) and -i (p^2 g - p p) delta^{AB} for the gluon, p the incoming momentum of the unbarred quark or of leg 1 *)
uvTwoPointTree[legs_] := Module[{inmom, u, b, s},
  inmom[l_] := If[l["Dir"] === "In", l["Momentum"], -l["Momentum"]];
  Which[
    Length[legs] == 2 && AllTrue[legs, KeyExistsQ[$uvSector, #["AllIn"]] &] && $uvSector[legs[[1]]["AllIn"]] === $uvSector[legs[[2]]["AllIn"]] &&
      Sort[MemberQ[{"UQ", "DQ"}, #["AllIn"]] & /@ legs] === {False, True},
    u = SelectFirst[{1, 2}, MemberQ[{"UQ", "DQ"}, legs[[#]]["AllIn"]] &]; b = 3 - u;
    s = If[u < b, 1, -1];
    s I (Gam[Lor[$uvnu], Spn[legs[[b]]["Spinor"]], Spn[legs[[u]]["Spinor"]]] MomV[inmom[legs[[u]]], Lor[$uvnu]] -
      FMass[$uvSector[legs[[u]]["AllIn"]], legs[[u]]["Flavour"]] Gam[Spn[legs[[b]]["Spinor"]], Spn[legs[[u]]["Spinor"]]]) *
      Dl[Col[legs[[b]]["Colour"]], Col[legs[[u]]["Colour"]]] KroneckerDelta[legs[[b]]["Flavour"], legs[[u]]["Flavour"]],
    Length[legs] == 2 && AllTrue[legs, #["AllIn"] === "g" &],
    With[{p = inmom[legs[[1]]], m1 = Lor[legs[[1]]["Lorentz"]], m2 = Lor[legs[[2]]["Lorentz"]]},
      -I (SProd[p, p] Dl[m1, m2] - MomV[p, m1] MomV[p, m2]) Dl[Adj[legs[[1]]["Colour"]], Adj[legs[[2]]["Colour"]]]],
    True, 0]];

uvMapC[terms_, f_] := ({f[#[[1]]], #[[2]], #[[3]]} &) /@ terms;

(* field constants of a quark leg at O(C): the tree with the leg's generation a replaced by a summed k, times dZ_{ka} (unbarred
   field, chirality projector at the column) or dZbar_{ak} (barred field, projector at the row) *)
uvLegZ[ts_, ql_, P_] := Module[{k, a = ql["a"], q = ql["q"], sp = ql["sp"]},
  Flatten[Function[t, With[{ck = t[[1]] /. a -> k, l = Append[t[[2]], k], s = t[[3]]},
    If[ql["unbarred"],
      {{ck UVConst["dZL", q, {k, a}, P]/2, l, (s - uvG5R[s, sp])/2}, {ck UVConst["dZR", q, {k, a}, P]/2, l, (s + uvG5R[s, sp])/2}},
      {{ck UVConst["dZbarL", q, {a, k}, P]/2, l, (s + uvG5L[s, sp])/2}, {ck UVConst["dZbarR", q, {a, k}, P]/2, l, (s - uvG5L[s, sp])/2}}]]] /@ ts, 1]];

(* Standard-Model mass counterterm (diagonal, real) on the complete tree; Yukawa couplings tied to the masses, y = Sqrt[2] m/v *)
uvMassSM[c_, P_] := Module[{eta}, D[c /. {FMass[q : "u" | "d", a_] :> FMass[q, a] + eta UVConst["dm_SM", q, {a}, P],
  Yuk[q : "u" | "d", a_] :> Yuk[q, a] + eta Sqrt[2]/vev UVConst["dm_SM", q, {a}, P]}, eta] /. eta -> 0];

(* O(C) mass matrix dm (bare -psibar_R (m + dm) psi_L + h.c.) on the Standard-Model tree: a mass of the leg with generation a
   becomes the matrix element dm with a replaced by a summed k, dm on the P_L part and dm^dagger on the P_R part *)
uvMassC[ts_, qlegs_, P_] := Flatten[Function[t, Module[{c = t[[1]], l = t[[2]], s = t[[3]], ms, out = {}},
    ms = Union[Cases[{c}, (FMass | Yuk)[q : "u" | "d", a_] :> {q, a}, Infinity]];
    Do[Module[{q = qa[[1]], a = qa[[2]], x, c0, leg, sp, k, ck, sL, sR},
        c0 = D[c /. {FMass[q, a] -> x, Yuk[q, a] -> Sqrt[2] x/vev}, x];
        If[!FreeQ[c0, x], Message[SMEFTR2::uvnonlin, FMass[q, a]]];
        c0 = c0 /. x -> FMass[q, a];
        leg = SelectFirst[qlegs, #["a"] === a && #["q"] === q && #["unbarred"] &,
          SelectFirst[qlegs, #["a"] === a && #["q"] === q &, None]];
        If[leg === None, Message[SMEFTR2::uvmass, FMass[q, a]];
          sp = First[Cases[s, Gam[___, Spn[x_]] :> x, {0, Infinity}], None];
          sL = (s - uvG5R[s, sp])/2; sR = (s + uvG5R[s, sp])/2;
          AppendTo[out, {c0 UVConst["dm", q, {a, a}, P], l, sL}]; AppendTo[out, {c0 Conjugate[UVConst["dm", q, {a, a}, P]], l, sR}],
          sp = leg["sp"]; ck = c0 /. a -> k; sL = (s - uvG5R[s, sp])/2; sR = (s + uvG5R[s, sp])/2;
          If[leg["unbarred"],
            AppendTo[out, {ck UVConst["dm", q, {k, a}, P], Append[l, k], sL}];
            AppendTo[out, {ck Conjugate[UVConst["dm", q, {a, k}, P]], Append[l, k], sR}],
            AppendTo[out, {ck UVConst["dm", q, {a, k}, P], Append[l, k], sL}];
            AppendTo[out, {ck Conjugate[UVConst["dm", q, {k, a}, P]], Append[l, k], sR}]]]], {qa, ms}];
    out]] /@ ts, 1];

(* chiral rotation q_R,a -> exp(i theta_a) q_R,a of a massive quark (the chiral rotation of the section on the CP-odd top mass): psi -> (1 + i theta P_R) psi,
   psibar -> psibar (1 - i theta P_L), on the Standard-Model tree *)
uvRot[ts_, qlegs_, P_] := Flatten[Function[t, Function[ql,
    If[ql["unbarred"], {I t[[1]] UVConst["theta", ql["q"], {ql["a"]}, P], t[[2]], (t[[3]] + uvG5R[t[[3]], ql["sp"]])/2},
      {-I t[[1]] UVConst["theta", ql["q"], {ql["a"]}, P], t[[2]], (t[[3]] - uvG5L[t[[3]], ql["sp"]])/2}]] /@ qlegs] /@ ts, 1];

uvCKM[c_, P_] := Module[{eta}, D[c /. {Conjugate[VCKM[i_, j_]] :> Conjugate[VCKM[i, j]] + eta Conjugate[UVConst["dV", {i, j}, P]],
  VCKM[i_, j_] :> VCKM[i, j] + eta UVConst["dV", {i, j}, P]}, eta] /. eta -> 0];

uvK[P_, tf_, ts_, qlegs_, ng_, ckm_] := Join[
  Flatten[Function[ql, Join[uvMapC[tf, # UVConst["dZ_SM", ql["q"], {ql["a"]}, P]/2 &], uvLegZ[ts, ql, P]]] /@ qlegs, 1],
  uvMapC[tf, ng # UVConst["dZg_SM", P]/2 &], uvMapC[ts, ng # UVConst["dZg", P]/2 &],
  uvMapC[tf, gs D[#, gs] UVConst["dgs_SM", P] &], uvMapC[ts, gs D[#, gs] UVConst["dgs", P] &],
  uvMapC[tf, uvMassSM[#, P] &], uvMassC[ts, qlegs, P], uvRot[ts, qlegs, P],
  If[ckm, uvMapC[ts, uvCKM[#, P] &], {}]];

(* complex conjugation of coefficients (masses, couplings, logarithms real) and Re, Im written with conjugates *)
uvConj[e_] := e /. {Complex[a_, b_] :> Complex[a, -b], Conjugate[w_] :> w, w_WC :> Conjugate[w], w_VCKM :> Conjugate[w],
  w_UVConst :> Conjugate[w], r_Re :> r, r_Im :> r, FlavourSum[b_, l_] :> FlavourSum[uvConj[b], l]};
uvReIm[e_] := e //. {Re[x_] :> (x + uvConj[x])/2, Im[x_] :> (x - uvConj[x])/(2 I)};

(* canonical form of a structure: anticommuting gamma5 to the right, symmetric deltas ordered, summed indices renamed *)
uvDummyQ[x_Symbol] := MemberQ[{"SMEFTR2`", "SMEFTR2`Private`"}, Context[x]] && StringStartsQ[SymbolName[x], "$"];
uvDummyQ[_] := False;
uvCanonStruct[s0_] := Module[{s = s0 /. g_Gam :> uvCanonGam[g] /. Dl[x_, y_] /; !OrderedQ[{x, y}] :> Dl[y, x], d, c, cands},
  c = If[NumericQ[s], s, Times @@ Select[If[Head[s] === Times, List @@ s, {s}], NumericQ]];
  s = s/c;
  d = DeleteDuplicates[Cases[s, (Lor | Col | Adj)[x_?uvDummyQ] :> x, {0, Infinity}]];
  If[d === {} || Length[d] > 5, Return[{c, s}]];
  cands = (s /. Thread[d -> #]) & /@ Permutations[Table[Symbol["SMEFTR2`$d" <> ToString[n]], {n, Length[d]}]];
  {c, First[SortBy[cands, ToString[#, InputForm] &]]}];

(* expressions in explicit form -> expressions in Str[n] with one structure table *)
uvStructure[exprs_List] := Module[{tab = <||>, n = 0, conv, canon},
  (* the canonical form of each structure is computed once (the same structure multiplies many terms) *)
  canon[x_] := canon[x] = uvCanonStruct[x];
  conv[e_] := Total[Function[t, Module[{cs = canon[t[[3]]], key},
      key = cs[[2]]; If[!KeyExistsQ[tab, key], tab[key] = Str[++n]];
      (If[t[[2]] === {}, t[[1]], FlavourSum[t[[1]], t[[2]]]]) cs[[1]] tab[key]]] /@ uvTerms[e]];
  {Collect[conv[#], _Str] & /@ exprs, Association[Reverse /@ Normal[tab]]}];

uvMasslessRules[ml_] := Which[ml === {} || ml === None, {"u" -> {}, "d" -> {}},
  MatchQ[ml, {(("u" | "d") -> {___Integer}) ..}] && mlGenOK[ml], {"u" -> Lookup[ml, "u", {}], "d" -> Lookup[ml, "d", {}]},
  True, Message[SMEFTR2::uvml, ml]; $Failed];

(* the constants for fixed generations *)
Options[EvaluateUVConstants] = {"Massless" -> {}, "Scheme" -> "p2"};
EvaluateUVConstants[_, opts : OptionsPattern[]] /; !(checkOpts[EvaluateUVConstants, {opts}] && schemeOK[{opts}]) := $Failed;
(* the option "Massless" and the constants of the input are checked once, then every expression of an object is evaluated *)
uvConstsOK[expr_] := Module[{cs = Union[Cases[{expr}, _UVConst, Infinity]], bad},
  bad = Select[cs, MatchQ[#, UVConst[__, idx_List, _] /; VectorQ[idx, IntegerQ] && !AllTrue[idx, 1 <= # <= 3 &]] &];
  If[bad =!= {}, Message[SMEFTR2::osgenrange, First[bad]]; Return[False]];
  bad = Select[cs, !MemberQ[{"Pole", "UVPole", "Finite"}, Last[#]] &];
  If[bad =!= {}, Message[SMEFTR2::uvpart, Last[First[bad]]]; Return[False]];
  True];
(* an object made by UVCounterterm keeps its options "Massless" and "Scheme", which are used unless they are given again here *)
EvaluateUVConstants[v_VertexObject, opts : OptionsPattern[]] := Module[{a = First[v], f, given = Association[Flatten[{opts}]], ml, sch},
  ml = uvMasslessRules[If[KeyExistsQ[given, "Massless"] || !KeyExistsQ[a, "Massless"], OptionValue["Massless"], a["Massless"]]];
  sch = If[KeyExistsQ[given, "Scheme"] || !KeyExistsQ[a, "Scheme"], OptionValue["Scheme"], a["Scheme"]];
  If[ml === $Failed || !uvConstsOK[{a["Expression"], a["SM"], Values[a["PerOperator"]], Lookup[a, {"Pole", "Finite", "GammaC"}, 0]}], Return[$Failed]];
  f = evalUVConstants[#, ml, sch] &;
  basisOut@VertexObject[Join[a, <|"Expression" -> f[a["Expression"]], "SM" -> f[a["SM"]], "PerOperator" -> (f /@ a["PerOperator"])|>,
    Association[(# -> f[a[#]]) & /@ Select[{"Pole", "Finite", "GammaC"}, KeyExistsQ[a, #] &]]]]];
EvaluateUVConstants[expr_, OptionsPattern[]] := Module[{ml = uvMasslessRules[OptionValue["Massless"]]},
  If[ml === $Failed || !uvConstsOK[expr], $Failed, basisOut[evalUVConstants[expr, ml, OptionValue["Scheme"]]]]];
evalUVConstants[expr_, ml_, sch_] := Module[{val, cval},
  (* each constant (and its conjugate) is evaluated once per call *)
  val[u_] := val[u] = uvConstValue[u, ml, sch]; cval[u_] := cval[u] = uvConj[val[u]];
  (* the open vertex keeps all masses: those of the massless quarks are set to zero here, as in the vertex of fixed generations *)
  expandSum[uvReIm[expr /. {Conjugate[u_UVConst] /; uvFixedQ[u] :> cval[u], u_UVConst /; uvFixedQ[u] :> val[u]}] /. osAbs -> 1] /.
    {FMass[q : ("u" | "d"), g_Integer] /; MemberQ[Lookup[ml, q, {}], g] :> 0, Yuk[q : ("u" | "d"), g_Integer] /; MemberQ[Lookup[ml, q, {}], g] :> 0}];
uvFixedQ[UVConst[__, idx_List, _]] := VectorQ[idx, IntegerQ];
uvFixedQ[UVConst[_, _]] := True;
uvFixedQ[_] := False;

(* the memory of the constants is tied to the values of the symbols that a user may assign (masses, couplings, CKM elements) *)
uvUserValues[] := {gs, vev, Lam, ee, sw, cw, Table[{FMass[q, g], Yuk[q, g]}, {q, {"u", "d"}}, {g, 3}], Table[VCKM[i, j], {i, 3}, {j, 3}]};
uvOSC[name_, q_, {i_, j_}, ml_, sch_] := uvOSCm[name, q, {i, j}, ml, sch, uvUserValues[]];
uvOSCm[name_, q_, {i_, j_}, ml_, sch_, uv_] := uvOSCm[name, q, {i, j}, ml, sch, uv] =
  Module[{r = Block[{$osKeepAbs = True, $massBasis = "Warsaw up"}, OnShellConstants[name, q, {i, j}, "Massless" -> ml, "Scheme" -> sch]]},
    If[!AssociationQ[r], Message[SMEFTR2::uvconst, name, ml]; <|"Pole" -> 0, "Finite" -> 0|>, uvReIm[r]]];
uvMassiveQ[q_, g_, ml_] := !MemberQ[Lookup[ml, q, {}], g];
uvPart[r_, P_] := If[P === "Finite", r["Finite"], r["Pole"]];
uvZero = <|"Pole" -> 0, "Finite" -> 0|>;
uvAdd[rs__] := <|"Pole" -> Total[#["Pole"] & /@ {rs}], "Finite" -> Total[#["Finite"] & /@ {rs}]|>;
uvRe[r_] := <|"Pole" -> (r["Pole"] + uvConj[r["Pole"]])/2, "Finite" -> (r["Finite"] + uvConj[r["Finite"]])/2|>;
uvHeavy[ml_] := Select[Flatten[Table[{q, g}, {q, {"u", "d"}}, {g, 3}], 1], uvMassiveQ[#[[1]], #[[2]], ml] &];

(* O(C) field constant of an unbarred ("dZ") or barred ("dZbar") field, chirality ch, element {i, j} *)
uvFieldC[kind_, ch_, q_, {i_, j_}, ml_, sch_] := Module[{mi = uvMassiveQ[q, i, ml], mj = uvMassiveQ[q, j, ml]},
  Which[
    i == j, If[mi, uvOSC["dZ" <> ch <> "_" <> q <> "G_diag", q, {i, i}, ml, sch], uvZero],
    !mi && !mj, uvZero,
    True, uvAdd[uvOSC[kind <> ch <> "_" <> q <> "G_offdiag", q, {i, j}, ml, sch], uvOSC[kind <> ch <> "_4q", q, {i, j}, ml, sch]]]];

uvConstValue[u : UVConst[name_, q_String, idx_List, P_], ml_, sch_] := Module[{r, i = First[idx], j = Last[idx], uv = Automatic},
  r = Switch[name,
    "dZ_SM", uv = -gs^2/(12 Pi^2);
      If[uvMassiveQ[q, i, ml], uvOSC["dZ_SM", q, {i, i}, ml, sch], uvOSC["dZ_SM_massless", q, {i, i}, ml, sch]],
    "dZL", uvFieldC["dZ", "L", q, {i, j}, ml, sch], "dZR", uvFieldC["dZ", "R", q, {i, j}, ml, sch],
    "dZbarL", uvFieldC["dZbar", "L", q, {i, j}, ml, sch], "dZbarR", uvFieldC["dZbar", "R", q, {i, j}, ml, sch],
    "dm_SM", If[uvMassiveQ[q, i, ml], uvOSC["dm_SM", q, {i, i}, ml, sch], uvZero],
    "dm", Which[
      i == j && uvMassiveQ[q, i, ml], uvAdd[uvOSC["Redm_" <> q <> "G_diag", q, {i, i}, ml, sch], uvRe[uvOSC["dm_4q", q, {i, i}, ml, sch]]],
      i == j, uvOSC["dm_4q", q, {i, i}, ml, sch],
      !uvMassiveQ[q, i, ml] && !uvMassiveQ[q, j, ml], uvOSC["dm_4q", q, {i, j}, ml, sch],
      True, uvZero],
    "theta", If[uvMassiveQ[q, i, ml], uvAdd[uvOSC["theta_" <> q <> "G_diag", q, {i, i}, ml, sch], uvOSC["theta_4q", q, {i, i}, ml, sch]], uvZero],
    _, Message[SMEFTR2::uvconst, u, ml]; uvZero];
  If[!MemberQ[{"Pole", "UVPole", "Finite"}, P], Message[SMEFTR2::uvpart, P]];
  Which[P === "Finite", r["Finite"], P === "UVPole" && uv =!= Automatic, uv, True, r["Pole"]]];
uvConstValue[UVConst["dV", {i_, j_}, P_], ml_, sch_] := Module[{z, f},
  (* the CKM counterterm of the electronic files (entry dV): off-diagonal left-handed constants, finite part without the absorptive
     part I Pi osAbs of the loop functions (only that part: any other imaginary number is kept) *)
  f[x_] := If[P === "Finite", x /. osAbs -> 0, x];
  z["u", a_, b_] := If[a == b, 0, f[uvConstValue[UVConst["dZL", "u", {a, b}, If[P === "Finite", "Finite", "Pole"]], ml, sch]]];
  z["d", a_, b_] := If[a == b, 0, f[uvConstValue[UVConst["dZL", "d", {a, b}, If[P === "Finite", "Finite", "Pole"]], ml, sch]]];
  Sum[(z["u", i, k] - uvConj[z["u", k, i]]) VCKM[k, j] - VCKM[i, k] (z["d", k, j] - uvConj[z["d", j, k]]), {k, 3}]/4];
uvConstValue[UVConst[name_, P_], ml_, sch_] := Module[{h = uvHeavy[ml], nl, r},
  nl = Length[Lookup[ml, "u", {}]] + Length[Lookup[ml, "d", {}]];
  Switch[name,
    "dgs_SM", r = uvAdd[uvOSC["dgs_SM_light", "u", {1, 1}, ml, sch] /. NLight -> nl, Sequence @@ (uvOSC["dgs_SM_heavy", #[[1]], {#[[2]], #[[2]]}, ml, sch] & /@ h)];
      uvPart[r, P],
    "dgs", uvPart[uvAdd[uvZero, Sequence @@ (uvOSC["dgs_" <> #[[1]] <> "G", #[[1]], {#[[2]], #[[2]]}, ml, sch] & /@ h)], P],
    "dZg_SM", If[P === "UVPole", gs^2/(16 Pi^2) (5 - 2/3 6),
      uvPart[uvAdd[uvZero, Sequence @@ (uvOSC["dZg_SM_heavy", #[[1]], {#[[2]], #[[2]]}, ml, sch] & /@ h)], P]],
    "dZg", uvPart[uvAdd[uvZero, Sequence @@ (uvOSC["dZg_" <> #[[1]] <> "G", #[[1]], {#[[2]], #[[2]]}, ml, sch] & /@ h)], P],
    _, Message[SMEFTR2::uvconst, name, ml]; 0]];

(* open generations: Kronecker deltas of a summed index carried out, summed indices renamed $fk1, $fk2, ... *)
uvTidy[e_] := e /. FlavourSum[b_, l_] :> Total[uvDeltaTerm[#, l] & /@ If[Head[#] === Plus, List @@ #, {#}] &[Expand[b]]];
uvDeltaTerm[t_, l_] := Module[{t1 = t, idx = l, hit, d},
  While[(hit = SelectFirst[idx, !FreeQ[t1, KroneckerDelta[#, _]] &, None]) =!= None,
    d = FirstCase[t1, KroneckerDelta[hit, y_] :> y, None, {0, Infinity}];
    t1 = (t1 /. KroneckerDelta[hit, d] -> 1) /. hit -> d; idx = DeleteCases[idx, hit]];
  If[idx === {}, t1, FlavourSum[t1 /. Thread[idx -> Table[Symbol["SMEFTR2`$fk" <> ToString[n]], {n, Length[idx]}]],
    Table[Symbol["SMEFTR2`$fk" <> ToString[n]], {n, Length[idx]}]]]];

(* operators of a term of an expanded expression without flavour sums *)
uvFamilyOf[t_] := uvFamilyOfNames[Union[Cases[t, WC[x_String, ___] :> x, {0, Infinity}], SymbolName /@ Cases[t, dGF | dgW | dg1 | dkH | dkG0, {0, Infinity}]]];
uvFamilyOfNames[n_List] := uvFamilyOfNames[n] = If[n === {}, "SM", Union[Flatten[Keys[Select[$operators, Function[cs, IntersectingQ[cs, n]]]]]]];

Options[UVCounterterm] = {"Convention" -> "Main", "Operators" -> All, "Massless" -> {}, "Scheme" -> "p2", "CKM" -> "MSbar",
  "Constants" -> Automatic, "Momenta" -> Automatic, "Spinor" -> Automatic, "Colour" -> Automatic, "Lorentz" -> Automatic, "Flavour" -> Automatic};
(* gs is kept as a symbol inside (the coupling counterterm is a derivative with respect to it); a value that the user has assigned
   to gs enters when the result leaves the Block *)
UVCounterterm[legsIn_List, opts : OptionsPattern[]] := If[checkOpts[UVCounterterm, {opts}] && schemeOK[{opts}],
  basisOut[Block[{gs, $massBasis = "Warsaw up"}, TagSetDelayed[gs, Conjugate[HoldPattern[gs]], gs]; uvCounterterm[legsIn, opts]]], $Failed];
UVCounterterm[args___] /; !MatchQ[{args}, {_List, ___?OptionQ}] := (Message[SMEFTR2::args, UVCounterterm]; $Failed);
Options[uvCounterterm] = Options[UVCounterterm];
uvCounterterm[legsIn_List, OptionsPattern[]] := Module[{lopts, conv, legs, ispec, ilegs, genRules = {}, openRules = {}, qlegs, ng, tv, uv, tf, ts, vuv, ckm, ml,
    kp, ku, kf, gc, pole, fin, fixedQ, evalQ, fams, fix, parts, sm, perFam, str, ts1},
  lopts = {"Momenta" -> OptionValue["Momenta"], "Spinor" -> OptionValue["Spinor"], "Colour" -> OptionValue["Colour"],
    "Lorentz" -> OptionValue["Lorentz"], "Flavour" -> OptionValue["Flavour"]};
  conv = OptionValue["Convention"]; fams = canonOperators[OptionValue["Operators"]];
  If[fams === $Failed, Return[$Failed]];
  ckm = Switch[OptionValue["CKM"], "MSbar", False, "OnShell", True, _, Message[SMEFTR2::uvckm, OptionValue["CKM"]]; Return[$Failed]];
  ml = uvMasslessRules[OptionValue["Massless"]]; If[ml === $Failed, Return[$Failed]];
  If[!MemberQ[{Automatic, "Symbolic"}, OptionValue["Constants"]],
    Message[SMEFTR2::optval, OptionValue["Constants"], "Constants", "Automatic or \"Symbolic\""]; Return[$Failed]];
  If[!MemberQ[{"Main", "Shifts"}, conv], Message[SMEFTR2::conv, conv]; Return[$Failed]];
  If[!legOptsOK[lopts, Length[legsIn]], Return[$Failed]];
  legs = parseLegs[legsIn, lopts];
  If[legs === $Failed, Return[$Failed]];
  (* quarks enter with an open generation index; fixed generations are set at the end *)
  ispec = MapIndexed[Function[{l, nn}, Module[{fl = l["Flavour"]},
      (* every quark leg gets an internal index of its own: the constants replace the index of a leg by a summed one, which
         must not touch an equal index of another leg or an integer; the index of the user is put back at the end *)
      If[KeyExistsQ[$uvSector, l["Field"]],
        fl = Symbol["SMEFTR2`Private`$uvg" <> ToString[First[nn]]];
        If[l["Gen"] =!= None, AppendTo[genRules, fl -> l["Gen"]], AppendTo[openRules, fl -> l["Flavour"]]]];
      Leg[If[KeyExistsQ[$uvSector, l["Field"]], $userName[l["Field"]], l["Name"]], l["Dir"], "Momentum" -> l["Momentum"],
        "Spinor" -> l["Spinor"], "Colour" -> l["Colour"], "Lorentz" -> l["Lorentz"], "Flavour" -> fl]]], legs];
  ilegs = MapIndexed[parseLeg[#1, First[#2], {}] &, ispec];
  qlegs = <|"q" -> $uvSector[#["AllIn"]], "a" -> #["Flavour"], "sp" -> #["Spinor"], "unbarred" -> MemberQ[{"UQ", "DQ"}, #["AllIn"]]|> & /@
    Select[ilegs, KeyExistsQ[$uvSector, #["AllIn"]] &];
  ng = Count[ilegs, l_ /; l["AllIn"] === "g"];
  tv = Quiet[build["Tree", ispec, "Convention" -> conv], SMEFTR2::smpart];
  If[tv === $Failed, Return[$Failed]];
  uv = Quiet[build["UVPole", ispec, "Convention" -> conv], {SMEFTR2::smpart, SMEFTR2::slow}];
  If[uv === $Failed, Return[$Failed]];
  tf = tv[] /. tv["Structures"]; ts = tv["SM"] /. tv["Structures"];
  If[tf === 0, tf = ts = uvTwoPointTree[ilegs]];
  vuv = uv[] /. uv["Structures"];
  {kp, ku, kf} = uvJoin[uvK[#, uvTerms[tf], uvTerms[ts], qlegs, ng, ckm]] & /@ {"Pole", "UVPole", "Finite"};
  gc = I vuv/(16 Pi^2) + ku;
  pole = kp - ku - I vuv/(16 Pi^2);
  fin = kf + Leff gc;
  fixedQ = AllTrue[qlegs, MemberQ[Keys[genRules], #["a"]] &];
  evalQ = fixedQ && OptionValue["Constants"] =!= "Symbolic";
  slowNote[{"uvct", Sort[#["AllIn"] & /@ legs], genRules, ml}, evalQ && With[{q = "d"},
      Length[Union[Select[qlegs, #["q"] === q &][[All, "a"]] /. genRules]] > 1 && Length[Complement[Range[3], Lookup[ml, q, {}]]] == 3],
    "UVCounterterm of a flavour-changing down-type vertex with all down-type quarks massive.", "15 to 30 seconds"];
  fix[e_] := Module[{x = e /. genRules /. openRules},
    If[evalQ, x = EvaluateUVConstants[EvaluateFlavour[x], "Massless" -> ml, "Scheme" -> OptionValue["Scheme"]];
      (* masses of massless quarks set to zero; without massless quarks the expanded x is unchanged *)
      If[Flatten[Values[ml]] =!= {},
        x = expandSum[x /. {FMass[q_, g_Integer] /; MemberQ[Lookup[ml, q, {}], g] :> 0, Yuk[q_, g_Integer] /; MemberQ[Lookup[ml, q, {}], g] :> 0}]],
      x = uvTidy[x]];
    x];
  {gc, pole, fin} = fix /@ {gc, pole, fin};
  If[fams =!= All,
    If[!evalQ, Message[SMEFTR2::uvfam, fams]];
    {gc, pole, fin} = Function[e, Total[Select[If[Head[#] === Plus, List @@ #, {#}] &[expandSum[e]],
      Function[t, With[{fm = uvFamilyOf[t]}, fm === "SM" || IntersectingQ[Flatten[{fm}], Flatten[{fams}]] || !FreeQ[t, _UVConst]]]]]] /@ {gc, pole, fin}];
  {parts, str} = uvStructure[{pole/epsilonDR + fin, pole, fin, gc}];
  ts1 = If[Head[#] === Plus, List @@ #, {#}] &[expandSum[parts[[1]]]];
  sm = Collect[Total[Select[ts1, FreeQ[#, _WC | dGF | dgW | dg1 | dkH | dkG0] &]], _Str];
  (* the terms of each operator collected in lists and summed once (adding them one by one to a growing sum is quadratic) *)
  perFam = If[evalQ, Module[{ts0 = ts1, byF},
      byF = Association[Reap[Scan[Function[t, Scan[Sow[t, #] &, DeleteCases[Flatten[{uvFamilyOf[t]}], "SM"]]], ts0], _, #1 -> Total[#2] &][[2]]];
      Collect[sm + #, _Str] & /@ byF], <||>];
  (* operators without a vertex for these legs and without a term in the counterterm: the message of the vertex functions *)
  If[fams =!= All && vertexEntries[conv, ilegs, fams] === {} && (!evalQ || !IntersectingQ[Keys[perFam], fams]),
    Message[SMEFTR2::nooperator, OptionValue["Operators"], $userName /@ (#["AllIn"] & /@ legs)]; Return[$Failed]];
  VertexObject[<|"Kind" -> "UVCounterterm", "Convention" -> conv, "Legs" -> ({#["Name"], #["Dir"]} & /@ legs), "LegData" -> legs,
    "Operators" -> Keys[perFam], "PerOperator" -> perFam, "SM" -> sm, "Expression" -> parts[[1]], "Pole" -> parts[[2]], "Finite" -> parts[[3]],
    "GammaC" -> parts[[4]], "Structures" -> str, "StructureNames" -> <||>, "FeynmanRule" -> True,
    "Massless" -> ml, "Scheme" -> OptionValue["Scheme"], "CKM" -> OptionValue["CKM"]|>]];

VertexObject[a_Association]["Pole"] /; a["Kind"] === "UVCounterterm" := a["Pole"];
VertexObject[a_Association]["Finite"] /; a["Kind"] === "UVCounterterm" := a["Finite"];
VertexObject[a_Association]["GammaC"] /; a["Kind"] === "UVCounterterm" := a["GammaC"];
(* these properties are tried before the generic operator lookup v[fam] *)
With[{sv = SubValues[VertexObject], uvp = "Pole" | "Finite" | "GammaC"},
  SubValues[VertexObject] = Join[Select[sv, !FreeQ[First[#], uvp] &], Select[sv, FreeQ[First[#], uvp] &]]];

(* ---------------------------------------------------------------- WCxf names and values *)
(* package name -> WCxf name (basis Warsaw up); the other names coincide *)
$wcxfName = <|"Hq1" -> "phiq1", "Hq3" -> "phiq3", "Hu" -> "phiu", "Hd" -> "phid", "Hud" -> "phiud", "uH" -> "uphi", "dH" -> "dphi",
  "HG" -> "phiG", "HGtilde" -> "phiGtilde", "HWB" -> "phiWB"|>;
$wcxfInverse = Association[Reverse /@ Normal[$wcxfName]];
$wcPackageNames := Union[Flatten[Values[$operators]]];
(* symmetry classes of the coefficients: Hermitian two-index, identical currents, Hermitian four-fermion with different currents *)
$wcHerm2 = {"Hq1", "Hq3", "Hu", "Hd"};
$wcIdent4 = {"qq1", "qq3", "uu", "dd"};
$wcHerm4 = {"ud1", "ud8", "qu1", "qu8", "qd1", "qd8", "lq1", "lq3", "lu", "ld", "qe", "eu", "ed"};
SMEFTR2::wcxf = "The WCxf coefficients `1` are not coefficients of the package (or have the wrong number of indices) and are dropped.";
SMEFTR2::wcxfdup = "The WCxf entries `1` fix the same coefficient (e.g. `2`, by the Hermiticity and exchange relations) with different values; the last one is used.";
(* number of flavour indices of each coefficient *)
$wcNoIndex = {"G", "Gtilde", "HG", "HGtilde", "HWB"};
$wcFour = {"qq1", "qq3", "uu", "dd", "ud1", "ud8", "qu1", "qu8", "qd1", "qd8", "quqd1", "quqd8", "lq1", "lq3", "lu", "ld", "qe", "eu", "ed",
  "ledq", "lequ1", "lequ3"};
wcNIdx[n_String] := Which[MemberQ[$wcNoIndex, n], 0, MemberQ[$wcFour, n], 4, True, 2];
wcValidQ[n_String, idx_List] := MemberQ[Complement[$wcPackageNames, {"dGF", "dgW", "dg1", "dkH", "dkG0"}], n] && Length[idx] == wcNIdx[n] &&
  AllTrue[idx, MemberQ[{1, 2, 3}, #] &];
SMEFTR2::wcname = "`1` is not a Wilson coefficient of the package with integer generations 1 to 3 (WC[name] for G, Gtilde, HG, HGtilde, HWB, two indices for the two-fermion operators, four for the four-fermion operators; ListOperators[] gives the names).";
SMEFTR2::wcconj = "WCxfName takes a coefficient WC[...], not its complex conjugate. The WCxf value of `1` is the complex conjugate of that of WCxfName[`2`].";
WCxfName[w : WC[n_String]] := If[wcValidQ[n, {}], Lookup[$wcxfName, n, n], Message[SMEFTR2::wcname, w]; $Failed];
WCxfName[WC[n_String, {}]] := WCxfName[WC[n]];
WCxfName[w : WC[n_String, idx_List]] := If[wcValidQ[n, idx], Lookup[$wcxfName, n, n] <> "_" <> StringJoin[ToString /@ idx],
  Message[SMEFTR2::wcname, w]; $Failed];
WCxfName[Conjugate[w_WC]] := (Message[SMEFTR2::wcconj, Conjugate[w], w]; $Failed);
WCxfName[x_] /; !MatchQ[x, _WC | Conjugate[_WC]] := (Message[SMEFTR2::wcname, x]; $Failed);
(* the orbit of one entry under the relations of the paper: {indices, conjugated?} *)
wcOrbit[n_, {p_, r_}] := If[MemberQ[$wcHerm2, n], {{{p, r}, False}, {{r, p}, True}}, {{{p, r}, False}}];
wcOrbit[n_, {p_, r_, s_, t_}] := Which[
  MemberQ[$wcIdent4, n], DeleteDuplicates[{{{p, r, s, t}, False}, {{s, t, p, r}, False}, {{r, p, t, s}, True}, {{t, s, r, p}, True}}],
  MemberQ[$wcHerm4, n], DeleteDuplicates[{{{p, r, s, t}, False}, {{r, p, t, s}, True}}],
  True, {{{p, r, s, t}, False}}];
wcOrbit[n_, {}] := {{{}, False}};
Options[FromWCxf] = {"Scale" :> Lam, "Basis" -> Automatic};
FromWCxf[_, opts : OptionsPattern[]] /; !checkOpts[FromWCxf, {opts}] := $Failed;
FromWCxf[vals_Association, opts : OptionsPattern[]] := FromWCxf[Normal[vals], opts];
SMEFTR2::wcxfin = "FromWCxf takes a list or association of rules \"name_indices\" -> value.";
SMEFTR2::wcxfkey = "The WCxf names `1` appear more than once; the last value of each is used.";
SMEFTR2::wcxffile = "This is a complete WCxf file. Pass its entry \"values\", e.g. FromWCxf[file[\"values\"]].";
SMEFTR2::wcxfval = "The values of the WCxf coefficients `1` are not numbers or symbols; these entries are dropped.";
FromWCxf[r : (_String -> _), opts : OptionsPattern[]] := FromWCxf[{r}, opts];
FromWCxf[vals_List, OptionsPattern[]] := Module[{lam = OptionValue["Scale"], out = <||>, dropped = {}, from = <||>, dups = <||>, badv = {},
    hd = If[OptionValue["Basis"] === "Warsaw" || (OptionValue["Basis"] === Automatic && $massBasis === "Warsaw"), WCDown, WC]},
  If[!MemberQ[{"Warsaw up", "Warsaw", Automatic}, OptionValue["Basis"]], Message[SMEFTR2::optval, OptionValue["Basis"], "Basis", "\"Warsaw up\", \"Warsaw\" or Automatic"]; Return[$Failed]];
  If[!MatchQ[vals, {(_String -> _) ...}], Message[SMEFTR2::wcxfin]; Return[$Failed]];
  If[MemberQ[First /@ vals, "values"] && AssociationQ[Lookup[vals, "values"]], Message[SMEFTR2::wcxffile]; Return[$Failed]];
  If[StringQ[lam] || ListQ[lam], Message[SMEFTR2::optval, lam, "Scale", "a number or a symbol"]; Return[$Failed]];
  If[Length[DeleteDuplicates[First /@ vals]] < Length[vals], Message[SMEFTR2::wcxfkey, Select[Tally[First /@ vals], #[[2]] > 1 &][[All, 1]]]];
  Do[Module[{key = First[kv], v = Last[kv], parts, n, idx, norm},
      If[AssociationQ[v], v = Lookup[v, "Re", 0] + I Lookup[v, "Im", 0]];
      parts = StringSplit[key, "_"];
      (* a name, or a name and digits; anything else is not a coefficient *)
      n = If[parts === {}, "", Lookup[$wcxfInverse, First[parts], First[parts]]];
      idx = Which[Length[parts] <= 1, {}, Length[parts] == 2 && StringMatchQ[parts[[2]], DigitCharacter ..], FromDigits /@ Characters[parts[[2]]], True, {0}];
      Which[!wcValidQ[n, idx], AppendTo[dropped, key],
        StringQ[v] || ListQ[v] || AssociationQ[v], AppendTo[badv, key],
        True,
        norm = If[MemberQ[$wcIdent4, n] && Length[idx] == 4 && idx[[1 ;; 2]] =!= idx[[3 ;; 4]], 1/2, 1];
        (* an entry that is its own conjugate partner keeps the given (real) value; an entry fixed twice with different values warns *)
        Scan[With[{w = If[#[[1]] === {}, hd[n], hd[n, #[[1]]]], val = lam^2 norm If[#[[2]], Conjugate[v], v]},
            If[KeyExistsQ[out, w] && from[w] =!= key && !TrueQ[Quiet[PossibleZeroQ[out[w] - val]]], dups[{from[w], key}] = w];
            out[w] = val; from[w] = key] &, DeleteDuplicatesBy[wcOrbit[n, idx], First]]]], {kv, vals}];
  KeyValueMap[Message[SMEFTR2::wcxfdup, #1, #2] &, dups];
  If[dropped =!= {}, Message[SMEFTR2::wcxf, dropped]];
  If[badv =!= {}, Message[SMEFTR2::wcxfval, badv]];
  Normal[out]];

(* ---------------------------------------------------------------- FeynCalc *)
ToFeynCalc[v_VertexObject] := ToFeynCalc[v["Explicit"]];
ToFeynCalc[v_VertexObject, c_] := ToFeynCalc[v["Explicit", c]];
ToFeynCalc::lcsign = "FeynCalc's $LeviCivitaSign is `1`. The structures use Tr[g^a g^b g^c g^d g5] = -4 i Eps, which is FeynCalc's default $LeviCivitaSign = -1.";
ToFeynCalc[expr_] := If[!MemberQ[$Packages, "FeynCalc`"], Message[ToFeynCalc::nofc]; expr,
  If[Symbol["FeynCalc`$LeviCivitaSign"] =!= -1, Message[ToFeynCalc::lcsign, Symbol["FeynCalc`$LeviCivitaSign"]]]; fcConvert[expr]];

(* ---------------------------------------------------------------- LaTeX
   ToLaTeX writes a vertex object as LaTeX source in the layout of the catalogue: the structures first, then one line for each
   Wilson coefficient, collected by structure. The coefficients are converted with TeXForm after every symbol of the package has
   been replaced by a placeholder, which is then replaced by its LaTeX form. *)
texLetters = <|"mu" -> "\\mu", "nu" -> "\\nu"|>;
texIdx[i_Integer] := ToString[i];
(* a name of the user with several letters is written upright in one piece, so that neighbouring names do not run together *)
texName[s_Symbol, n_String] := Which[KeyExistsQ[texLetters, n], texLetters[n],
  StringLength[n] > 1 && !MemberQ[{"SMEFTR2`", "SMEFTR2`Private`"}, Context[s]], "\\mathit{" <> StringReplace[n, "$" -> "\\$"] <> "}",
  True, StringReplace[n, "$" -> "\\$"]];
texIdx[s_Symbol] := Module[{n = StringReplace[SymbolName[s], StartOfString ~~ "$" -> ""], m},
  m = StringCases[n, StartOfString ~~ a : (LetterCharacter ..) ~~ d : (DigitCharacter ..) ~~ EndOfString :> {a, d}];
  If[m === {}, texName[s, n], texName[s, m[[1, 1]]] <> "_{" <> m[[1, 2]] <> "}"]];
texIdx[(Lor | Col | Adj | Spn)[x_]] := texIdx[x];
texIdx[x_] := ToString[TeXForm[x]];
(* neighbouring index names, with a thin space between them when one is a name of several letters *)
texIdxs[l_List] := With[{t = texIdx /@ l}, StringRiffle[t, If[AnyTrue[t, StringContainsQ[#, "\\mathit"] &], "\\,", ""]]];
texDummyQ[m_] := Head[m] === Symbol && StringStartsQ[SymbolName[m], "$"];
texWCName[n_String] := Module[{b = n, sup = ""},
  If[StringMatchQ[b, __ ~~ ("1" | "3" | "8")], sup = "^{(" <> StringTake[b, -1] <> ")}"; b = StringDrop[b, -1]];
  "C" <> sup <> "_{" <> StringReplace[b, {"Gtilde" -> "\\widetilde G", "Wtilde" -> "\\widetilde W", "Btilde" -> "\\widetilde B", "_" -> "\\_"}] <> "}"];
(* written with the symbols held: a value that the user has assigned to gs, vev, ... must not enter the table *)
texSymbols = {HoldPattern[gs] -> "g_s", HoldPattern[Lam] -> "\\Lambda", HoldPattern[vev] -> "\\hat v", HoldPattern[ee] -> "e", HoldPattern[sw] -> "s_W",
  HoldPattern[cw] -> "c_W", dGF -> "\\delta G_F", dgW -> "\\delta g_2", dg1 -> "\\delta g_1", dkH -> "\\delta k_H", dkG0 -> "\\delta k_{G^0}",
  epsilonDR -> "\\epsilon", Leff -> "L_{\\rm eft}", NLight -> "n_l"};
(* the operators of the octet shift, the octet operators and the renormalisation constants with open generations *)
texGreen[GreenOp[op_, cls_, a_]] := With[{g = texIdx[a]}, Switch[op,
  "G", "\\mathcal G_{" <> ToString[cls] <> "_{" <> g <> "}}", "B", "\\mathcal B_{" <> ToString[cls] <> "_{" <> g <> "}}",
  "W", "\\mathcal W_{" <> ToString[cls] <> "_{" <> g <> "}}",
  "H1", "(O" <> If[cls === "q", "^{(1)}", ""] <> "_{H" <> ToString[cls] <> "})_{" <> g <> g <> "}",
  "H3", "(O^{(3)}_{H" <> ToString[cls] <> "})_{" <> g <> g <> "}",
  _, "\\mathtt{GreenOp}(" <> StringRiffle[ToString /@ {op, cls}, ","] <> "," <> g <> ")"]];
texGreen[x_] := "\\mathtt{GreenOp}";
texOctet[OctetOperator[type_String, {a_, b_}]] := "(O^{(" <> Switch[type, "qq1", "1,8", "qq3", "3,8", _, "8"] <> ")}_{" <>
  Switch[type, "qq1" | "qq3", "qq", _, StringReplace[type, "_" -> "\\_"]] <> "})_{" <> texIdx[a] <> texIdx[a] <> texIdx[b] <> texIdx[b] <> "}";
texOctet[x_] := "\\mathtt{OctetOperator}";
texConstName = <|"dZ_SM" -> "\\delta Z^{\\rm SM}", "dm_SM" -> "\\delta m^{\\rm SM}", "dZL" -> "\\delta Z^{L}", "dZR" -> "\\delta Z^{R}",
  "dZbarL" -> "\\delta\\bar Z^{L}", "dZbarR" -> "\\delta\\bar Z^{R}", "dm" -> "\\delta m", "theta" -> "\\theta",
  "dgs_SM" -> "\\delta g_s^{\\rm SM}", "dgs" -> "\\delta g_s", "dZg_SM" -> "\\delta Z_g^{\\rm SM}", "dZg" -> "\\delta Z_g", "dV" -> "\\delta V"|>;
texConstPart = <|"Pole" -> "{\\rm pole}", "UVPole" -> "{\\rm UV}", "Finite" -> "{\\rm fin}"|>;
texUVConst[UVConst[args__], conj_] := Module[{l = {args}, name, part, sub},
  name = First[l]; part = Last[l];
  sub = StringRiffle[Replace[l[[2 ;; -2]], {x_String :> x, x_List :> texIdxs[x], x_ :> texIdx[x]}, {1}], ","];
  "\\bigl[" <> Lookup[texConstName, name, "\\mathtt{" <> StringReplace[ToString[name], "_" -> "\\_"] <> "}"] <> If[sub === "", "", "_{" <> sub <> "}"] <>
    "\\bigr]" <> If[conj, "^*", ""] <> "_{" <> Lookup[texConstPart, part, "\\mathtt{" <> StringReplace[ToString[part], "_" -> "\\_"] <> "}"] <> "}"];
texExpr[e_] := Module[{atoms = {}, ph, x, s, ctxs},
  (* placeholders: texPA... for the couplings and texPH... for the rest, so that TeXForm writes the couplings first *)
  ph[t_String, pre_String : "texPH"] := (AppendTo[atoms, {pre <> ToString[Length[atoms] + 1], t}]; Symbol["SMEFTR2`Private`" <> atoms[[-1, 1]]]);
  x = e /. {
    FlavourSum[b_, i_List] :> ph["\\sum_{" <> StringRiffle[texIdx /@ i, ","] <> "}" <>
      With[{t = texExpr[b]}, If[Head[b] === Plus, "\\bigl(" <> t <> "\\bigr)", t]]],
    Conjugate[WCDown[n_, i_List]] :> ph["(" <> texWCName[n] <> ")^{{\\rm down}*}_{" <> texIdxs[i] <> "}"], WCDown[n_, i_List] :> ph["(" <> texWCName[n] <> ")^{\\rm down}_{" <> texIdxs[i] <> "}"],
    Conjugate[WCRot[n_, i_List]] :> ph["(" <> texWCName[n] <> ")^{{\\rm rot}*}_{" <> texIdxs[i] <> "}"], WCRot[n_, i_List] :> ph["(" <> texWCName[n] <> ")^{\\rm rot}_{" <> texIdxs[i] <> "}"],
    Conjugate[(WCDown | WCRot)[n_]] :> ph[texWCName[n]], (WCDown | WCRot)[n_] :> ph[texWCName[n]],
    Conjugate[WC[n_, i_List]] :> ph["(" <> texWCName[n] <> ")^*_{" <> texIdxs[i] <> "}"], Conjugate[WC[n_]] :> ph[texWCName[n]],
    WC[n_, i_List] :> ph["(" <> texWCName[n] <> ")_{" <> texIdxs[i] <> "}"], WC[n_] :> ph[texWCName[n]],
    Conjugate[VCKM[i_, j_]] :> ph["V^*_{" <> texIdx[i] <> texIdx[j] <> "}"], VCKM[i_, j_] :> ph["V_{" <> texIdx[i] <> texIdx[j] <> "}"],
    FMass[t_, i_] :> ph["m_{" <> t <> "," <> texIdx[i] <> "}"], Yuk[t_, i_] :> ph["y_{" <> t <> "," <> texIdx[i] <> "}"],
    KroneckerDelta[i_, j_] :> ph["\\delta_{" <> texIdx[i] <> texIdx[j] <> "}"],
    SProd[p_, p_] :> ph[texMom[p] <> "^2"], SProd[p_, q_] :> ph[texMom[p] <> "\\!\\cdot\\!" <> texMom[q]],
    Par[n_] :> ph["\\mathtt{" <> StringReplace[ToString[n], "_" -> "\\_"] <> "}"], Str[n_] :> ph["\\mathcal S_{" <> ToString[n] <> "}"],
    OSLog[m_] :> ph["L(" <> texExpr[m] <> ")"],
    Conjugate[u_UVConst] :> ph[texUVConst[u, True]], u_UVConst :> ph[texUVConst[u, False]],
    g_GreenOp :> ph[texGreen[g]], o_OctetOperator :> ph[texOctet[o]],
    (* a structure outside a product that ToLaTeX has collected (inside a function, in a denominator) is written by itself *)
    t : (_Gam | _Tg | _Dl | _MomV | _LCTensor) :> ph[texStruct[t]],
    (Lor | Col | Adj | Spn)[i_] :> ph[texIdx[i]]};
  x = x /. (texSymbols /. (a_ -> t_String) :> (a :> ph[t, "texPA"]));
  (* the symbols are written without their context: the contexts of the symbols of the user come first, so that a name that also
     exists inside the package is still written short *)
  ctxs = DeleteCases[DeleteDuplicates[Cases[x, sy_Symbol :> Context[sy], {0, Infinity}, Heads -> True]], "SMEFTR2`Private`" | "SMEFTR2`" | "System`"];
  s = Block[{$Context = "SMEFTR2`TeX`", $ContextPath = Join[ctxs, {"SMEFTR2`Private`", "SMEFTR2`", "System`"}]}, ToString[TeXForm[x]]];
  Do[With[{t = atoms[[k, 2]], key = "\\text{" <> atoms[[k, 1]] <> "}"},
    s = StringReplace[s, {key <> "^" -> If[StringContainsQ[t, "^" | "\\sum" | "\\cdot"], "\\bigl(" <> t <> "\\bigr)^", t <> "^"], key -> t}]],
    {k, Length[atoms], 1, -1}];
  StringReplace[s, "  " -> " "]];
texMom[p_Symbol] := texIdx[p];
texMom[p_] := "(" <> texExpr[p] <> ")";
(* a structure: colour factors, metric tensors, momenta, Levi-Civita tensors and Dirac chains. A Lorentz index summed inside the
   structure is written once as an upper and once as a lower index. *)
texStruct[s0_] := Module[{s = Factor[s0], seen = <||>, lor, gam, fac, term, ord},
  s = s //. a_. Gam[x___, i_Spn, j_Spn] + b_. Gam[y___, i_Spn, j_Spn] /; {y} === {x, 5} && (b === -a || b === a) :>
    2 a texProj[x, If[b === -a, "L", "R"], i, j];
  lor[Lor[m_]] := If[texDummyQ[m], If[KeyExistsQ[seen, m], "_{" <> texIdx[m] <> "}", seen[m] = True; "^{" <> texIdx[m] <> "}"],
    "^{" <> texIdx[m] <> "}"];
  gam[5] := "\\gamma_5"; gam[l_Lor] := "\\gamma" <> lor[l]; gam[x_] := texIdx[x];
  fac[Tg[i_, j_, a_]] := "(T^{" <> texIdx[a] <> "})_{" <> texIdxs[{i, j}] <> "}";
  fac[Dl[i_Col, j_Col]] := "\\delta_{" <> texIdxs[{i, j}] <> "}";
  fac[Dl[i_Adj, j_Adj]] := "\\delta^{" <> texIdxs[{i, j}] <> "}";
  fac[Dl[i_Lor, j_Lor]] := "g" <> StringReplace[lor[i] <> lor[j], {"}^{" -> "", "}_{" -> ""}];
  fac[Dl[i_, j_]] := "\\delta_{" <> texIdxs[{i, j}] <> "}";
  fac[MomV[p_, l_Lor]] := With[{i = lor[l]}, If[StringStartsQ[i, "_"], "{" <> texMom[p] <> "}" <> i, texMom[p] <> i]];
  fac[LCTensor[x__]] := With[{t = If[Head[#] === Lor, (lor[#]; texIdx[#]), texMom[#]] & /@ {x}},
    "\\epsilon^{" <> StringRiffle[t, If[AnyTrue[t, StringContainsQ[#, "\\mathit"] &], "\\,", ""]] <> "}"];
  fac[Gam[x___, i_Spn, j_Spn]] := "[" <> If[{x} === {}, "1", StringJoin[gam /@ {x}]] <> "]_{" <> texIdxs[{i, j}] <> "}";
  fac[texProj[x___, c_String, i_Spn, j_Spn]] := "[" <> StringJoin[gam /@ {x}] <> "P_" <> c <> "]_{" <> texIdxs[{i, j}] <> "}";
  fac[Power[x_, n_Integer]] /; n > 1 := StringJoin[Table[fac[x], n]];
  fac[x_Plus] := "\\bigl(" <> term[x] <> "\\bigr)";
  (* anything else, a structure with arguments of another form included, is written as a function of its arguments *)
  fac[x_] := If[MatchQ[x, (Gam | Tg | Dl | MomV | LCTensor)[___]],
    "\\mathtt{" <> SymbolName[Head[x]] <> "}(" <> StringRiffle[texIdx /@ (List @@ x), ","] <> ")", texExpr[x]];
  ord[x_] := Switch[Head[x], Tg, 1, Dl, If[MatchQ[x, Dl[_Lor, _Lor]], 3, 2], MomV, 4, LCTensor, 5, Plus, 7, Gam | texProj, 8, _, 6];
  (* the terms of a sum carry the same summed indices: each starts from the same record of the indices met so far *)
  term[x_Plus] := Module[{before = seen, all = seen, t},
    t = Function[y, seen = before; With[{r = term[y]}, all = Join[all, seen]; r]] /@ (List @@ x); seen = all;
    StringReplace[StringRiffle[t, " + "], "+ -" -> "- "]];
  term[x_] := Module[{f = If[Head[x] === Times, List @@ x, {x}], c, r},
    c = Times @@ Select[f, NumericQ]; r = SortBy[Select[f, ! NumericQ[#] &], ord];
    Which[r === {}, texExpr[c], c === 1, "", c === -1, "-", True, texExpr[c] <> "\\,"] <> StringRiffle[fac /@ r, "\\,"]];
  term[s]];
texField = <|"UQ" -> "u", "UQbar" -> "\\bar u", "DQ" -> "d", "DQbar" -> "\\bar d", "EL" -> "\\ell", "ELbar" -> "\\bar\\ell", "NL" -> "\\nu",
  "NLbar" -> "\\bar\\nu", "g" -> "g", "a" -> "\\gamma", "Z" -> "Z", "H" -> "h", "G0" -> "G^0", "Gp" -> "G^+", "Gm" -> "G^-", "Wp" -> "W^+",
  "Wm" -> "W^-"|>;
texGenName = <|"u" -> "u", "c" -> "c", "t" -> "t", "d" -> "d", "s" -> "s", "b" -> "b", "e" -> "e", "mu" -> "\\mu", "ta" -> "\\tau"|>;
texLeg[l_Association] := Module[{f = l["AllIn"], n = l["Name"], bar},
  bar = StringEndsQ[f, "bar"];
  Which[!fermionQ[f], texField[f],
    l["Gen"] === None, texField[f] <> "_{" <> texIdx[l["Flavour"]] <> "}",
    True, With[{g = Lookup[texGenName, StringReplace[n, "bar" ~~ EndOfString -> ""], n]}, If[bar, "\\bar " <> g, g]]]];
texKind = <|"Tree" -> "{\\rm tree}", "R2" -> "R_2", "UVPole" -> "{\\rm UV}", "UVct" -> "{\\rm UV\\,ct}", "UVCounterterm" -> "{\\rm ct}"|>;
(* the label of a term: the operator of its Wilson coefficient, an input shift, a parameter of a flavour assumption, or SM *)
texGroup[t_] := Module[{w = Union[Cases[{t}, WC[n_, ___] :> n, Infinity]], p = Union[Cases[{t}, Par[n_] :> n, Infinity]],
    sh = Select[{dGF, dgW, dg1, dkH, dkG0}, ! FreeQ[t, #] &]},
  Which[w =!= {}, StringRiffle[texWCName /@ w, ","], p =!= {}, StringRiffle[("\\mathtt{" <> StringReplace[ToString[#], "_" -> "\\_"] <> "}") & /@ p, ","],
    sh =!= {}, StringRiffle[(# /. texSymbols) & /@ sh, ","], True, "{\\rm SM}"]];
(* the coefficient of a structure: a factor times a sum, the sum broken over several lines when it is long. A product of several
   sums is written in one piece when it is short; when it is long its largest sum is the one that is broken. A complex number is
   put in brackets, since a structure follows. *)
texCoef[k_, break_ : True] := Module[{sum, pre, t, lines = {}, cur = "", w, one},
  {pre, sum} = Which[Head[k] === Plus, {1, k}, Head[k] === Times && Count[List @@ k, _Plus] == 1, {DeleteCases[k, _Plus], FirstCase[List @@ k, _Plus]},
    True, {k, None}];
  If[sum === None,
    one = If[Head[k] === Complex && Re[k] =!= 0, "\\bigl(" <> texExpr[k] <> "\\bigr)", texExpr[k]];
    If[StringLength[one] <= 190 || !(Head[k] === Times && Count[List @@ k, _Plus] >= 2), Return[one]];
    sum = First[MaximalBy[Cases[List @@ k, _Plus], LeafCount]]; pre = DeleteCases[k, sum, {1}, 1]];
  t = texExpr /@ (List @@ sum);
  Do[w = If[cur === "", x, cur <> If[StringStartsQ[x, "-"], " - " <> StringDrop[x, 1], " + " <> x]];
    If[cur =!= "" && StringLength[w] > 190, AppendTo[lines, cur]; cur = If[StringStartsQ[x, "-"], "{}- " <> StringDrop[x, 1], "{}+ " <> x], cur = w], {x, t}];
  AppendTo[lines, cur];
  (* the line breaks are those of an align environment; a single expression is written without them *)
  Which[pre === 1, "", pre === -1, "-", True, texExpr[pre] <> "\\,"] <> "\\bigl(" <> StringRiffle[lines, If[break, " \\\\\n  &\\qquad ", " "]] <> "\\bigr)"];
(* the coefficient of every structure in one pass over the terms, <|Str[n] -> coefficient|>; $Failed when a term is not a
   coefficient times one structure *)
strCoeffs[g_] := Module[{t = expandSum[g], r},
  t = If[Head[t] === Plus, List @@ t, {t}];
  r = Function[x, With[{s = Cases[If[Head[x] === Times, List @@ x, {x}], _Str]},
    If[Length[s] == 1 && FreeQ[x/First[s], _Str], First[s] -> x/First[s], $Failed]]] /@ t;
  If[MemberQ[r, $Failed], $Failed, DeleteCases[KeySort[Merge[r, Total]], 0]]];
texLine[lhs_String, g_] := Module[{sc = strCoeffs[g], c, strs, coef, terms, pref, body},
  If[sc === $Failed, c = Collect[g, _Str]; strs = Union[Cases[{c}, _Str, Infinity]]; coef = Coefficient[c, #] &,
    strs = Keys[sc]; coef = sc];
  terms = If[Head[#] === Plus, List @@ #, {#}] &[expandSum[g]];
  pref = Times @@ Table[s^Min[Exponent[#, s] & /@ terms], {s, Select[{gs, vev, Lam, ee, sw, cw}, Head[#] === Symbol &]}];
  body = If[strs === {}, texCoef[Factor[g/pref]],
    StringReplace[StringRiffle[(texCoef[Factor[coef[#]/pref]] <> "\\," <> texExpr[#]) & /@ strs, " \\\\\n  &\\quad {}+ "], "{}+ -" -> "{}- "]];
  lhs <> " ={}& " <> If[pref === 1, body, texExpr[pref] <> "\\,\\Bigl[" <> body <> "\\Bigr]"]];
Options[ToLaTeX] = {"Structures" -> True};
SMEFTR2::texin = "ToLaTeX takes a vertex object or an expression of the package. For a list, an association or the rows of a table (\"Output\" -> \"List\") apply it to the elements. Not accepted: `1`.";
ToLaTeX[x_, opts___?OptionQ] := Which[
  !checkOpts[ToLaTeX, {opts}], $Failed,
  MatchQ[x, _Association | _List | _String | _Rule | _RuleDelayed | _Grid | $Failed], Message[SMEFTR2::texin, x]; $Failed,
  Head[x] === VertexObject, texVertex[x, OptionValue[ToLaTeX, Flatten[{opts}], "Structures"]],
  True, texTop[x]];
texVertex[v_VertexObject, structs_] := Module[{a = First[v], expr, grp, lhs, legsTex, used, out = {}, lines},
  If[!boolOpt["Structures", structs], Return[$Failed]];
  expr = expandSum[a["Expression"]];
  If[expr === 0, Return["0"]];
  grp[e_] := KeySortBy[GroupBy[If[Head[e] === Plus, List @@ e, {e}], texGroup, Total], If[# === "{\\rm SM}", 0, 1] &];
  legsTex = StringRiffle[texLeg /@ a["LegData"], "\\," ];
  lhs[k_] := "\\mathcal V^{" <> k <> "}_{" <> legsTex <> "}";
  used = Union[Cases[{expr}, _Str, Infinity]];
  If[structs && used =!= {},
    AppendTo[out, "\\begin{align*}\n" <> StringRiffle[(texExpr[#] <> " &= " <> texStruct[# /. a["Structures"]]) & /@ used, " \\\\\n"] <> "\n\\end{align*}"]];
  lines = If[a["Kind"] === "UVCounterterm" && KeyExistsQ[a, "Pole"] && KeyExistsQ[a, "Finite"],
    (* the complete counterterm: its pole and its finite part, each with one line for each Wilson coefficient *)
    Join[{lhs["{\\rm ct}"] <> " ={}& \\frac{1}{\\epsilon}\\," <> lhs["{\\rm ct,\\,pole}"] <> " + " <> lhs["{\\rm ct,\\,fin}"]},
      Flatten[Function[kp, With[{e = expandSum[a[kp[[2]]]]},
        If[e === 0, {}, KeyValueMap[texLine[lhs[kp[[1]]] <> "\\big|_{" <> #1 <> "}", #2] &, grp[e]]]]] /@
        {{"{\\rm ct,\\,pole}", "Pole"}, {"{\\rm ct,\\,fin}", "Finite"}}]],
    KeyValueMap[texLine[lhs[Lookup[texKind, a["Kind"], "{}"]] <> "\\big|_{" <> #1 <> "}", #2] &, grp[expr]]];
  AppendTo[out, "\\begin{align*}\n" <> StringRiffle[lines, " \\\\[4pt]\n"] <> "\n\\end{align*}"];
  StringRiffle[out, "\n"]];
(* an expression: with explicit structures it is collected by structure, each written as in the list of structures of a vertex *)
texTop[expr_] := Module[{e, tab, sc, t},
  If[FreeQ[expr, _Gam | _Tg | _Dl | _MomV | _LCTensor], Return[texExpr[expr]]];
  {e, tab} = toStr[expr];
  sc = strCoeffs[e];
  If[sc === $Failed, Return[texExpr[expr]]];
  t = KeyValueMap[Function[{s, k}, With[{st = tab[s]},
    Which[st === 1, texCoef[k, False], k === 1, texStruct[st], k === -1, "-" <> texStruct[st], True, texCoef[k, False] <> "\\," <> texStruct[st]]]], sc];
  If[t === {}, "0", StringReplace[StringRiffle[t, " + "], "+ -" -> "- "]]];

fcConvert[a_Association] := fcConvert /@ a;
fcConvert[l_List] := fcConvert /@ l;
fcConvert[(h : Rule | RuleDelayed)[x_, y_]] := h[x, fcConvert[y]];
(* the FeynCalc symbols are looked up when the function runs, so the package does not need FeynCalc to load *)
fcConvert[e_] := With[{
    dc = Symbol["FeynCalc`DiracChain"], di = Symbol["FeynCalc`DiracIndex"], dg = Symbol["FeynCalc`DiracGamma"],
    li = Symbol["FeynCalc`LorentzIndex"], mo = Symbol["FeynCalc`Momentum"], pair = Symbol["FeynCalc`Pair"],
    eps = Symbol["FeynCalc`Eps"], tf = Symbol["FeynCalc`SUNTF"], si = Symbol["FeynCalc`SUNIndex"],
    sfi = Symbol["FeynCalc`SUNFIndex"], fd = Symbol["FeynCalc`SUNFDelta"], sd = Symbol["FeynCalc`SUNDelta"],
    mexp = Symbol["FeynCalc`MomentumExpand"], epsev = Symbol["FeynCalc`EpsEvaluate"]},
  Module[{gam, arg},
    gam[Lor[x_]] := dg[li[x]]; gam[5] := dg[5]; gam[x_] := (Message[ToFeynCalc::gam, x]; dg[x]);
    arg[Lor[x_]] := li[x]; arg[m_] := mo[m];
    epsev[mexp[e /. {
      Gam[g___, Spn[i_], Spn[j_]] :> dc[If[{g} === {}, 1, Dot @@ (gam /@ {g})], di[i], di[j]],
      Tg[Col[i_], Col[j_], Adj[a_]] :> tf[{si[a]}, sfi[i], sfi[j]],
      Dl[Col[i_], Col[j_]] :> fd[sfi[i], sfi[j]],
      Dl[Adj[a_], Adj[b_]] :> sd[si[a], si[b]],
      Dl[Lor[a_], Lor[b_]] :> pair[li[a], li[b]],
      MomV[m_, Lor[a_]] :> pair[mo[m], li[a]],
      LCTensor[x___] :> eps @@ (arg /@ {x}),
      SProd[a_, b_] :> pair[mo[a], mo[b]]}]]]];

(* ---------------------------------------------------------------- CKM input scheme (tree level, arXiv:1812.08163) *)
(* The vertices carry the CKM matrix of the Lagrangian, V = V(W), W the Wolfenstein parameters. In the input scheme of
   arXiv:1812.08163 the measured observables Gamma(K -> mu nu)/Gamma(pi -> mu nu), Gamma(B -> tau nu), Delta M_d and Delta M_s fix
   Wtilde = W + delta W(C), and V(W) = V(Wtilde) - dV with dV = Sum_j (dV/dW_j) delta W_j at linear order. A vertex in this scheme is
   the vertex with VCKM read as V(Wtilde) plus CKMShiftVertex[vertex], its SM part with VCKM replaced by -dVCKM; CKMInputShift gives
   dVCKM in terms of the Wilson coefficients. Tree level in the coefficients, which are taken at the electroweak scale. *)

(* the SM part for the CKM shift: no Wilson coefficient, no input shift and no renormalisation constant of first order in C *)
$uvConstSM = {"dZ_SM", "dm_SM", "dgs_SM", "dZg_SM"};
ckmSMPart[e_] := Module[{t = expandSum[e]}, t = If[Head[t] === Plus, List @@ t, {t}];
  Total[Select[t, FreeQ[#, _WC | _WCDown | _WCRot | dGF | dgW | dg1 | dkH | dkG0 | dVCKM] && FreeQ[# /. UVConst[n_String /; MemberQ[$uvConstSM, n], ___] :> 1, _UVConst] &]]];
(* first-order change of an expression under VCKM -> VCKM - eta dVCKM, through the flavour sums *)
ckmShiftExpr[e_] := Module[{eta, x},
  x = Expand[e /. {Conjugate[VCKM[i_, j_]] :> Conjugate[VCKM[i, j]] - eta Conjugate[dVCKM[i, j]], VCKM[i_, j_] :> VCKM[i, j] - eta dVCKM[i, j]}];
  x = x //. {FlavourSum[b_, l_] /; !FreeQ[b, eta] && Head[Expand[b]] === Plus :> (FlavourSum[#, l] & /@ Expand[b]),
    FlavourSum[eta^n_. c_., l_] /; FreeQ[c, eta] :> eta^n FlavourSum[c, l]};
  Coefficient[Expand[x], eta, 1]];
CKMShiftVertex[VertexObject[a_Association]] := Module[{f = ckmShiftExpr[ckmSMPart[#]] &, sh},
  sh = f[a["Expression"]];
  VertexObject[Join[a, <|"Expression" -> sh, "SM" -> 0, "Operators" -> {"CKMShift"}, "PerOperator" -> <|"CKMShift" -> sh|>,
    "Files" -> <||>|>, Association[(# -> f[a[#]]) & /@ Select[{"Pole", "Finite", "GammaC"}, KeyExistsQ[a, #] &]]]]];
CKMShiftVertex[e_] /; FreeQ[e, VertexObject] := ckmShiftExpr[ckmSMPart[e]];

(* ---- the Wolfenstein parametrisation, exact (PDG): s12 = lambda, s23 = A lambda^2, s13 e^{i delta} as below *)
ckmWolf[{l_, A_, r_, e_}] := Module[{z, s12 = l, s23 = A l^2, s13, d, c12, c23, c13, ph},
  z = A l^3 (r + I e) Sqrt[1 - A^2 l^4]/(Sqrt[1 - l^2] (1 - A^2 l^4 (r + I e)));
  s13 = Abs[z]; ph = z/Abs[z];
  c12 = Sqrt[1 - s12^2]; c23 = Sqrt[1 - s23^2]; c13 = Sqrt[1 - s13^2];
  {{c12 c13, s12 c13, s13 Conjugate[ph]},
   {-s12 c23 - c12 s23 s13 ph, c12 c23 - s12 s23 s13 ph, s23 c13},
   {s12 s23 - c12 c23 s13 ph, -c12 s23 - s12 c23 s13 ph, c23 c13}}];
(* numerical derivative of the matrix and of the four input combinations with respect to W (central differences) *)
ckmJac[f_, w_List, h_ : 10^-6] := Transpose[Table[(f[ReplacePart[w, k -> w[[k]] + h]] - f[ReplacePart[w, k -> w[[k]] - h]])/(2 h), {k, 4}],
  RotateRight[Range[ArrayDepth[f[w]] + 1]]];
ckmInputCombos[w_] := With[{V = ckmWolf[w]}, {Abs[V[[1, 2]]/V[[1, 1]]]^2, Abs[V[[1, 3]]]^2, Abs[V[[3, 3]] V[[3, 1]]]^2, Abs[V[[3, 3]] V[[3, 2]]]^2}];

(* the defaults: the tilde parameters of arXiv:1812.08163 eq. (4.16), the hadronic and running inputs of its Table 2 and App. B, the bag
   parameters of arXiv:1308.1851 Table 2 (MSbar-BMU at m_b), MSbar quark masses (light ones at 2 GeV, m_b and the masses in R_Bq at m_b) *)
$ckmInputDefaults = <|"Wolfenstein" -> {0.22537, 0.828, 0.194, 0.391},
  "vev" -> 246.21965, "MW" -> 80.379, "S1" -> 2.3124, "U11" -> 0.858,
  "mmu" -> 0.1056583745, "mtau" -> 1.77686, "mpi" -> 0.13957061, "mK" -> 0.493677, "mB" -> 5.27932, "mBd" -> 5.27963, "mBs" -> 5.36689,
  "mu2GeV" -> 0.00216, "md2GeV" -> 0.00467, "ms2GeV" -> 0.0934, "mbForBtaunu" -> 4.18, "mb" -> 4.29, "mdAtmb" -> 0.0040, "msAtmb" -> 0.080,
  "Bd" -> {0.85, 0.72, 0.88, 0.95, 1.47}, "Bs" -> {0.86, 0.73, 0.89, 0.93, 1.57},
  "RunLight" -> {1.0094, 1.0047, 1.73, 0.024}, "RunB" -> {1.0075, 1.0038, 1.45, 0.018},
  "RunDF2" -> <|"C4" -> {-0.755, -1.940}, "C5" -> {-1.856, 0.237}|>|>;

(* real part of an expression linear in the Wilson coefficients, their conjugates and dGF (real) *)
ckmConj[x_] := x /. {Conjugate[w_WC] :> w, w_WC :> Conjugate[w], Complex[a_, b_] :> Complex[a, -b]};
ckmRe[x_] := Expand[(x + ckmConj[x])/2];

Options[CKMInputShift] = {"Inputs" -> <||>};
SMEFTR2::ckminp = "The option \"Inputs\" must be an association with keys among `1`, not `2`.";
CKMInputShift[opts___] /; !checkOpts[CKMInputShift, {opts}] := $Failed;
CKMInputShift[opts:OptionsPattern[]] /; With[{in = Lookup[Flatten[{opts}], "Inputs", <||>]},
    !(AssociationQ[in] && SubsetQ[Append[Keys[$ckmInputDefaults], "CKMMatrix"], Keys[in]])] :=
  (Message[SMEFTR2::ckminp, Append[Keys[$ckmInputDefaults], "CKMMatrix"], Lookup[Flatten[{opts}], "Inputs", <||>]]; $Failed);
CKMInputShift[OptionsPattern[]] := Module[{p = Join[$ckmInputDefaults, OptionValue["Inputs"]], w, V, Vc, k = vev^2/Lam^2, epsA, epsP,
    dKpi, dBtau, dM, C1SM, LLL, L1LR, L8LR, LRR, ratio, M, dW, dV, jacV},
  w = p["Wolfenstein"]; V = Lookup[p, "CKMMatrix", ckmWolf[w]]; Vc = Conjugate[V];   (* "CKMMatrix": the CKM matrix used in Delta *)
  (* semileptonic coefficients, arXiv:1812.08163 eqs. (A.1), (4.3), (B.1);
     l the lepton generation, q the down-type quark, up quark u (generation 1) *)
  epsA[l_, q_, r_] := -k/(2 V[[1, q]]) (r[[1]] (2 Sum[V[[j, q]] Conjugate[WC["lq3", {l, l, j, 1}]], {j, 3}] - 2 Sum[V[[j, q]] WC["Hq3", {1, j}], {j, 3}]
      - 2 V[[1, q]] WC["Hl3", {l, l}]) - r[[2]] WC["Hud", {1, q}]);
  epsP[l_, q_, r_] := -k/(2 V[[1, q]]) (r[[3]] Sum[V[[j, q]] Conjugate[WC["lequ1", {l, l, j, 1}]], {j, 3}]
      - r[[3]] Conjugate[WC["ledq", {l, l, q, 1}]] - r[[4]] Sum[V[[j, q]] Conjugate[WC["lequ3", {l, l, j, 1}]], {j, 3}]);
  dKpi = 2 ckmRe[epsA[2, 2, p["RunLight"]] - epsA[2, 1, p["RunLight"]]] - 2/p["mmu"] (p["mK"]^2 ckmRe[epsP[2, 2, p["RunLight"]]]/(p["mu2GeV"] + p["ms2GeV"])
      - p["mpi"]^2 ckmRe[epsP[2, 1, p["RunLight"]]]/(p["mu2GeV"] + p["md2GeV"]));
  dBtau = 2 ckmRe[epsA[3, 3, p["RunB"]]] - 2 p["mB"]^2/((p["mu2GeV"] + p["mbForBtaunu"]) p["mtau"]) ckmRe[epsP[3, 3, p["RunB"]]] - 2 dGF;
  (* Delta F = 2, eqs. (A.2), (A.3), (B.2), (4.11): q = 1 (B_d) or 2 (B_s); the LEFT coefficients over vev^2/Lam^2. The CKM factors are
     those that follow from d_L,i = V_ix d_x (eq. (2.5) of the reference) for the operator (dbar_q b)(dbar_q b): V*_iq V_jb for qbar_i q_j
     and (V*_tq V_tb)^2 in the SM. This combination is invariant under a rephasing of the quark fields. *)
  (* 8 Pi^2: the normalisation of Delta M_q with the standard bag parameters, eq. (4.9) of arXiv:1812.08163 *)
  C1SM[q_] := -p["MW"]^2/(8 Pi^2 p["vev"]^4) (Vc[[3, q]] V[[3, 3]])^2 p["S1"];
  LLL[q_] := Sum[Vc[[i, q]] V[[j, 3]] Vc[[kk, q]] V[[l, 3]] (WC["qq1", {i, j, kk, l}] + WC["qq3", {i, j, kk, l}]), {i, 3}, {j, 3}, {kk, 3}, {l, 3}];
  L1LR[q_] := Sum[Vc[[i, q]] V[[j, 3]] WC["qd1", {i, j, q, 3}], {i, 3}, {j, 3}];
  L8LR[q_] := Sum[Vc[[i, q]] V[[j, 3]] WC["qd8", {i, j, q, 3}], {i, 3}, {j, 3}];
  LRR[q_] := WC["dd", {q, 3, q, 3}];
  dM[q_] := Module[{B = If[q == 1, p["Bd"], p["Bs"]], R = (If[q == 1, p["mBd"], p["mBs"]]/(p["mb"] + If[q == 1, p["mdAtmb"], p["msAtmb"]]))^2,
      a = {1, -5/8, 1/8, 3/4, 1/4}, nrm = k/(p["vev"]^2 C1SM[q]), cDF4, cDF5},
    cDF4 = p["RunDF2"]["C4"] . {L1LR[q], L8LR[q]}; cDF5 = p["RunDF2"]["C5"] . {L1LR[q], L8LR[q]};
    -2 dGF + ckmRe[nrm (LLL[q] + LRR[q] + R/p["U11"] (a[[4]] B[[4]]/B[[1]] cDF4 + a[[5]] B[[5]]/B[[1]] cDF5))]];
  ratio = {dKpi, dBtau, dM[1], dM[2]};
  (* delta W = M Delta with M = (dO/dW)^(-1) diag(O), eqs. (4.17), (C.2), computed from the exact parametrisation *)
  M = Inverse[ckmJac[ckmInputCombos, w]] . DiagonalMatrix[ckmInputCombos[w]];
  dW = Expand[M . ratio];
  jacV = ckmJac[ckmWolf, w];                        (* jacV[[i, j, n]] = dV_ij/dW_n *)
  dV = Expand[jacV . dW];
  basisOut@<|"Delta" -> AssociationThread[{"K/pi", "B -> tau nu", "Delta M_d", "Delta M_s"}, ratio],
    "dW" -> AssociationThread[{"lambda", "A", "rhobar", "etabar"}, dW], "M" -> M, "Vtilde" -> ckmWolf[w], "dV" -> dV,
    "Rules" -> Flatten[Table[dVCKM[i, j] -> dV[[i, j]], {i, 3}, {j, 3}]],
    "Note" -> "tree level in C, coefficients at the electroweak scale, linear order: valid only while every delta W is small"|>];


(* ---------------------------------------------------------------- the basis Warsaw (quark doublets aligned with the down quarks) *)
(* In the basis of the paper (Warsaw up) q = (u_L, V d_L); in the basis Warsaw of WCxf q = (V^dagger u_L, d_L), so that
   q^up_p = Sum_r V_pr q^down_r. A coefficient takes, for each doublet index, a factor V_pa (index of qbar) or V*_rb (index of q):
   C_{..p..r..} = Sum V_pa V*_rb CDown_{..a..b..}. The slots of the doublet indices of each coefficient, +1 for qbar and -1 for q. *)
$wcDoubletSlots = <|"uG" -> {1 -> 1}, "uW" -> {1 -> 1}, "uB" -> {1 -> 1}, "uH" -> {1 -> 1},
  "dG" -> {1 -> 1}, "dW" -> {1 -> 1}, "dB" -> {1 -> 1}, "dH" -> {1 -> 1},
  "Hq1" -> {1 -> 1, 2 -> -1}, "Hq3" -> {1 -> 1, 2 -> -1},
  "qq1" -> {1 -> 1, 2 -> -1, 3 -> 1, 4 -> -1}, "qq3" -> {1 -> 1, 2 -> -1, 3 -> 1, 4 -> -1},
  "qu1" -> {1 -> 1, 2 -> -1}, "qu8" -> {1 -> 1, 2 -> -1}, "qd1" -> {1 -> 1, 2 -> -1}, "qd8" -> {1 -> 1, 2 -> -1},
  "qe" -> {1 -> 1, 2 -> -1}, "lq1" -> {3 -> 1, 4 -> -1}, "lq3" -> {3 -> 1, 4 -> -1},
  "quqd1" -> {1 -> 1, 3 -> 1}, "quqd8" -> {1 -> 1, 3 -> 1}, "ledq" -> {4 -> -1}, "lequ1" -> {3 -> 1}, "lequ3" -> {3 -> 1}|>;
If[!ValueQ[$wdCount], $wdCount = 0];
wdIndex[] := Symbol["SMEFTR2`$wd" <> ToString[++$wdCount]];
(* a general alignment: q^paper_p = Sum_r W_pr q^new_r with a unitary W (a 3 x 3 matrix, or a symbol w read as w[i, j]);
   W = VCKM is the basis Warsaw *)
wEntry[W_List, i_Integer, a_Integer] := W[[i, a]];
wEntry[W_List, i_, a_] := rotEntry[W, i, a];          (* a summed index: the entry is taken once the generations are fixed *)
wEntry[W_, i_, a_] := W[i, a];
rotEntry[W_List, i_Integer, a_Integer] := W[[i, a]];
toRotWC[n_String, idx_List, conj_, W_, hd_] := Module[{slots = Lookup[$wcDoubletSlots, n, {}], new = idx, fac = 1, sum = {}, a, w},
  Do[a = wdIndex[]; fac = fac If[Last[s] == 1, wEntry[W, idx[[First[s]]], a], Conjugate[wEntry[W, idx[[First[s]]], a]]];
    new[[First[s]]] = a; AppendTo[sum, a], {s, slots}];
  w = If[conj, Conjugate[fac] Conjugate[hd[n, new]], fac hd[n, new]];
  If[sum === {}, w, FlavourSum[w, sum]]];
(* without flavour sums in the input (fixed generations) each term gets at most one new sum, since the expressions are linear in
   the coefficients: there is nothing to merge, and the compact form (structure times a sum) is kept instead of being expanded *)
rotateExpr[e_, W_, hd_, src_ : WC] := With[{s = e /. {Conjugate[src[n_String, i_List]] :> toRotWC[n, i, True, W, hd],
    src[n_String, i_List] :> toRotWC[n, i, False, W, hd], Conjugate[src[n_String]] :> Conjugate[hd[n]], src[n_String] :> hd[n]}},
  If[FreeQ[e, FlavourSum], s, flatSums[s]]];
(* one flavour sum per term, as in the rest of the package: nested sums and products of sums merged (the summed indices are distinct) *)
flatSums[e_] := expandSum[e] //. {
  FlavourSum[b_, l_] /; !FreeQ[b, FlavourSum] && Head[b] =!= Plus && Expand[b] =!= b :> FlavourSum[Expand[b], l],
  FlavourSum[a_Plus, l_] /; !FreeQ[a, FlavourSum] :> (FlavourSum[#, l] & /@ a),
  FlavourSum[c_. FlavourSum[b_, l2_], l1_] :> FlavourSum[c b, Join[l1, l2]],
  c_. FlavourSum[a_, l1_] FlavourSum[b_, l2_] :> c FlavourSum[a b, Join[l1, l2]]};
SMEFTR2::rotW = "The alignment matrix must be a 3 x 3 matrix or a symbol w (entries w[i, j]), not `1`.";
SMEFTR2::rotunitary = "The alignment matrix `1` is not unitary: W.ConjugateTranspose[W] must be the unit matrix.";
SMEFTR2::rotagain = "The expression is in a user alignment (coefficients WCRot), which RotateDoublets cannot undo or compose. Rotate the result of the package (WC or WCDown) instead.";
SMEFTR2::rotflav = "The expression is in a user alignment (coefficients WCRot). The flavour assumptions are defined in the coefficients WC: apply ApplyFlavour to the result of the package.";
(* a numerical matrix is checked for unitarity; a symbol w is taken as unitary *)
rotWOK[W_] := Which[
  MatrixQ[W] && Dimensions[W] === {3, 3} && MatrixQ[W, NumericQ],
    If[Max[Abs[N[W . ConjugateTranspose[W] - IdentityMatrix[3]]]] < 10^-8, True, Message[SMEFTR2::rotunitary, W]; False],
  (MatrixQ[W] && Dimensions[W] === {3, 3}) || Head[W] === Symbol, True,
  True, Message[SMEFTR2::rotW, W]; False];
rotFreeQ[v_] := If[FreeQ[v, WCRot], True, Message[SMEFTR2::rotagain]; False];
(* the two named bases: a vertex already in the target basis (or without coefficients of the other) is returned unchanged *)
$wDownToUp = Function[{i, a}, Conjugate[VCKM[a, i]]];
toDown[v_VertexObject] := If[FreeQ[First[v], WC], v, mapObject[rotateExpr[#, VCKM, WCDown] &, v]];
toDown[e_] := If[FreeQ[e, WC], e, rotateExpr[e, VCKM, WCDown]];
toUp[v_VertexObject] := If[FreeQ[First[v], WCDown], v, mapObject[rotateExpr[#, $wDownToUp, WC, WCDown] &, v]];
toUp[e_] := If[FreeQ[e, WCDown], e, rotateExpr[e, $wDownToUp, WC, WCDown]];
RotateDoublets[v_, "Warsaw"] := If[rotFreeQ[v], toDown[v], $Failed];
RotateDoublets[v_, "Warsaw up"] := If[rotFreeQ[v], toUp[v], $Failed];
RotateDoublets[v_, b_String] := (Message[SMEFTR2::massbasis, b]; $Failed);
RotateDoublets[v_VertexObject, W_] /; !StringQ[W] := If[rotFreeQ[v] && rotWOK[W], mapObject[rotateExpr[#, W, WCRot] &, toUp[v]], $Failed];
RotateDoublets[e_, W_] /; FreeQ[e, VertexObject] && !StringQ[W] := If[rotFreeQ[e] && rotWOK[W], rotateExpr[toUp[e], W, WCRot], $Failed];

(* the alignment in which the functions return the Wilson coefficients: "Warsaw up" (WC, the paper) or "Warsaw" (WCDown) *)
If[!ValueQ[$massBasis], $massBasis = "Warsaw up"];
SMEFTR2::massbasis = "The mass basis is \"Warsaw up\" (the default, coefficients WC) or \"Warsaw\" (coefficients WCDown), not `1`.";
SetMassBasis[b_String] /; MemberQ[{"Warsaw up", "Warsaw"}, b] := ($massBasis = b);
SetMassBasis[b_] := (Message[SMEFTR2::massbasis, b]; $Failed);
MassBasis[] := $massBasis;
(* outputs: WC -> WCDown when the basis is "Warsaw"; inputs: WCDown -> WC, with C_down_ab = Sum V*_pa V_rb C_pr for qbar_a ... q_b *)
basisOut[x_] := If[$massBasis =!= "Warsaw" || x === $Failed, x, Which[
  Head[x] === VertexObject, toDown[x], AssociationQ[x], basisOut /@ x, ListQ[x], basisOut /@ x,
  Head[x] === Rule || Head[x] === RuleDelayed, Head[x][First[x], basisOut[Last[x]]], True, toDown[x]]];
(* inputs of ApplyFlavour: back to WC, with the products V V^dagger of the round trip contracted by unitarity *)
basisIn[x_] := Which[!FreeQ[x, WCRot], Message[SMEFTR2::rotflav]; $Failed, FreeQ[x, WCDown], x, True, CKMUnitarity[toUp[x]]];

(* ---------------------------------------------------------------- summary *)
SMEFTR2Info[] := Module[{head, row},
  head[t_] := {Style[t, Bold, 13], SpanFromLeft};
  row[a_, b_] := {Style[a, "Input"], b};
  Grid[{
    {Style["SMEFTR2", Bold, 16], SpanFromLeft},
    {"Rational terms and UV counterterms of the SMEFT at NLO in QCD with general flavour.", SpanFromLeft},
    head["Vertices (each returns a vertex object)"],
    row["TreeVertex[legs]", "tree-level Feynman rule, with its factor i"],
    row["R2[legs]", "rational term V^R2, without i/(16 Pi^2) (\"FeynmanRule\" -> True includes it)"],
    row["UVPole[legs]", "coefficient V^UV of the 1/epsilonDR pole, without i/(16 Pi^2)"],
    row["UVct[legs]", "-i/(16 Pi^2) V^UV/epsilonDR, the one-loop pole with the opposite sign, factor included"],
    row["UVCounterterm[legs]", "the complete counterterm vertex delta c, factor 1/(16 Pi^2) included (pole, finite part, Gamma^UV_C)"],
    row["options", "\"Convention\" -> \"Main\" (default, the main set) or \"Shifts\"; \"Operators\" -> {...}; index names \"Momenta\", \"Spinor\", \"Colour\", \"Lorentz\", \"Flavour\""],
    head["Legs"],
    row["\"U\", \"Ubar\", \"D\", \"Dbar\", \"L\", \"Lbar\", \"N\", \"Nbar\"", "fermions with an open generation index"],
    row["\"u\", \"c\", \"t\", \"d\", \"s\", \"b\", \"e\", \"mu\", \"ta\", \"ve\", \"vm\", \"vt\"", "fermions of fixed generation, antifermions with \"bar\""],
    row["\"g\", \"a\", \"Z\", \"H\", \"G0\", \"Gp\", \"Gm\", \"Wp\", \"Wm\"", "bosons; also accepted: \"gamma\", \"A\" (photon), \"W+\", \"W-\", \"G+\", \"G-\", \"tau\", \"taubar\", \"h\""],
    row["InLeg[f], OutLeg[f]", "incoming (the default) or outgoing leg"],
    row["Leg[f, \"Out\", \"Momentum\" -> k, ...]", "a leg with its own names for momentum, spinor, colour, Lorentz and flavour indices"],
    row["default index names", "p1, s1, c1 (a1 for a gluon), mu1, f1 for leg 1, ..., up to 8: protected symbols of the package, usable in replacement rules but not assignable, so that a1 = R2[...] or c1 = 2 fails; choose other names for your own variables"],
    row["index options", "\"Momenta\", \"Spinor\", \"Colour\", \"Lorentz\", \"Flavour\" take a list with one entry per leg, None for a default or for a leg without that index, e.g. \"Flavour\" -> {i, j, None}; a generation index is a symbol or 1, 2, 3"],
    row["protected symbols", "the functions and the symbols of the results (WC, Str, Gam, Par, Leff, OSLog, epsilonDR, dGF, ...) are protected. gs, vev, Lam, ee, sw, cw, FMass, Yuk and VCKM are not: give them values with replacement rules (v /. {gs -> 1.2, FMass[\"u\", 3] -> 172.69}) and not with assignments, which would enter every later result"],
    row["summed indices", "symbols that start with $ ($a, $nu1, $d1, $fk1, ...) are the summed generation, Lorentz and colour indices of a vertex, created by the package"],
    head["Operators (option \"Operators\", ListOperators[])"],
    row["\"G\", \"Gtilde\", \"HG\", \"HGtilde\"", "C_G, C_Gtilde, C_HG, C_HGtilde"],
    row["\"uG\", \"dG\", \"uW\", \"dW\", \"uB\", \"dB\"", "dipole operators"],
    row["\"uH\", \"dH\"", "Yukawa-like operators"],
    row["\"Hq1\", \"Hq3\", \"Hu\", \"Hd\", \"Hud\"", "Higgs-quark currents"],
    row["\"qq1\", \"qq3\", \"uu\", \"dd\", \"ud1\", \"ud8\",\n\"qu1\", \"qu8\", \"qd1\", \"qd8\", \"quqd1\", \"quqd8\"", "four-quark operators"],
    row["\"lq1\", \"lq3\", \"lu\", \"ld\", \"qe\",\n\"eu\", \"ed\", \"ledq\", \"lequ1\", \"lequ3\"", "semileptonic operators"],
    row["\"shifts\"", "input shifts: C_HWB and the shifts dGF, dgW, dg1, dkH of the input scheme and dkG0, added by default wherever they contribute, so dGF, dkH, ... appear in default results. \"Operators\" without \"shifts\" leaves them out, e.g. \"Operators\" -> DeleteCases[Keys[ListOperators[]], \"shifts\"]; \"Convention\" -> \"Shifts\" gives them alone"],
    row["Operators[legs]", "the operators with a stored contribution to a vertex; some of them vanish for particular generations or for the tree, the rational term or the pole"],
    head["Working with a vertex v"],
    row["v[], Normal[v]", "the expression in terms of the structures Str[n]; the numbering belongs to one object, so two objects are compared through v[\"Explicit\"] or added"],
    row["v + w, c v, v /. rule, Simplify[v], Expand[v], Collect[v, x], D[v, x]", "act on the expression (and on the parts of each operator) and return a vertex object; v + w of the same legs and index names merges the structure tables, of different legs it gives the explicit expression; v + expr gives an expression. Each object holds the SM part: to combine operators use \"Operators\" -> {a, b}, not the sum of two objects"],
    row["v[WC[\"uG\", {f2, f1}]], Coefficient[v, x]", "the coefficient of one Wilson coefficient (in the structures), any coefficient"],
    row["v[\"uG\"], v[\"SM\"]", "the part of one operator (with the SM part), the SM part. The SM part is in every object, also with \"Operators\" -> {...}: v[] - v[\"SM\"] is the vertex without it"],
    row["v[\"Files\"]", "the vertex file of each operator (those obtained by hermiticity from their stored conjugate are marked)"],
    row["v[\"Structures\"], v[\"Explicit\"]", "the structures written out, the vertex with them inserted"],
    row["v[\"CoefficientTable\", WC[...]]", "pairs {structure, coefficient}"],
    row["ToFeynCalc[v], ToFeynCalc[v, WC[...]]", "the same with FeynCalc objects"],
    row["ToLaTeX[v], ToLaTeX[expr]", "the vertex as LaTeX source, in the layout of the catalogue; an expression of the package, also with explicit structures"],
    row["CKMUnitarity[v]", "unitarity of the CKM matrix in the flavour sums"],
    row["EvaluateFlavour[v, {f1 -> 3}]", "fix generations and carry out the flavour sums"],
    row["WilsonCoefficients[v]", "the Wilson coefficients that appear explicitly"],
    row["EliminateMomentum[v, p]", "v with the momentum p removed by momentum conservation"],
    head["Tables and numbers"],
    row["VertexTable[v, {c1, c2}]", "structures against the coefficients of c1, c2 (in FeynCalc form when FeynCalc is loaded)"],
    row["R2UVTable[legs, c]", "structure by structure: tree, V^R2 and V^UV for the coefficient c"],
    head["Counterterms"],
    row["OnShellConstants[name, \"u\", {i, j}]", "on-shell renormalisation factors with general flavour (pole and finite part); OnShellConstants[\"dV\", {i, j}] the CKM counterterm"],
    row["CKMShiftVertex[v], CKMInputShift[]", "the CKM input scheme of arXiv:1812.08163 at tree level: v + CKMShiftVertex[v] with VCKM read as the tilde matrix, dVCKM from CKMInputShift[][\"Rules\"]"],
    row["SetMassBasis[\"Warsaw\"], MassBasis[]", "all results in the coefficients WCDown of the WCxf basis Warsaw (doublets aligned with the down quarks); SetMassBasis[\"Warsaw up\"] returns to WC of the paper (default)"],
    row["RotateDoublets[v, \"Warsaw\"], RotateDoublets[v, \"Warsaw up\"]", "one result in the coefficients WCDown of the WCxf basis Warsaw (doublets aligned with the down quarks) or back in WC; a result already in that basis is unchanged; RotateDoublets[v, W] for any alignment q(paper) = W q(new), in WCRot; FromWCxf[vals, \"Basis\" -> \"Warsaw\"] gives WCDown values"],
    row["CKMInputShift inputs", "defaults: tilde Wolfenstein parameters (0.22537, 0.828, 0.194, 0.391) of arXiv:1812.08163 eq. (4.16), its hadronic and running inputs (Table 2, App. B), bag parameters of arXiv:1308.1851 Table 2, MSbar quark masses (light at 2 GeV, m_b = 4.18 GeV in B -> tau nu, 4.29 GeV in Delta M); keys of \"Inputs\" as in SMEFTR2`Private`$ckmInputDefaults, and \"CKMMatrix\" for the CKM matrix used in Delta. The Delta F = 2 CKM factors are those of the operator (dbar_q b)(dbar_q b) with d_L,i = V_ix d_x"],
    row["UVCounterterm[legs]", "delta c of the counterterm rule of the paper: parameter, field and chiral-rotation constants on the tree and the Wilson-coefficient counterterm -Gamma^UV_C (1/epsilonDR - Leff)"],
    row["v[\"Pole\"], v[\"Finite\"], v[\"GammaC\"]", "of a UVCounterterm object: v[] = v[\"Pole\"]/epsilonDR + v[\"Finite\"], and v[\"GammaC\"] is Gamma^UV_C. The full dependence on mu_eft is Coefficient[v[\"Finite\"], Leff]: Gamma^UV_C plus the Leff of the renormalisation factors (in the scheme \"p2\" the field and mass factors contain the contribution of the counterterm of the redundant operator, and the on-shell CKM counterterm contains Leff as well)"],
    row["two-point functions", "TreeVertex of two quarks or two gluons is 0 (the files hold no inverse propagator); UVCounterterm uses i (pslash - m) and -i (p^2 g - p p) delta^{AB}"],
    row["scheme of UVCounterterm", "quark fields and masses of the massive quarks on shell with flavour mixing, massless quarks kept massless, redundant operators, Wilson coefficients and CKM matrix MS-bar at mu_eft (\"CKM\" -> \"OnShell\" for dV on shell), gs MS-bar with the massless flavours and the massive quarks decoupled at zero momentum, Yukawa couplings tied to the masses (y = Sqrt[2] m/vev); \"Massless\" -> {\"u\" -> {1, 2}, \"d\" -> {1, 2, 3}} is the five-flavour scheme, the default {} has all quarks massive; \"Scheme\" -> \"p2\" (default, separate counterterm of the redundant p^2 operator) or \"OS\""],
    row["open generations", "with U, Ubar, ... the constants stay as UVConst[...]: EvaluateFlavour, then EvaluateUVConstants. Such an object, and one with \"Constants\" -> \"Symbolic\", has no parts of single operators (v[\"Operators\"] is empty)"],
    row["UVConst[name, sector, {i, j}, part]", "part \"Pole\" (1/epsilon of the on-shell constant, UV and IR), \"UVPole\" (its UV pole) or \"Finite\"; dZ_SM, dm_SM: SM field and mass constants (diagonal); dZL, dZR: O(C) constants dZ_ij of an unbarred field (incoming quark j into i); dZbarL, dZbarR: of a barred field (outgoing quark i); dm: O(C) mass matrix, bare term -psibar_R (m + dm) psi_L + h.c., counterterm -psibar (dm^dagger P_R + dm P_L) psi (dm_ii the coefficient of P_L, as in the light-quark mass counterterm of the section on flavour mixing); theta: chiral rotation q_R -> exp(i theta) q_R of a massive quark; dgs_SM, dgs: delta gs/gs; dZg_SM, dZg: gluon field; dV: CKM matrix (V0 = V + dV)"],
    row["OSLog[m], Leff, NLight", "Log[m^2/mu_R^2], Log[mu_eft^2/mu_R^2], number of massless flavours in dgs_SM_light (a number when \"Massless\" names the massless generations of both sectors, {} included)"],
    head["Flavour assumptions"],
    row["FlavourSchemes[]", "\"SMEFTsim_U35\", \"SMEFTsim_MFV\", \"SMEFTsim_top\", \"SMEFTsim_topU3l\" and \"SMEFTatNLO_CPV\" (SMEFT@NLO with its CP-odd parameters), and those of DefineFlavourScheme"],
    row["ApplyFlavour[v, scheme]", "the vertex in the real parameters Par[name] of the scheme (fixed external generations); \"OctetShift\" -> True adds the octet shift"],
    row["DefineFlavourScheme[name, rules]", "a flavour assumption of the user, rules WC[...] -> Par[...] (options \"Unlisted\", \"CKMUnit\", \"Octets\", \"Symmetry\", \"CPOdd\"); ClearFlavourScheme[name]"],
    row["FlavourSchemes[scheme, \"Rules\"]", "the map of an assumption as rules; FlavourSchemes[scheme, \"Parameters\"] lists its parameters (other keys: \"Symmetry\", \"CKMUnit\", \"CPOdd\", \"Octets\", \"OctetOperators\")"],
    row["OctetShift[scheme, par]", "the local Lagrangian Delta L = (1/(16 Pi^2)) (c/Lam^2) Sum_k C_k GreenOp[...] of the colour-octet shift of a parameter"],
    row["OctetShift[c OctetOperator[type, {a, b}] + ...]", "the same for any octet operators of type qq1, qq3, uu, dd and any generations (symbols give KroneckerDelta[a, b] and KroneckerDelta[a, 3])"],
    row["OctetShiftVertex[scheme or expr, legs]", "its Feynman rules for the given legs, in the normalisation of R2: every set of legs with a quark pair and up to three bosons; R2[octet operator] = R2[Warsaw map] + OctetShiftVertex"],
    head["WCxf"],
    row["WCxfName[WC[...]]", "the WCxf name of a coefficient (Warsaw up), e.g. phiq1_13 for WC[\"Hq1\", {1, 3}]"],
    row["FromWCxf[values]", "rules WC[...] -> value for every index order from WCxf values (Hermiticity and exchange relations of the paper)"],
    row["names", "SMEFTsim names for the operators with a Higgs field (Hq1, Hq3, Hu, Hd, Hud, uH, dH, HG, HGtilde, HWB = phiq1, phiq3, phiu, phid, phiud, uphi, dphi, phiG, phiGtilde, phiWB), WCxf names otherwise"],
    row["values", "C = Lam^2 c^WCxf; for C_qq^(1,3), C_uu, C_dd an entry with (p, r) != (s, t) is half of the WCxf value"],
    head["Conventions"],
    row["normalisation", "effective vertex = i/(16 Pi^2) [V^R2 + V^UV/epsilonDR]; R2, UVPole and OctetShiftVertex give V (without i/(16 Pi^2)), TreeVertex the Feynman rule with i, UVct and UVCounterterm include their factors"],
    row["tree signs", "two-fermion and bosonic Feynman rules are +i times the coefficient of the Lagrangian term; the tree of a four-fermion vertex (e.g. u ubar d dbar) is -i C/Lam^2 times its Dirac and colour structure; the one-loop parts of a vertex use the convention of its tree"],
    row["fermion order", "the sign of a vertex with fermions refers to the order of the fermion legs in the list: R2[{\"tbar\", \"t\"}] = -R2[{\"t\", \"tbar\"}] with the same index names"],
    row["dimension", "D = 4 - 2 epsilonDR; all structures are four-dimensional"],
    row["eliminated momentum", "each stored file eliminates the momentum of its last stored leg; in v it is the momentum of the leg matched to it (legs are matched by incoming field, in the order given), so a vertex summed over operators can contain all momenta; EliminateMomentum[v, p] writes v without p"],
    row["momenta", "as given by the user, incoming for InLeg and outgoing for OutLeg"],
    row["metric, epsilon", "(+,-,-,-), LCTensor with epsilon^{0123} = +1, Tr[g^a g^b g^c g^d g5] = -4 i epsilon^{abcd} (FeynCalc's default $LeviCivitaSign = -1)"],
    row["Wilson coefficients", "Warsaw basis with the signs of WCxf: duals with epsilon_{0123} = +1, WC[\"Hud\"] is the coefficient of O_phiud = i (phitilde^dag D_mu phi)(ubar gamma^mu d), = -cHud of the SMEFTsim model files"],
    row["covariant derivative", "D_mu = d_mu + i gs T^A G^A_mu (with the fields of SMEFT@NLO a vertex changes sign for each external gluon, photon, W, G+- and G0)"],
    row["structures", "Gam[g1, ..., i, j] = (g1 ...)_ij, Tg[i, j, a] = (T^a)_ij, Dl = delta or metric (symmetric), MomV[p, mu] = p^mu, LCTensor antisymmetric"],
    row["index types", "Lor (Lorentz), Col (fundamental colour), Adj (adjoint colour), Spn (spinor)"],
    head["Validity"],
    row["the set", "QCD corrections only, first order in the Wilson coefficients, N = 3, Feynman gauge, vertices with at least one coloured leg"],
    row["off-diagonal on-shell renormalisation factors", "contain 1/(m_i^2 - m_j^2): first-order solution of the on-shell conditions with flavour mixing, valid for |m_i^2 - m_j^2| much larger than the mass times the off-diagonal O(alpha_s C) self-energy; a warning below 1% mass difference when masses are numeric (for example FMass[\"u\", 1] = 0.00216); two massless quarks have no off-diagonal factors (\"Massless\")"],
    row["dV", "finite part without the imaginary parts of the loop functions"],
    row["ApplyFlavour", "fixed external generations; no CKM unitarity (CKMUnitarity first for U35, MFV); maps of the Warsaw basis with the CKM matrix on the down-type doublet components (the SMEFTsim U35 and MFV models differ in the charged currents for V != 1); octet parameters get their four-dimensional Warsaw map unless \"OctetShift\" -> True; light-quark masses are kept also for SMEFT@NLO"],
    row["octet shift", "y_t the only Yukawa coupling, massless b, V = 1, main set only"],
    row["flavour sums", "coefficients inside a FlavourSum are found by v[WC[...]] only after EvaluateFlavour"],
    row["long evaluations", "OnShellConstants[\"dV\", ...] with two or more massive quarks of one sector (about 10 s) and UVCounterterm of a flavour-changing down-type vertex with all down-type quarks massive (15 to 30 s): a message announces them; the five-flavour scheme is fast"],
    row["RunChecks[]", "runs the checks of the package (file SMEFTR2Tests.wl) and reports how many passed"]},
   Alignment -> Left, Spacings -> {2, 0.6}]];

(* ---------------------------------------------------------------- wrong calls, missing data, protection *)
(* a call that matches no definition gives the call form and $Failed *)
$callForms = <|
  "Operators" -> "Operators[{leg1, leg2, ...}, options], with the legs in a list",
  "EvaluateFlavour" -> "EvaluateFlavour[v, {f1 -> 3, ...}], with a vertex object or an expression v and a list of rules",
  "CKMUnitarity" -> "CKMUnitarity[v], with a vertex object or an expression v",
  "EliminateMomentum" -> "EliminateMomentum[v, p], with a vertex object v and the momentum p of one of its legs, or EliminateMomentum[expr, p, v]",
  "WilsonCoefficients" -> "WilsonCoefficients[v], with a vertex object or an expression v",
  "VertexTable" -> "VertexTable[v, c, options], with a vertex object v and a Wilson coefficient c, a list of them, or no c",
  "R2UVTable" -> "R2UVTable[{leg1, leg2, ...}, c, options], with a Wilson coefficient c or a list of them",
  "FlavourSchemes" -> "FlavourSchemes[], FlavourSchemes[scheme] or FlavourSchemes[scheme, key], with strings",
  "ApplyFlavour" -> "ApplyFlavour[v, scheme, options], with a vertex object or an expression v and the name of a flavour assumption as a string",
  "DefineFlavourScheme" -> "DefineFlavourScheme[name, {rules}, options], with a name that is not empty and rules WC[...] -> expression",
  "ClearFlavourScheme" -> "ClearFlavourScheme[name] or ClearFlavourScheme[]",
  "OctetShift" -> "OctetShift[scheme], OctetShift[scheme, parameter], with strings, or OctetShift[expr], with a linear combination of OctetOperator[type, {a, b}]",
  "OctetShiftVertex" -> "OctetShiftVertex[scheme, parameter, {leg1, leg2, ...}, options] or OctetShiftVertex[expr, {leg1, leg2, ...}, options]",
  "EvaluateUVConstants" -> "EvaluateUVConstants[v, options], with a vertex object or an expression v",
  "WCxfName" -> "WCxfName[WC[name, {i, j, ...}]]",
  "FromWCxf" -> "FromWCxf[values, options], with a list or an association of rules \"name_indices\" -> value",
  "ToFeynCalc" -> "ToFeynCalc[v] or ToFeynCalc[v, c], with a vertex object or an expression v and a Wilson coefficient c",
  "ToLaTeX" -> "ToLaTeX[v, options], with a vertex object or an expression v",
  "ListOperators" -> "ListOperators[]",
  "CKMShiftVertex" -> "CKMShiftVertex[v], with a vertex object or an expression v",
  "CKMInputShift" -> "CKMInputShift[options]",
  "RotateDoublets" -> "RotateDoublets[v, \"Warsaw\"], RotateDoublets[v, \"Warsaw up\"] or RotateDoublets[v, W], with a vertex object or an expression v and a unitary 3 x 3 matrix or a symbol W",
  "SetMassBasis" -> "SetMassBasis[\"Warsaw\"] or SetMassBasis[\"Warsaw up\"]",
  "MassBasis" -> "MassBasis[]",
  "SMEFTR2Info" -> "SMEFTR2Info[]"|>;
Scan[Function[f, With[{s = Symbol["SMEFTR2`" <> f]}, s[args___] := (Message[SMEFTR2::call, f, $callForms[f]]; $Failed)]], Keys[$callForms]];
(* without the data file every function gives the message and $Failed *)
If[TrueQ[$noData], Scan[Function[f, With[{s = Symbol["SMEFTR2`" <> f]}, Clear[s]; s[___] := (Message[SMEFTR2::nodata, $dataFile]; $Failed)]], $publicFunctions]];

(* N[] acts only on numerical coefficients: indices, names and generations inside these heads stay exact *)
SetAttributes[{Str, Gam, WC, WCDown, WCRot, FMass, Yuk, VCKM, dVCKM, Tg, Dl, Par, UVConst, OSLog, GreenOp, LCTensor, Lor, Col, Adj, Spn,
   MomV, SProd}, NHoldAll];
SetAttributes[FlavourSum, NHoldRest];

(* protected: the functions and the symbols of the results. Not protected: the couplings, masses and CKM elements gs, vev, Lam, ee,
   sw, cw, FMass, Yuk, VCKM, to which a user may assign values, the switch $StartupMessage, and the summed indices $a, $nu1, ... *)
Protect @@ Select[Names["SMEFTR2`*"], !StringStartsQ[#, "$"] && !MemberQ[{"gs", "vev", "Lam", "ee", "sw", "cw", "FMass", "Yuk", "VCKM"}, #] &];

(* the message shown when the package is loaded; set SMEFTR2`$StartupMessage = False before loading to suppress it *)
If[SMEFTR2`$StartupMessage =!= False,
  Print["SMEFTR2"];
  Print["Giuseppe Ventura, \"Rational terms and UV counterterms of the SMEFT at next-to-leading order in QCD\""];
  Print["If you use this package, please cite the paper. SMEFTR2Info[] lists the functions and the conventions."]];
End[];
EndPackage[];


==> anc/mathematica/SMEFTR2Tests.wl <==
(* ::Package:: *)


(* ::Title:: *)
(*SMEFTR2 checks*)


(* ::Text:: *)
(*The checks of the package SMEFTR2, run by its function RunChecks. RunChecks[] runs all of them and RunChecks["CKM"] one of them, by the key in front of the title of its section. Every check prints a line that starts with PASS or FAIL. Keep this file in the folder of SMEFTR2.wl.*)


(* ::Section:: *)
(*RationalTerms: Rational terms, trees and poles*)


(* ::Text:: *)
(*Tests the rational terms, together with the trees and poles stored with them, on the data: (a) the example vertices of the section "Example effective vertices" of the paper, the quark two-point function at O(C_uG) (rational term and pole, with the incoming quark listed first), the CP-odd g g h vertex, the penguin d_r dbar_s g of C_qq^(1) and the four-quark vertex u_i ubar_j d_r dbar_s of C_ud^(1,8) (tree, rational term and pole); their labels in the paper source are eq:sigma, eq:sigmaUV, eq:res:ggh, eq:res:penguin and eq:res:fourq; (b) the exchange of two identical legs (bosons, and fermions with a minus sign) in vertices of two to six legs; (c) hermiticity, the vertex of the conjugate fields against the conjugate vertex (Dirac chains gamma0 Gamma^dagger gamma0, T^A transposed, the sign given in FORMAT.txt of functions.zip), for 24 vertices, among them the eight field sets whose conjugates were obtained by hermiticity and the four-fermion vertex of C_ledq. The comparisons are made on the full tensors, evaluated numerically with fixed random external vectors, momenta, couplings and Wilson coefficients (Hermiticity and exchange relations applied) and a random unitary CKM matrix. Running time: about 2 minutes.*)


SMEFTR2`$StartupMessage = False;   (* no startup message in the test output *)
results = {};
rec[name_, ok_, extra_ : ""] := (AppendTo[results, {name, ok}]; Print[If[ok, "PASS  ", "FAIL  "], name, "  ", extra]);
SeedRandom[20261111];

(* ---------------------------------------------------------------- numerical evaluation of the structures *)
g0 = DiagonalMatrix[{1, 1, -1, -1}];
pauli = {{{0, 1}, {1, 0}}, {{0, -I}, {I, 0}}, {{1, 0}, {0, -1}}};
gam = N[Prepend[ArrayFlatten[{{0, #}, {-#, 0}}] & /@ pauli, g0]];
g5 = I gam[[1]].gam[[2]].gam[[3]].gam[[4]];
metric = N[DiagonalMatrix[{1, -1, -1, -1}]];
lam = {{{0, 1, 0}, {1, 0, 0}, {0, 0, 0}}, {{0, -I, 0}, {I, 0, 0}, {0, 0, 0}}, {{1, 0, 0}, {0, -1, 0}, {0, 0, 0}},
  {{0, 0, 1}, {0, 0, 0}, {1, 0, 0}}, {{0, 0, -I}, {0, 0, 0}, {I, 0, 0}}, {{0, 0, 0}, {0, 0, 1}, {0, 1, 0}},
  {{0, 0, 0}, {0, 0, -I}, {0, I, 0}}, DiagonalMatrix[{1, 1, -2}]/Sqrt[3]};
tcol = N[Transpose[lam/2, {3, 1, 2}]];                       (* tcol[[i, j, a]] = (T^a)_ij *)
eps4 = N[Normal[LeviCivitaTensor[4]]];                       (* epsilon^{0123} = +1, upper indices *)
gamTab = <||>;
gamArr[pat_List] := gamArr[pat] = Module[{a = IdentityMatrix[4] + 0., r},
  Do[If[x === 5, a = a.g5, r = ArrayDepth[a]; a = Transpose[a.Transpose[gam, {2, 1, 3}], Join[Range[r - 2], {r, r - 1, r + 1}]]], {x, pat}];
  a];
(* move level k of an array to the end and contract it with a vector *)
posOf[l_List, x_] := First[FirstPosition[l, x, {0}, {1}, Heads -> False]];
toLast[r_, k_] := Table[Which[l < k, l, l == k, r, True, l - 1], {l, r}];
contractVec[{a_, l_}, k_, v_] := {Transpose[a, toLast[ArrayDepth[a], k]].v, Delete[l, k]};
dimOf[Lor[_]] = 4; dimOf[Spn[_]] = 4; dimOf[Col[_]] = 3; dimOf[Adj[_]] = 8;
extVec[x_] := extVec[x] = If[Head[x] === Lor, RandomReal[{-1, 1}, 4], RandomReal[{-1, 1}, dimOf[x]] + I RandomReal[{-1, 1}, dimOf[x]]];
momVec = <||>;
factorArr[Gam[g___, sa_Spn, sb_Spn]] := {gamArr[If[# === 5, 5, "L"] & /@ {g}], Join[DeleteCases[{g}, 5], {sa, sb}]};
factorArr[Tg[i_, j_, a_]] := {tcol, {i, j, a}};
factorArr[Dl[x_, y_]] := {Switch[Head[x], Lor, metric, Col, IdentityMatrix[3] + 0., Adj, IdentityMatrix[8] + 0., Spn, IdentityMatrix[4] + 0.], {x, y}};
factorArr[MomV[p_, mu_]] := {momVec[p], {mu}};
factorArr[LCTensor[args__]] := Module[{f = {eps4, {args}}, k},
  While[(k = SelectFirst[Range[Length[f[[2]]]], Head[f[[2, #]]] =!= Lor &, None]) =!= None,
    f = contractVec[f, k, metric.momVec[f[[2, k]]]]];
  f];
(* contract a list of factors {array, labels}: labels seen once are external (fixed random vectors), twice summed (metric for Lorentz) *)
mergeTwo[{a_, la_}, {b_, lb_}] := Module[{sh = Intersection[la, lb], a1 = a, l1 = la, ra, pairs},
  Do[If[Head[x] === Lor, With[{k = posOf[l1, x]}, a1 = Transpose[a1, toLast[ArrayDepth[a1], k]].metric; l1 = Append[Delete[l1, k], x]]], {x, sh}];
  ra = Length[l1];
  pairs = ({posOf[l1, #], ra + posOf[lb, #]} & /@ sh);
  {If[pairs === {}, TensorProduct[a1, b], TensorContract[TensorProduct[a1, b], pairs]], Join[DeleteCases[l1, Alternatives @@ sh], DeleteCases[lb, Alternatives @@ sh]]}];
selfContract[{a_, l_}] := Module[{a1 = a, l1 = l, d},
  While[(d = SelectFirst[DeleteDuplicates[l1], Count[l1, #] == 2 &, None]) =!= None,
    Module[{ks = Flatten[Position[l1, d]]},
      If[Head[d] === Lor, a1 = Transpose[a1, toLast[ArrayDepth[a1], ks[[2]]]].metric; l1 = Append[Delete[l1, ks[[2]]], d]; ks = Flatten[Position[l1, d]]];
      a1 = TensorContract[a1, {ks}]; l1 = Delete[l1, List /@ ks]]];
  {a1, l1}];
tvCache = <||>;
tensVal[1] = 1;
tensVal[t_] := If[KeyExistsQ[tvCache, t], tvCache[t], tvCache[t] = Module[{fs, all, ext},
  fs = Flatten[(If[Head[#] === Power, ConstantArray[#[[1]], #[[2]]], {#}] &) /@ If[Head[t] === Times, List @@ t, {t}]];
  fs = factorArr /@ fs;
  all = Flatten[fs[[All, 2]]];
  ext = Select[DeleteDuplicates[all], Count[all, #] == 1 &];
  fs = Function[f, Module[{g = f}, Do[If[MemberQ[g[[2]], x], g = contractVec[g, posOf[g[[2]], x], extVec[x]]], {x, ext}]; selfContract[g]]] /@ fs;
  While[Length[fs] > 1,
    Module[{k = SelectFirst[Range[2, Length[fs]], IntersectingQ[fs[[1, 2]], fs[[#, 2]]] &, 2]},
      fs = Prepend[Delete[fs, {{1}, {k}}], selfContract[mergeTwo[fs[[1]], fs[[k]]]]]]];
  First[fs][[1]] (* a number *)]];
structQ[x_] := MatchQ[x, _Gam | _Tg | _Dl | _MomV | _LCTensor | Power[_Gam | _Tg | _Dl | _MomV | _LCTensor, _]];

(* Wilson coefficients: Hermiticity C*_pr = C_rp, C*_prst = C_rpts and, for identical currents, C_prst = C_stpr, written on one entry
   of each orbit before random values are given *)
herm2 = {"Hq1", "Hq3", "Hu", "Hd"}; herm4 = {"qq1", "qq3", "uu", "dd", "ud1", "ud8", "qu1", "qu8", "qd1", "qd8", "lq1", "lq3", "lu", "ld", "qe", "eu", "ed"};
ident4 = {"qq1", "qq3", "uu", "dd"};
orbit[n_, {p_, r_}] := If[MemberQ[herm2, n], {{{p, r}, False}, {{r, p}, True}}, {{{p, r}, False}}];
orbit[n_, {p_, r_, s_, t_}] := Which[MemberQ[ident4, n], {{{p, r, s, t}, False}, {{s, t, p, r}, False}, {{r, p, t, s}, True}, {{t, s, r, p}, True}},
  MemberQ[herm4, n], {{{p, r, s, t}, False}, {{r, p, t, s}, True}}, True, {{{p, r, s, t}, False}}];
orbit[n_, i_] := {{i, False}};
(* an entry that is its own conjugate partner (e.g. (C_qd^(1))_2233) is real *)
realWC[n_, j_] := MemberQ[orbit[n, j], {j, True}];
canonW[n_, i_, c_] := Module[{o = First[SortBy[orbit[n, i], First]]},
  If[Xor[c, o[[2]]] && !realWC[n, o[[1]]], Conjugate[WC[n, o[[1]]]], WC[n, o[[1]]]]];
canonWC[e_] := e /. {Conjugate[WC[n_String]] :> WC[n], Conjugate[WC[n_, i_List]] :> canonW[n, i, True], WC[n_, i_List] :> canonW[n, i, False]};
(* random values: couplings, masses and the coefficients without indices (C_G, C_HG, ...) real, the other Wilson coefficients complex,
   the CKM matrix a random unitary matrix (some stored terms use its unitarity) *)
ckmNum = First[QRDecomposition[RandomComplex[{-1 - I, 1 + I}, {3, 3}]]];
rnd[VCKM[i_, j_]] := ckmNum[[i, j]];
rnd[x_] := rnd[x] = RandomReal[{0.5, 1.5}] + If[MatchQ[x, WC[_, _List]] && !realWC @@ x, I RandomReal[{-1, 1}], 0];
numRules[e_] := Module[{s = Union[Cases[e, _WC | _VCKM | _FMass | _Yuk, {0, Infinity}], Select[{gs, vev, Lam, ee, sw, cw, dGF, dgW, dg1, dkH, dkG0}, !FreeQ[e, #] &]]},
  # -> rnd[#] & /@ s];
prep[e_] := canonWC[Expand[e /. Yuk[q_, a_] :> Sqrt[2] FMass[q, a]/vev]];
(* the value of an explicit expression: {value, sum of the moduli of its terms} *)
value[e0_] := Module[{e = Expand[prep[e0] /. SProd[a_, b_] :> momVec[a].metric.momVec[b]], ts, nr},
  ts = If[Head[e] === Plus, List @@ e, If[e === 0, {}, {e}]];
  nr = numRules[e];
  If[ts === {}, {0, 0}, Module[{v = Function[t, With[{fs = If[Head[t] === Times, List @@ t, {t}]},
      N[(Times @@ Select[fs, !structQ[#] &]) /. nr] tensVal[Times @@ Select[fs, structQ]]]] /@ ts}, {Total[v], Total[Abs[v]]}]]];
setMomenta[legs_] := Module[{ms = (#[[1]] & /@ legs), dirs = (#[[2]] & /@ legs), k},
  momVec = <||>; tvCache = <||>;
  Do[momVec[ms[[k]]] = RandomReal[{-1, 1}, 4], {k, Length[ms] - 1}];
  momVec[Last[ms]] = -dirs[[-1]] Sum[dirs[[k]] momVec[ms[[k]]], {k, Length[ms] - 1}]];
(* legs with explicit names: Leg[field, dir, names of slot k] *)
named[spec_List] := MapIndexed[Function[{x, k}, With[{f = If[ListQ[x], x[[1]], x], d = If[ListQ[x], x[[2]], "In"], n = First[k]},
  Leg[f, d, "Momentum" -> Symbol["p" <> ToString[n]], "Spinor" -> Symbol["s" <> ToString[n]], "Colour" -> Symbol[If[f === "g", "a", "c"] <> ToString[n]],
    "Lorentz" -> Symbol["mu" <> ToString[n]], "Flavour" -> Symbol["f" <> ToString[n]]]]], spec];
momSpec[legs_] := ({"Momentum" /. Cases[List @@ #, _Rule], If[#[[2]] === "In", 1, -1]} & /@ legs);
gens[n_] := Thread[Table[Symbol["f" <> ToString[k]], {k, n}] -> Table[Mod[2 k, 3] + 1, {k, n}]];
same[a_, b_, tol_ : 10^-10] := Module[{va = value[a], vb = value[b], sc}, sc = Max[va[[2]], vb[[2]]];
  {sc > 0 && Abs[va[[1]] - vb[[1]]] <= tol sc, Abs[va[[1]] - vb[[1]]]/Max[sc, 10^-300], sc}];
sci[x_] := If[x == 0, "0", Module[{e = Floor[Log10[x]]}, ToString[Round[x/10^e, 0.1]] <> "e" <> ToString[e]]];
fmt[r_] := "(relative deviation " <> sci[r[[2]]] <> ")";
(* the message SMEFTR2::smpart (SM parts of the operators written in different but equivalent forms, e.g. with another eliminated
   momentum) is switched off: the comparisons below test the complete vertices *)
kindFun = <|"Tree" -> (Quiet[TreeVertex[##], SMEFTR2::smpart] &), "R2" -> (Quiet[R2[##], SMEFTR2::smpart] &), "UV" -> (Quiet[UVPole[##], SMEFTR2::smpart] &)|>;
yukTie = Yuk[q_, a_] :> Sqrt[2] FMass[q, a]/vev;

(* ---------------------------------------------------------------- (a) the vertices of the paper *)
Print["(a) the example vertices of the paper"];
(* two-point function at O(C_uG), legs in the order of the text: the incoming quark i first, the outgoing quark j second (the file
   gfo_uG_UxUx lists them in the other order and stores the opposite sign, see FERMION ORDER in FORMAT.txt of functions.zip) *)
Module[{legs, v, f, PR, PL, ps, mi, mj, Cji, Cs, nu = Symbol["SMEFTR2`$nu9"], pref, r},
  Do[
    legs = {Leg["U", "In", "Momentum" -> p, "Spinor" -> s1, "Colour" -> c1, "Flavour" -> i],
            Leg["U", "Out", "Momentum" -> p, "Spinor" -> s2, "Colour" -> c2, "Flavour" -> j]};
    momVec = <|p -> RandomReal[{-1, 1}, 4]|>; tvCache = <||>;
    mi = FMass["u", gi]; mj = FMass["u", gj]; Cji = WC["uG", {gj, gi}]; Cs = Conjugate[WC["uG", {gi, gj}]];
    PR = (Gam[Spn[s2], Spn[s1]] + Gam[5, Spn[s2], Spn[s1]])/2; PL = (Gam[Spn[s2], Spn[s1]] - Gam[5, Spn[s2], Spn[s1]])/2;
    ps[P_] := (Gam[Lor[nu], Spn[s2], Spn[s1]] + P Gam[Lor[nu], 5, Spn[s2], Spn[s1]])/2 MomV[p, Lor[nu]];
    pref = Sqrt[2] gs vev/Lam^2 Dl[Col[c2], Col[c1]];
    Do[v = kindFun[kind][legs, "Operators" -> {"uG", "dG"}]; v = EvaluateFlavour[v[] - v["SM"], {i -> gi, j -> gj}] /. v["Structures"];
      f = If[kind === "R2",
        pref ((2 SProd[p, p] - 7/3 (mi^2 + mj^2)) 2 (Cji PR + Cs PL) - 4/3 ((mj Cji + mi Cs) ps[1] + (mi Cji + mj Cs) ps[-1])),
        pref ((-2 SProd[p, p] + 2 (mi^2 + mj^2)) 2 (Cji PR + Cs PL) + 2 ((mj Cji + mi Cs) ps[1] + (mi Cji + mj Cs) ps[-1]))];
      r = same[v, f];
      rec["eq. " <> If[kind === "R2", "sigma", "sigmaUV"] <> " (i, j) = (" <> ToString[gi] <> ", " <> ToString[gj] <> ")", r[[1]], fmt[r]],
      {kind, {"R2", "UV"}}], {gg, {{3, 1}, {1, 3}, {2, 2}}}, {gi, {gg[[1]]}}, {gj, {gg[[2]]}}]];
(* g g h at O(Im C_uG, Im C_dG): the part on delta^{AB} epsilon^{mu1 mu2 p1 p2} *)
Module[{legs = named[{"g", "g", "H"}], v, ep, f, im, x, r},
  setMomenta[momSpec[legs]];
  x = Sum[FMass["u", a] (WC["uG", {a, a}] - Conjugate[WC["uG", {a, a}]])/(2 I), {a, 3}] +
      Sum[(Conjugate[VCKM[a, b]] WC["dG", {a, b}] - VCKM[a, b] Conjugate[WC["dG", {a, b}]]) FMass["d", b]/(2 I), {a, 3}, {b, 3}];
  Do[v = kindFun[kind][legs, "Operators" -> {"uG", "dG"}]; v = Expand[EvaluateFlavour[v[] - v["SM"]] /. v["Structures"]];
    ep = Select[If[Head[v] === Plus, List @@ v, {v}], !FreeQ[#, LCTensor] &];
    f = If[kind === "R2", 16 Sqrt[2]/3, -8 Sqrt[2]] gs/Lam^2 x Dl[Adj[a1], Adj[a2]] LCTensor[Lor[mu1], Lor[mu2], p1, p2];
    r = same[Total[ep], f];
    rec["eq. res:ggh (" <> kind <> ", the epsilon structure)", r[[1]], fmt[r]], {kind, {"R2", "UV"}}]];
(* penguin d_r dbar_s g at O(C_qq^(1)), legs as in gfo_qq1_DDxg; p = p3 the outgoing gluon momentum *)
Module[{legs = named[{"D", "Dbar", {"g", "Out"}}], v, f, X, Xm, PLg, ps, nu = Symbol["SMEFTR2`$nu9"], r, rr = 3, ss = 2},
  setMomenta[momSpec[legs]];
  X = Sum[Conjugate[VCKM[a, ss]] WC["qq1", {a, b, c, d}] VCKM[b, k] Conjugate[VCKM[c, k]] VCKM[d, rr], {a, 3}, {b, 3}, {c, 3}, {d, 3}, {k, 3}];
  Xm = Sum[Conjugate[VCKM[a, ss]] WC["qq1", {a, b, c, d}] VCKM[b, k] FMass["d", k]^2 Conjugate[VCKM[c, k]] VCKM[d, rr], {a, 3}, {b, 3}, {c, 3}, {d, 3}, {k, 3}];
  PLg = (Gam[Lor[mu3], Spn[s2], Spn[s1]] - Gam[Lor[mu3], 5, Spn[s2], Spn[s1]])/2;
  ps = (Gam[Lor[nu], Spn[s2], Spn[s1]] - Gam[Lor[nu], 5, Spn[s2], Spn[s1]])/2 MomV[p3, Lor[nu]];
  Do[v = kindFun[kind][legs, "Operators" -> {"qq1"}]; v = EvaluateFlavour[v[] - v["SM"], {f1 -> rr, f2 -> ss}] /. v["Structures"];
    f = Tg[Col[c2], Col[c1], Adj[a3]] If[kind === "R2",
      2 gs/Lam^2 ((-SProd[p3, p3] PLg + 2/3 MomV[p3, Lor[mu3]] ps) X + 2 PLg Xm),
      4 gs/(3 Lam^2) (SProd[p3, p3] PLg - MomV[p3, Lor[mu3]] ps) X];
    r = same[v, f];
    rec["eq. res:penguin (" <> kind <> ", (r, s) = (3, 2))", r[[1]], fmt[r]], {kind, {"R2", "UV"}}]];
(* four-quark vertex u_i ubar_j d_r dbar_s at O(C_ud^(1,8)), legs as in gfo_ud1_UUxDxD *)
Module[{legs = named[{"U", "Ubar", "D", "Dbar"}], v, f, C1, C8, T, A = Symbol["SMEFTR2`$k9"], rho = Symbol["SMEFTR2`$nu9"], c1x, c8x, gg = {3, 2, 1, 3}, r},
  setMomenta[momSpec[legs]];
  C1 = Dl[Col[c2], Col[c1]] Dl[Col[c4], Col[c3]]; C8 = Tg[Col[c2], Col[c1], Adj[A]] Tg[Col[c4], Col[c3], Adj[A]];
  T = (Gam[Lor[rho], Spn[s2], Spn[s1]] + Gam[Lor[rho], 5, Spn[s2], Spn[s1]])/2 (Gam[Lor[rho], Spn[s4], Spn[s3]] + Gam[Lor[rho], 5, Spn[s4], Spn[s3]])/2;
  c1x = WC["ud1", gg[[{2, 1, 4, 3}]]]; c8x = WC["ud8", gg[[{2, 1, 4, 3}]]];
  Do[v = kindFun[kind][legs, "Operators" -> {"ud1", "ud8"}]; v = EvaluateFlavour[v[] - v["SM"], Thread[{f1, f2, f3, f4} -> gg]] /. v["Structures"];
    f = Switch[kind, "Tree", -I/Lam^2 (c1x C1 + c8x C8) T,
      "R2", gs^2/Lam^2 (c1x (16/3 C1 + 2 C8) + c8x (4/9 C1 + 14/3 C8)) T,
      "UV", gs^2/Lam^2 (c1x (-8/3 C1 + 6 C8) + c8x (4/3 C1 - 14/3 C8)) T];
    r = same[v, f];
    rec["eq. res:fourq (" <> kind <> ", (i, j, r, s) = (3, 2, 1, 3))", r[[1]], fmt[r]], {kind, {"Tree", "R2", "UV"}}]];

(* ---------------------------------------------------------------- (b) exchange of identical legs *)
Print["(b) exchange of identical legs"];
exch = {{{"g", "g", "g"}, {1, 2}}, {{"g", "g", "g"}, {2, 3}}, {{"g", "g", "g", "g"}, {1, 4}}, {{"g", "g", "H"}, {1, 2}},
  {{"g", "g", "G0", "G0"}, {3, 4}}, {{"Z", "Z", "g", "g"}, {3, 4}}, {{"U", "Ubar", "g", "g"}, {3, 4}}, {{"D", "Dbar", "g", "g", "g"}, {3, 5}},
  {{"U", "Ubar", "U", "Ubar"}, {1, 3}}, {{"U", "Ubar", "U", "Ubar"}, {2, 4}}, {{"D", "D", "Dbar", "Dbar"}, {1, 2}},
  {{"U", "U", "Ubar", "Ubar"}, {1, 2}}, {{"L", "Lbar", "g", "g"}, {3, 4}}, {{"Gp", "Gm", "g", "g", "g"}, {3, 4}},
  {{"G0", "Gp", "Wm", "g", "g", "g"}, {4, 6}}, {{"L", "Nbar", "Gp", "g", "g"}, {4, 5}}};
Do[Module[{spec = ex[[1]], ab = ex[[2]], legs, legs2, n, sg, r, ok = True, worst = 0, nz},
    legs = named[spec]; n = Length[legs];
    legs2 = Permute[legs, Cycles[{ab}]];
    sg = If[MemberQ[{"U", "Ubar", "D", "Dbar", "L", "Lbar", "N", "Nbar"}, spec[[ab[[1]]]]], -1, 1];
    setMomenta[momSpec[legs]];
    nz = 0;
    Do[Module[{v1 = kindFun[kind][legs], v2 = kindFun[kind][legs2]},
        r = same[EvaluateFlavour[v1["Explicit"], gens[n]], sg EvaluateFlavour[v2["Explicit"], gens[n]]];
        If[r[[3]] > 0, nz++; ok = ok && r[[1]]; worst = Max[worst, r[[2]]]]], {kind, {"Tree", "R2", "UV"}}];
    ok = ok && nz > 0;
    rec["exchange " <> ToString[spec] <> " legs " <> ToString[ab], ok, "(largest relative deviation " <> sci[worst] <> ")"]],
  {ex, exch}];

(* ---------------------------------------------------------------- (c) hermiticity *)
Print["(c) hermiticity, vertex against the vertex of the conjugate fields"];
conjName = <|"U" -> "Ubar", "Ubar" -> "U", "D" -> "Dbar", "Dbar" -> "D", "L" -> "Lbar", "Lbar" -> "L", "N" -> "Nbar", "Nbar" -> "N",
  "Gp" -> "Gm", "Gm" -> "Gp", "Wp" -> "Wm", "Wm" -> "Wp", "g" -> "g", "a" -> "a", "Z" -> "Z", "H" -> "H", "G0" -> "G0"|>;
fermQ[f_] := MemberQ[{"U", "Ubar", "D", "Dbar", "L", "Lbar", "N", "Nbar"}, f];
hcExpr[e_] := e /. {Conjugate[x_] :> x, w_WC :> Conjugate[w], w_VCKM :> Conjugate[w], Complex[a_, b_] :> Complex[a, -b],
  Gam[g___, sa_Spn, sb_Spn] :> (-1)^Count[{g}, 5] Gam[Sequence @@ Reverse[{g}], sb, sa], Tg[i_, j_, a_] :> Tg[j, i, a]};
flipMom[e_] := e /. {m_MomV :> -m, l_LCTensor :> (-1)^Count[List @@ l, Except[_Lor]] l};
hermSample = {
  (* the eight field sets of the vertices obtained by hermiticity, and their partners *)
  {"G0", "Gm", "Wp", "g", "g", "g"}, {"G0", "Gm", "Wp", "Z", "g", "g"}, {"G0", "Gm", "Wp", "a", "g", "g"}, {"H", "Gm", "Wp", "g", "g", "g"},
  {"H", "Gm", "Wp", "Z", "g", "g"}, {"H", "Gm", "Wp", "a", "g", "g"}, {"Gm", "Gm", "Wp", "Wp", "g", "g"}, {"Lbar", "N", "Gm", "g", "g"},
  (* the four-fermion vertex of C_ledq among them, and a broad sample of stored pairs and self-conjugate vertices *)
  {"Lbar", "N", "D", "Ubar"}, {"U", "Ubar", "g"}, {"D", "Dbar", "g", "g"}, {"D", "Ubar", "Gp"}, {"U", "Dbar", "Wm", "g"}, {"U", "Ubar", "Z", "g"},
  {"g", "g", "H"}, {"g", "g", "G0"}, {"g", "g", "g", "G0"}, {"Gp", "Wm", "g", "g"}, {"U", "Ubar", "D", "Dbar"}, {"U", "Dbar", "L", "Nbar"},
  {"L", "Lbar", "g", "g"}, {"D", "Ubar", "Gp", "g", "g"}, {"U", "Ubar"}, {"g", "g", "g"}};
Do[Module[{legs = named[spec], legsC, n = Length[spec], nf = Count[spec, _?fermQ], et, ok = True, worst = 0, r, msg = {}},
    legsC = named[conjName /@ spec];
    et = -(-1)^(nf (nf - 1)/2);
    setMomenta[momSpec[legs]];
    Do[Module[{v = Check[kindFun[kind][legs], $Failed], vc = Check[kindFun[kind][legsC], $Failed], sig},
        If[v === $Failed || vc === $Failed, ok = False; AppendTo[msg, kind <> ": no vertex"],
          sig = If[kind === "Tree", et, -et];
          r = same[EvaluateFlavour[vc["Explicit"], gens[n]], sig flipMom[hcExpr[EvaluateFlavour[v["Explicit"], gens[n]]]]];
          If[r[[3]] == 0, r[[1]] = True];            (* both sides vanish: no tree, for instance *)
          ok = ok && r[[1]]; worst = Max[worst, r[[2]]]]], {kind, {"Tree", "R2", "UV"}}];
    rec["hermiticity " <> ToString[spec], ok, "(largest relative deviation " <> sci[worst] <> ")" <> If[msg === {}, "", " " <> ToString[msg]]]],
  {spec, hermSample}];

Print["RationalTerms: ", Count[results, {_, True}], " passed, ", Count[results, {_, False}], " failed"];


(* ::Section:: *)
(*Interface: Interface of the package*)


(* ::Text:: *)
(*Tests the interface of the package as a user meets it: the vertex object prints as its expression and behaves like it under +, * by a scalar, /., Simplify, FullSimplify, Expand, Collect, D, Coefficient and Normal (the sum of two objects of the same legs with one structure table, of different legs an explicit expression with a message, the pole, finite part and Gamma^UV_C of UVCounterterm transformed as well); the operators are named as their Wilson coefficients ("uG", "Gtilde", "HGtilde", "dW") in R2, ListVertices and UVCounterterm, and the field aliases "W+", "W-", "G+", "gamma", "A", "tau" give the same vertices; unknown fields, operators and options, wrong call forms, default index names with a value, wrong calls of OnShellConstants, WCxfName and FromWCxf fail or warn with a message; the conventions stated in the usage messages (the four-fermion tree -i C/Lam^2 against +i times the Lagrangian term of a two-fermion rule, UVct = -i/(16 Pi^2) UVPole/epsilonDR, "FeynmanRule" -> True, the sign of the fermion order); the usage messages are at most 600 characters and carry no equation numbers; and the long evaluations are announced and bounded (five-gluon R2 under 10 s, OnShellConstants["dV", {1, 3}] with all quarks massive under 60 s and announced). Its last part holds further cases: UVCounterterm with integer or repeated generation indices, values assigned to couplings and masses, the protected symbols, loading the package twice or without its data file, calls with the wrong number or kind of arguments, option values that are not understood, keys that a vertex object does not have, the on-shell renormalisation factors of a massless quark, malformed WCxf names, and the LaTeX output of explicit structures, counterterms and names of the user. Running time: about 1 minute.*)


SMEFTR2`$StartupMessage = False;   (* no startup message in the test output *)
results = {};
check[name_, ok_] := (AppendTo[results, {name, TrueQ[ok]}]; Print[If[TrueQ[ok], "PASS  ", "FAIL  "], name]);
(* True when the evaluation gives exactly the messages msgs (and no other) *)
SetAttributes[msgQ, HoldFirst];
(* messages are compared by their text; they are recorded with the output switched off ($Messages = {}); Quiet would not record them *)
msgQ[e_, msgs_List] := Module[{r}, Block[{$Messages = {}, $MessageList = {}}, r = e; Sort[DeleteDuplicates[ReleaseHold /@ $MessageList]] === Sort[msgs]]];
SetAttributes[failQ, HoldFirst];
failQ[e_, msg_] := Module[{r, ml}, Block[{$Messages = {}, $MessageList = {}}, r = e; ml = $MessageList]; r === $Failed && MemberQ[ReleaseHold /@ ml, msg]];
zeroQ[e_] := TrueQ[Simplify[Expand[e]] === 0];
fs5 = "Massless" -> {"u" -> {1, 2}, "d" -> {1, 2, 3}};

(* (a) the vertex object *)
v = R2[{"t", "tbar"}];
check["prints as its expression (OutputForm)", ToString[v, OutputForm] === ToString[v[], OutputForm]];
check["InputForm keeps the object", StringStartsQ[ToString[v, InputForm], "VertexObject["]];
check["Normal[v] = v[]", Normal[v] === v[]];
check["v + v is the object 2 v", Head[v + v] === VertexObject && zeroQ[(v + v)[] - 2 v[]] && (v + v)["Operators"] === v["Operators"]];
check["3 v and -v", zeroQ[(3 v)[] - 3 v[]] && zeroQ[(-v)["uG"] + v["uG"]] && Head[gs v] === VertexObject];
check["v - v = 0", zeroQ[(v - v)[]]];
check["v + expression is an expression", (v + x) === v[] + x];
check["v /. rule acts on the expression", Head[v /. gs -> 2] === VertexObject && (v /. gs -> 2)[] === (v[] /. gs -> 2)];
vk = R2[{"t", "tbar", OutLeg["g"]}] /. p1 -> k;
check["v /. p1 -> k renames the momentum in the structures and legs", FreeQ[vk["Explicit"], p1] && !FreeQ[vk["Explicit"], k] && MemberQ[vk["Momenta"], "t" -> k]];
check["Simplify, FullSimplify, Expand, Collect return objects", AllTrue[{Simplify[v], Expand[v], Collect[v, _Str], FullSimplify[R2[{"g", "g", "H"}, "Operators" -> {"HG"}]]}, Head[#] === VertexObject &]];
check["Expand[v] and Collect[v, _Str] keep the expression", zeroQ[Expand[v][] - v[]] && zeroQ[Collect[v, _Str][] - v[]]];
check["D[v, gs] differentiates", Head[D[v, gs]] === VertexObject && zeroQ[D[v, gs][] - D[v[], gs]] && D[v, gs][] =!= 0];
check["Coefficient[v, x]", Coefficient[v, WC["uG", {3, 3}]] === Coefficient[v[], WC["uG", {3, 3}]] && Coefficient[v, WC["uG", {3, 3}]] =!= 0];
check["properties of a transformed object", Simplify[v]["Operators"] === v["Operators"] && zeroQ[(2 v)[WC["uG", {3, 3}]] - 2 v[WC["uG", {3, 3}]]] &&
  zeroQ[(2 v)["Explicit"] - 2 v["Explicit"]]];
ob1 = R2[{"t", "tbar", OutLeg["g"]}, "Operators" -> {"qu1"}]; ob2 = R2[{"t", "tbar", OutLeg["g"]}, "Operators" -> {"uG"}]; s12 = ob1 + ob2;
check["sum of two operators: one structure table, operators merged", Head[s12] === VertexObject && Sort[s12["Operators"]] === {"qu1", "uG"} &&
  DuplicateFreeQ[Values[s12["Structures"]]] && zeroQ[s12["Explicit"] - ob1["Explicit"] - ob2["Explicit"]] &&
  zeroQ[(s12["uG"] /. s12["Structures"]) - (ob2["uG"] /. ob2["Structures"])]];
check["sum of two operators = the summed vertex plus one SM part", zeroQ[s12["Explicit"] - R2[{"t", "tbar", OutLeg["g"]}, "Operators" -> {"qu1", "uG"}]["Explicit"] -
  (s12["SM"] /. s12["Structures"])/2]];
check["sum of different legs: explicit expression and a message", msgQ[R2[{"t", "tbar"}] + R2[{"u", "ubar"}], {SMEFTR2::addlegs}] &&
  Quiet[Head[R2[{"t", "tbar"}] + R2[{"u", "ubar"}]]] =!= VertexObject && FreeQ[Quiet[R2[{"t", "tbar"}] + R2[{"u", "ubar"}]], Str]];
ct = UVCounterterm[{"t", "tbar", OutLeg["g"]}, fs5, "Operators" -> {"uG", "dG"}];
check["UVCounterterm object: 2 ct doubles pole, finite part and Gamma_C", zeroQ[(2 ct)["Pole"] - 2 ct["Pole"]] && zeroQ[(2 ct)["Finite"] - 2 ct["Finite"]] &&
  zeroQ[(2 ct)["GammaC"] - 2 ct["GammaC"]] && zeroQ[(ct + ct)["Pole"] - 2 ct["Pole"]]];

(* (b) names *)
same[e1_, e2_] := zeroQ[e1["Explicit"] - e2["Explicit"]];
check["one operator: a string or a list, and uG, dG separately", same[R2[{"t", "tbar", OutLeg["g"]}, "Operators" -> "uG"], R2[{"t", "tbar", OutLeg["g"]}, "Operators" -> {"uG"}]] &&
  FreeQ[R2[{"b", "bbar", OutLeg["g"]}, "Operators" -> "dG"]["Explicit"], WC["uG", __]] && !FreeQ[R2[{"b", "bbar", OutLeg["g"]}, "Operators" -> "dG"]["Explicit"], WC["dG", __]] &&
  zeroQ[R2[{"b", "bbar", OutLeg["g"]}, "Operators" -> {"uG", "dG"}]["Explicit"] - R2[{"b", "bbar", OutLeg["g"]}, "Operators" -> "dG"]["Explicit"] -
    (R2[{"b", "bbar", OutLeg["g"]}, "Operators" -> "uG"][] - R2[{"b", "bbar", OutLeg["g"]}, "Operators" -> "uG"]["SM"] /. R2[{"b", "bbar", OutLeg["g"]}, "Operators" -> "uG"]["Structures"])]];
check["operators named as their coefficients: Gtilde, HGtilde, dW", !FreeQ[R2[{"g", "g", "g"}, "Operators" -> {"Gtilde"}][], WC["Gtilde"]] &&
  !FreeQ[R2[{"g", "g", "H"}, "Operators" -> {"HGtilde"}][], WC["HGtilde"]] &&
  Head[R2[{"b", "bbar", "Z"}, "Operators" -> {"dW"}]] === VertexObject && failQ[R2[{"g", "g", "g"}, "Operators" -> {"Gt"}], SMEFTR2::badfam]];
check["ListVertices: \"Operators\" with a coefficient name = \"Operator\" with the operator", ListVertices["Operators" -> "uG"] === ListVertices["Operator" -> "uG"] &&
  ListVertices["Operators" -> {"Gtilde"}] === ListVertices["Operator" -> "Gtilde"]];
check["UVCounterterm: \"Operators\" -> {\"uG\"} = {\"dip\"}", zeroQ[(UVCounterterm[{"t", "tbar", OutLeg["g"]}, fs5, "Operators" -> {"uG"}][] -
  ct[]) /. ct["Structures"]]];
check["unknown operator fails", failQ[R2[{"t", "tbar"}, "Operators" -> {"foo"}], SMEFTR2::badfam] && failQ[ListVertices["Operator" -> "foo"], SMEFTR2::badfam]];
check["field aliases W+, W-, G+, gamma, A, tau", same[R2[{"t", "bbar", OutLeg["W+"]}], R2[{"t", "bbar", OutLeg["Wp"]}]] &&
  same[R2[{"b", "tbar", OutLeg["W-"]}], R2[{"b", "tbar", OutLeg["Wm"]}]] && same[R2[{"t", "bbar", OutLeg["G+"]}], R2[{"t", "bbar", OutLeg["Gp"]}]] &&
  same[R2[{"t", "tbar", "gamma"}], R2[{"t", "tbar", "a"}]] && same[R2[{"t", "tbar", "A"}], R2[{"t", "tbar", "a"}]] &&
  same[R2[{"tau", "taubar", "t", "tbar"}], R2[{"ta", "tabar", "t", "tbar"}]]];
check["unknown field fails", failQ[R2[{"T", "tbar"}], SMEFTR2::field]];
check["no vertex: charge non-conservation is named", failQ[R2[{"t", "bbar", "Wp"}], SMEFTR2::novertex] &&
  StringContainsQ[SMEFTR2`Private`consNote[{"UQ", "DQbar", "Wp"}], "charge"] && SMEFTR2`Private`consNote[{"UQ", "DQbar", "Wm"}] === ""];
check["UVCounterterm: no vertex gives one message", msgQ[UVCounterterm[{"U", "Ubar", OutLeg["U"], OutLeg["U"]}], {SMEFTR2::novertex}] &&
  Block[{$Messages = {}, $MessageList = {}}, UVCounterterm[{"U", "Ubar", OutLeg["U"], OutLeg["U"]}]; Length[$MessageList] == 1]];

(* (c) the front door *)
check["options with symbol keys and in nested lists", R2[{"t", "tbar"}, Operators -> {"uG"}]["Operators"] === {"uG"} &&
  R2[{"t", "tbar"}, {"Operators" -> {"uG"}, "Convention" -> "Main"}]["Operators"] === {"uG"}];
check["unknown option fails", failQ[R2[{"t", "tbar"}, "Operator" -> "uG"], SMEFTR2::badopt] && failQ[UVCounterterm[{"t", "tbar"}, "Foo" -> 1], SMEFTR2::badopt] &&
  failQ[OctetShiftVertex["SMEFTsim_top", "cQQ8", {"t", "tbar", OutLeg["g"]}, "Operators" -> {"uG"}], SMEFTR2::badopt] &&
  failQ[OnShellConstants["dZ_SM", "u", {3, 3}, "Foo" -> 1], SMEFTR2::badopt] && failQ[ListVertices["Foo" -> 1], SMEFTR2::badopt]];
check["wrong call forms fail", failQ[R2["t", "tbar"], SMEFTR2::args] && failQ[UVCounterterm["t", "tbar"], SMEFTR2::args] && failQ[ListVertices["uG"], SMEFTR2::lvargs]];
Quiet[p1 = 5; mu1 = 0; f1 = 3, Set::wrsym];
check["default index names are protected symbols of the package: an assignment is refused and the vertices are unchanged",
  Context[p1] === "SMEFTR2`" && MemberQ[Attributes[p1], Protected] && !ValueQ[p1] && !ValueQ[mu1] && !ValueQ[f1] &&
  msgQ[R2[{"t", "tbar"}], {}] && Head[R2[{"t", "tbar"}]] === VertexObject && !FreeQ[R2[{"U", "Ubar"}][], f1] &&
  Head[UVCounterterm[{"t", "tbar"}, fs5]] === VertexObject && Head[R2[{Leg["t", "In", "Momentum" -> q1], "tbar"}]] === VertexObject];
check["OnShellConstants: wrong calls fail with the call form", failQ[OnShellConstants["dZ_SM", "u", 3], SMEFTR2::oscall] &&
  failQ[OnShellConstants["dZ_SM", "t"], SMEFTR2::oscall] && failQ[OnShellConstants["dZ_SM", "u", {i, j}], SMEFTR2::oscall] &&
  failQ[OnShellConstants["dZ_SM", "u", {4, 4}], SMEFTR2::osgenrange] && failQ[OnShellConstants["nonsense", "u", {3, 3}], SMEFTR2::noconst]];
check["OnShellConstants: no internal status text", Keys[OnShellConstants["dZ_SM", "u", {3, 3}, fs5]] === {"Pole", "Finite", "DefinedAt"} &&
  Keys[OnShellConstants["dV", {1, 3}, fs5]] === {"Pole", "Finite", "DefinedAt"}];
check["WCxfName: conjugate and invalid names fail", failQ[WCxfName[Conjugate[WC["uG", {1, 3}]]], SMEFTR2::wcconj] &&
  failQ[WCxfName[WC["foo", {1}]], SMEFTR2::wcname] && failQ[WCxfName[WC["uG", {1}]], SMEFTR2::wcname] && failQ[WCxfName[WC["uG", {f1, f2}]], SMEFTR2::wcname] &&
  WCxfName[WC["uG", {1, 3}]] === "uG_13"];
check["FromWCxf: repeated name and conflicting entries warn", msgQ[FromWCxf[{"uG_13" -> 1, "uG_13" -> 2}], {SMEFTR2::wcxfkey}] &&
  (WC["uG", {1, 3}] /. Quiet[FromWCxf[{"uG_13" -> 1, "uG_13" -> 2}]]) === 2 Lam^2 &&
  msgQ[FromWCxf[{"qq1_1122" -> 1, "qq1_2211" -> 2}], {SMEFTR2::wcxfdup}] && msgQ[FromWCxf[{"qq1_1122" -> 1, "qq1_2211" -> 1}], {}] &&
  msgQ[FromWCxf[{"uG_1" -> 1}], {SMEFTR2::wcxf}]];

(* (d) conventions *)
tr = TreeVertex[{"u", "ubar", "d", "dbar"}, "Operators" -> {"ud1"}][WC["ud1", {1, 1, 1, 1}]];
check["four-fermion tree is -i C/Lam^2 times its structure", MatchQ[tr, Times[Complex[0, -1], Power[Lam, -2], _Str]]];
check["two-fermion tree is +i times the Lagrangian term (q qbar g of QCD: -i gs T gamma)",
  zeroQ[(TreeVertex[{"u", "ubar", OutLeg["g"]}]["Explicit"] /. _WC -> 0) + I gs Tg[Col[c2], Col[c1], Adj[a3]] Gam[Lor[mu3], Spn[s2], Spn[s1]]]];
check["UVct = -i/(16 Pi^2) UVPole/epsilonDR", zeroQ[UVct[{"t", "tbar", OutLeg["g"]}]["Explicit"] + I UVPole[{"t", "tbar", OutLeg["g"]}]["Explicit"]/(16 Pi^2 epsilonDR)]];
check["R2 \"FeynmanRule\" -> True = i/(16 Pi^2) R2", zeroQ[R2[{"t", "tbar"}, "FeynmanRule" -> True]["Explicit"] - I R2[{"t", "tbar"}]["Explicit"]/(16 Pi^2)]];
check["UVPole \"FeynmanRule\" -> True = i/(16 Pi^2) UVPole/epsilonDR, and tree, rational term and pole can be added",
  zeroQ[UVPole[{"t", "tbar"}, "FeynmanRule" -> True]["Explicit"] - I UVPole[{"t", "tbar"}]["Explicit"]/(16 Pi^2 epsilonDR)] &&
  Head[TreeVertex[{"t", "tbar", OutLeg["g"]}] + R2[{"t", "tbar", OutLeg["g"]}, "FeynmanRule" -> True] + UVPole[{"t", "tbar", OutLeg["g"]}, "FeynmanRule" -> True]] === VertexObject];
check["fermion order: R2[{tbar, t}] = -R2[{t, tbar}]", zeroQ[
  EliminateMomentum[R2[{Leg["tbar", "In", "Momentum" -> p2, "Spinor" -> s2, "Colour" -> c2], Leg["t", "In", "Momentum" -> p1, "Spinor" -> s1, "Colour" -> c1]}], p2]["Explicit"] +
  EliminateMomentum[R2[{"t", "tbar"}], p2]["Explicit"]]];

(* (e) usage messages and speed *)
usages = Select[Names["SMEFTR2`*"], StringQ[ToExpression[#, InputForm, Function[s, MessageName[s, "usage"], HoldAll]]] &];
long = Select[usages, StringLength[ToExpression[#, InputForm, Function[s, MessageName[s, "usage"], HoldAll]]] > 600 &];
check["usage messages at most 600 characters" <> If[long === {}, "", " " <> ToString[long]], long === {}];
check["usage messages without equation numbers", NoneTrue[usages, StringContainsQ[ToExpression[#, InputForm, Function[s, MessageName[s, "usage"], HoldAll]],
  RegularExpression["eq\\. \\(|\\(\\d\\.\\d+\\)|\\([A-Z]\\.\\d+\\)"]] &]];
check["ToLaTeX of an expression", ToLaTeX[gs^2 Conjugate[WC["Hq1", {1, 3}]] FMass["u", 3]^2/Lam^2] ===
  "\\frac{g_s^2 (C^{(1)}_{Hq})^*_{13} m_{u,3}^2}{\\Lambda^2}"];
check["ToLaTeX of a vertex: one definition for each structure used and one line for each operator and one for the SM",
  Module[{v = R2[{"U", "Ubar", OutLeg["g"]}], t}, t = ToLaTeX[v];
    StringQ[t] && StringCount[t, "\\begin{align*}"] == 2 && StringCount[t, " &= "] == Length[Union[Cases[{v[]}, _Str, Infinity]]] &&
      StringCount[t, "\\big|_{"] == Length[Union[Cases[{v[]}, WC[n_, ___] :> n, Infinity]]] + 1 && StringFreeQ[t, "texPH"] && StringFreeQ[t, "\\text{"]]];
check["ToLaTeX after EliminateMomentum: no double subscript or superscript",
  Module[{t = ToLaTeX[EliminateMomentum[R2[{"D", "Dbar", OutLeg["g"]}, "Operators" -> {"qq1"}], p2]]},
    StringFreeQ[t, RegularExpression["_\\{[^{}]*\\}_\\{"]] && StringFreeQ[t, RegularExpression["\\^\\{[^{}]*\\}\\^\\{"]]]];
check["a list of index names of the wrong length is refused with a message",
  Block[{$Messages = {}, $MessageList = {}}, R2[{"t", "tbar"}, "Flavour" -> {SMEFTR2`f1}] === $Failed && MemberQ[$MessageList, HoldForm[SMEFTR2::optlist]]]];
check["ToLaTeX with \"Structures\" -> False has no list of structures",
  StringCount[ToLaTeX[R2[{"t", "tbar"}], "Structures" -> False], "\\begin{align*}"] == 1];
check["five-gluon R2 under 10 s", First[AbsoluteTiming[R2[{"g", "g", "g", "g", "g"}]]] < 10];
check["OnShellConstants[\"dV\", {1, 3}] all massive under 60 s, with a message", Module[{t, ok},
  Block[{$Messages = {}, $MessageList = {}}, t = First[AbsoluteTiming[OnShellConstants["dV", {1, 3}]]]; ok = MemberQ[$MessageList, HoldForm[SMEFTR2::slow]]]; t < 60 && ok]];

(* (f) further cases: results that must not be wrong or silent, wrong calls, option values, keys, LaTeX output.
   oneFail: the evaluation gives $Failed and exactly one message, the one named *)
SetAttributes[oneFail, HoldFirst];
oneFail[e_, msg_] := Module[{r, ml}, Block[{$Messages = {}, $MessageList = {}}, r = e; ml = $MessageList]; r === $Failed && (ReleaseHold /@ ml) === {msg}];
SetAttributes[quietQ, HoldFirst];
quietQ[e_] := Module[{ml}, Block[{$Messages = {}, $MessageList = {}}, e; ml = $MessageList]; ml === {}];
ttg = {"t", "tbar", OutLeg["g"]};
vt3 = R2[ttg];
(* the file of the package, to load it again (without its startup message) *)
pkgFile = FileNameJoin[{SMEFTR2`Private`$dir, "SMEFTR2.wl"}];
loadAgain[f_] := Block[{SMEFTR2`$StartupMessage = False}, Get[f]];
(* UVCounterterm with integer or repeated generation indices on open legs *)
exq[w_] := Expand[w[] /. w["Structures"]];
lightZero = {FMass["u", 1 | 2] -> 0, FMass["d", _] -> 0, Yuk["u", 1 | 2] -> 0, Yuk["d", _] -> 0};
openEq[w_, ref_] := Head[w] === VertexObject && zeroQ[Expand[exq[EvaluateUVConstants[EvaluateFlavour[w], fs5]] - exq[ref]] /. lightZero];
reftt = UVCounterterm[{"t", "tbar"}, fs5];
check["UVCounterterm: \"Flavour\" -> {3, 3} on U Ubar = t tbar", openEq[UVCounterterm[{"U", "Ubar"}, "Flavour" -> {3, 3}], reftt]];
check["UVCounterterm: the same index on both open legs, then set to 3 = t tbar",
  openEq[EvaluateFlavour[UVCounterterm[{"U", "Ubar"}, "Flavour" -> {ff, ff}], {ff -> 3}], reftt]];
check["UVCounterterm: default open indices, then f1 = f2 = 3 = t tbar", openEq[EvaluateFlavour[UVCounterterm[{"U", "Ubar"}], {f1 -> 3, f2 -> 3}], reftt]];
check["UVCounterterm: \"Flavour\" -> {1, 3} on U Ubar = u tbar", openEq[UVCounterterm[{"U", "Ubar"}, "Flavour" -> {1, 3}], UVCounterterm[{"u", "tbar"}, fs5]]];
check["UVCounterterm: \"Flavour\" -> {3, 3, None} on U Ubar g = t tbar g",
  openEq[UVCounterterm[{"U", "Ubar", OutLeg["g"]}, "Flavour" -> {3, 3, None}], UVCounterterm[ttg, fs5]]];
(* values assigned to masses and couplings are not frozen into the constants *)
c0 = EvaluateUVConstants[UVConst["dZ_SM", "u", {3}, "Finite"], fs5]; d0 = OnShellConstants["dV", {3, 3}, fs5];
FMass["u", 3] = 172.69; gs = 1.2; UVCounterterm[{"t", "tbar"}, fs5]; OnShellConstants["dV", {3, 3}, fs5]; FMass["u", 3] =.; gs =.;
check["constants computed with assigned values of FMass and gs are not kept after the values are cleared",
  EvaluateUVConstants[UVConst["dZ_SM", "u", {3}, "Finite"], fs5] === c0 && OnShellConstants["dV", {3, 3}, fs5] === d0 &&
  FreeQ[UVCounterterm[{"t", "tbar"}, fs5][], 172.69 | 1.2] && FreeQ[c0, 172.69]];
(* protection *)
check["the functions and the symbols of the results are protected, the couplings and masses are not",
  AllTrue[{"Str", "WC", "Par", "Gam", "Tg", "Dl", "Lor", "Spn", "Col", "Adj", "MomV", "SProd", "LCTensor", "FlavourSum", "UVConst", "GreenOp", "OctetOperator",
    "VertexObject", "Leg", "InLeg", "OutLeg", "Leff", "OSLog", "epsilonDR", "dGF", "R2", "UVCounterterm", "ToLaTeX"}, MemberQ[Attributes[#], Protected] &] &&
  NoneTrue[{"gs", "vev", "Lam", "ee", "sw", "cw", "FMass", "Yuk", "VCKM"}, MemberQ[Attributes[#], Protected] &]];
Quiet[Str[1] = 0; WC["uG", {3, 3}] = 1, {Set::write}];
check["an assignment to Str[1] or to a Wilson coefficient is refused", Head[Str[1]] === Str && Head[WC["uG", {3, 3}]] === WC &&
  Keys[R2[{"t", "tbar"}]["Structures"]][[1]] === Str[1]];
ct0 = UVCounterterm[{"g", "g"}, fs5][];
gs = 1.2; ct1 = Block[{$Messages = {}, $MessageList = {}}, {UVCounterterm[{"g", "g"}, fs5][], $MessageList}]; gs =.;
check["UVCounterterm with a value assigned to gs: no message, the value inserted", ct1[[2]] === {} && FreeQ[ct1[[1]], D | Derivative] &&
  Chop[Expand[ct1[[1]] - (ct0 /. gs -> 1.2)]] === 0 && Conjugate[gs] === gs];
gs = 1.2; Lam = 1000.;
reloadMsgs = Block[{$Messages = {}, $MessageList = {}}, loadAgain[pkgFile]; $MessageList];
gs =.; Lam =.;
check["loading the package again with values assigned to gs and Lam: no message, ToLaTeX and FromWCxf intact, protection kept",
  reloadMsgs === {} && ToLaTeX[gs^2/Lam^2] === "\\frac{g_s^2}{\\Lambda^2}" && FromWCxf[{"uG_33" -> 1}] === {WC["uG", {3, 3}] -> Lam^2} &&
  MemberQ[Attributes[Str], Protected] && MemberQ[Attributes[p1], Protected] && !MemberQ[Attributes[gs], Protected] && Conjugate[vev] === vev &&
  zeroQ[R2[ttg]["Explicit"] - vt3["Explicit"]]];
(* R2UVTable *)
tabCol = R2UVTable[ttg, WC["uG", {3, 3}], "Columns" -> {"Tree", "R2", "UVPole", "UVct", {"R2", "EvaluateFlavour" -> True}}, "Output" -> "List"];
check["R2UVTable: the columns of its usage message, one with its own options", ListQ[tabCol] && Length[First[tabCol]] == 6 && Length[tabCol] > 2 &&
  tabCol[[2 ;;, 3]] === tabCol[[2 ;;, 6]] && quietQ[R2UVTable[ttg, WC["uG", {3, 3}], "Columns" -> {{"R2", "Operators" -> {"uG"}, "CKMUnitarity" -> True}}]]];
check["R2UVTable: a generation out of range, a wrong column, a forgotten coefficient, an unknown field fail with one message",
  oneFail[R2UVTable[{"U", "Ubar", OutLeg["g"]}, WC["uG", {3, 3}], "EvaluateFlavour" -> {f1 -> 4}, "Operators" -> "uG", "Output" -> "List"], SMEFTR2::genrange] &&
  oneFail[R2UVTable[ttg, WC["uG", {3, 3}], "Columns" -> {{"R2"}, {}}], SMEFTR2::columns] && oneFail[R2UVTable[ttg, "Operators" -> {"uG"}], SMEFTR2::call] &&
  oneFail[R2UVTable[{"x"}, WC["uG", {3, 3}]], SMEFTR2::field] && oneFail[R2UVTable[ttg, 1], SMEFTR2::tabcoef] &&
  oneFail[R2UVTable[ttg, WC["uG", {3, 3}], "EvaluateFlavour" -> "yes"], SMEFTR2::optval] && oneFail[VertexTable[vt3, gs], SMEFTR2::tabcoef] &&
  oneFail[VertexTable[vt3, "Structures"], SMEFTR2::tabcoef]];
check["tables: unknown \"Form\" and \"Output\" fail; \"Form\" -> \"FeynCalc\" without FeynCalc gives one message and the package notation",
  oneFail[VertexTable[vt3, WC["uG", {3, 3}], "Form" -> "nonsense"], SMEFTR2::optval] && oneFail[VertexTable[vt3, WC["uG", {3, 3}], "Output" -> "nonsense"], SMEFTR2::optval] &&
  (MemberQ[$Packages, "FeynCalc`"] || Block[{$Messages = {}, $MessageList = {}}, With[{t = VertexTable[vt3, WC["uG", {3, 3}], "Form" -> "FeynCalc", "Output" -> "List"]},
    Length[$MessageList] == 1 && t === Quiet[VertexTable[vt3, WC["uG", {3, 3}], "Form" -> "Explicit", "Output" -> "List"]]]])];
(* wrong calls *)
check["wrong numbers or kinds of arguments give the call form and $Failed (1)",
  oneFail[Operators["t", "tbar"], SMEFTR2::call] && oneFail[Operators[], SMEFTR2::call] && oneFail[EvaluateFlavour[vt3, f1 -> 3, f2 -> 3], SMEFTR2::call] &&
  oneFail[EvaluateFlavour[vt3, "x"], SMEFTR2::call] && oneFail[EliminateMomentum[vt3], SMEFTR2::call] && oneFail[EliminateMomentum[$Failed, p1], SMEFTR2::call] &&
  oneFail[EliminateMomentum[vt3[], p1], SMEFTR2::call] && oneFail[VertexTable[$Failed], SMEFTR2::call] && oneFail[VertexTable[vt3[]], SMEFTR2::call] &&
  oneFail[R2UVTable[ttg], SMEFTR2::call] && oneFail[R2UVTable["t", WC["uG", {3, 3}]], SMEFTR2::call] && oneFail[ApplyFlavour[vt3], SMEFTR2::call] &&
  oneFail[ApplyFlavour[vt3, 3], SMEFTR2::call] && oneFail[ToLaTeX[vt3, vt3], SMEFTR2::call] && oneFail[WilsonCoefficients[], SMEFTR2::call]];
check["wrong numbers or kinds of arguments give the call form and $Failed (2)",
  oneFail[OctetShift["SMEFTsim_top", "cQQ8", "x"], SMEFTR2::call] && oneFail[OctetShift[3], SMEFTR2::call] && oneFail[OctetShiftVertex[3, ttg], SMEFTR2::call] &&
  oneFail[OctetShiftVertex["SMEFTsim_top", "cQQ8", "t", "tbar"], SMEFTR2::call] && oneFail[DefineFlavourScheme["a", 3], SMEFTR2::call] &&
  oneFail[DefineFlavourScheme["", {}], SMEFTR2::call] && oneFail[ClearFlavourScheme[3], SMEFTR2::call] && oneFail[WCxfName[], SMEFTR2::call] &&
  oneFail[SMEFTR2Info["x"], SMEFTR2::call] && oneFail[ListOperators["x"], SMEFTR2::call] && oneFail[FromWCxf[3], SMEFTR2::call] &&
  oneFail[RunChecks[{}], SMEFTR2::checkcall] && oneFail[EvaluateFlavour[vt3, {3}], SMEFTR2::flavrules] &&
  oneFail[EvaluateFlavour[vt3, {f1 -> 3., f2 -> "3"}], SMEFTR2::genrange] && oneFail[EliminateMomentum[vt3, -p2], SMEFTR2::nomom]];
check["FlavourSchemes[scheme, key], an unknown key and an unknown scheme to clear",
  FlavourSchemes["SMEFTsim_top", "Parameters"] === FlavourSchemes["SMEFTsim_top"]["Parameters"] && Length[FlavourSchemes["SMEFTsim_top", "Parameters"]] == 275 &&
  oneFail[FlavourSchemes["SMEFTsim_top", "rules"], SMEFTR2::schemekey] && oneFail[ClearFlavourScheme["nope"], SMEFTR2::schemeclear] &&
  oneFail[ClearFlavourScheme["SMEFTsim_top"], SMEFTR2::schemeclear] && DefineFlavourScheme["oneRule", WC["uG", {3, 3}] -> Par["x"]] === "oneRule" &&
  ClearFlavourScheme["oneRule"] === Null && !MemberQ[FlavourSchemes[], "oneRule"]];
(* keys of a vertex object *)
check["an unknown key gives a message about the key and $Failed, an operator without a contribution gives 0",
  oneFail[vt3["Foo"], SMEFTR2::nokey] && oneFail[vt3["kind"], SMEFTR2::nokey] && oneFail[vt3["Pole"], SMEFTR2::uvkey] && oneFail[vt3["GammaC"], SMEFTR2::uvkey] &&
  oneFail[(ct + vt3)["Pole"], SMEFTR2::uvkey] && msgQ[vt3["lequ1"], {SMEFTR2::notinvertex}] && Quiet[vt3["lequ1"]] === 0 && Length[vt3["LegData"]] == 3 &&
  MemberQ[vt3["Properties"], "LegData"] && oneFail[vt3[WC["uG", {3, 3}], "x"], SMEFTR2::noprop] && oneFail[vt3["Structures", 1], SMEFTR2::noprop] &&
  oneFail[vt3 vt3, SMEFTR2::objprod] && oneFail[vt3^2, SMEFTR2::objprod]];
check["v /. p1 -> k1 + k2 is recorded in the momenta of the legs", MemberQ[(vt3 /. p1 -> kk + qq)["Momenta"], "t" -> kk + qq]];
(* legs *)
check["legs: symbols in place of strings, a wrong direction, extra or repeated entries of Leg fail with one message",
  oneFail[R2[{t, tbar}], SMEFTR2::fieldstr] && oneFail[R2[{OutLeg[g], "g"}], SMEFTR2::fieldstr] && oneFail[R2[{Leg["g", Out], "g"}], SMEFTR2::legdir] &&
  oneFail[R2[{Leg["g", "Out", "extra"], "g"}], SMEFTR2::legform] && oneFail[R2[{Leg["g", "Out", "Momentum" -> k, "Momentum" -> q], "g"}], SMEFTR2::legform] &&
  Head[R2[{Leg["g"], Leg["g", "Lorentz" -> nu]}]] === VertexObject];
check["momenta: signs, sums, numbers and repeated names are refused; one momentum through a two-point function is accepted",
  oneFail[R2[{Leg["t", "In", "Momentum" -> -q1], Leg["tbar", "In", "Momentum" -> -q2]}], SMEFTR2::momname] && oneFail[R2[{"t", "tbar"}, "Momenta" -> {k, k}], SMEFTR2::momname] &&
  oneFail[R2[{"t", "tbar"}, "Momenta" -> {k1 + k2, 0}], SMEFTR2::momname] && oneFail[UVCounterterm[{"t", "tbar"}, "Momenta" -> {k, k}], SMEFTR2::momname] &&
  quietQ[R2[{Leg["t", "In", "Momentum" -> q], Leg["t", "Out", "Momentum" -> q]}]] && Head[R2[{Leg["t", "In", "Momentum" -> q], Leg["t", "Out", "Momentum" -> q]}]] === VertexObject];
check["index options: wrong length, a generation that is no symbol or 1, 2, 3, and a generation given to a leg of fixed generation",
  oneFail[OctetShiftVertex["SMEFTsim_top", "cQQ8", ttg, "Momenta" -> {k}], SMEFTR2::optlist] && oneFail[UVCounterterm[ttg, "Momenta" -> {k}], SMEFTR2::optlist] &&
  oneFail[R2[{"U", "Ubar"}, "Flavour" -> {1.5, "x"}], SMEFTR2::flavname] && oneFail[R2[{"U", "Ubar"}, "Flavour" -> {4, 1}], SMEFTR2::genrange] &&
  oneFail[UVCounterterm[{"U", "Ubar"}, "Flavour" -> {0, 1}], SMEFTR2::genrange] && msgQ[R2[{"t", "tbar"}, "Flavour" -> {1, 2}], {SMEFTR2::flavfixed}] &&
  zeroQ[Quiet[R2[{"t", "tbar"}, "Flavour" -> {1, 2}]]["Explicit"] - R2[{"t", "tbar"}]["Explicit"]] && quietQ[R2[{"e", "ebar", "t", "tbar"}]] && quietQ[UVCounterterm[{"e", "ebar", "t", "tbar"}, fs5]]];
check["more than eight legs: one message and no new symbol", oneFail[R2[ConstantArray["g", 9]], SMEFTR2::nlegs] && oneFail[Operators[ConstantArray["g", 9]], SMEFTR2::nlegs] &&
  !NameQ["SMEFTR2`p9"] && !NameQ["SMEFTR2`a9"]];
(* option values *)
check["option values that are not understood fail with a message",
  oneFail[R2[{"t", "tbar"}, "FeynmanRule" -> "yes"], SMEFTR2::optval] && oneFail[UVCounterterm[ttg, fs5, "Constants" -> "nonsense"], SMEFTR2::optval] &&
  oneFail[ApplyFlavour[vt3, "SMEFTsim_top", "OctetShift" -> "yes"], SMEFTR2::optval] && oneFail[ToLaTeX[vt3, "Structures" -> "no"], SMEFTR2::optval] &&
  oneFail[FromWCxf[{"uG_33" -> 1}, "Scale" -> "x"], SMEFTR2::optval] && oneFail[OnShellConstants["dZ_SM", "u", {3, 3}, "Massless" -> {"u" -> {7}}], SMEFTR2::uvml] &&
  oneFail[UVCounterterm[ttg, "Massless" -> {"u" -> {0}}], SMEFTR2::uvml] && oneFail[OctetShift[cc OctetOperator["qq1", {4, 4}]], SMEFTR2::octetgen] &&
  oneFail[OctetShift[cc OctetOperator["qq1", {1.5, "x"}]], SMEFTR2::octetgen] && oneFail[DefineFlavourScheme["a", {}, "CKMUnit" -> "yes"], SMEFTR2::schemeopt] &&
  oneFail[ToLaTeX[vt3, "Foo" -> 1], SMEFTR2::badopt] && oneFail[Operators[{"t", "tbar"}, "Foo" -> 1], SMEFTR2::badopt]];
check["unknown options of the tools fail with one message", oneFail[ApplyFlavour[vt3, "SMEFTsim_top", "Foo" -> 1], SMEFTR2::badopt] &&
  oneFail[VertexTable[vt3, WC["uG", {3, 3}], "Foo" -> 1], SMEFTR2::badopt] && oneFail[R2UVTable[ttg, WC["uG", {3, 3}], "Foo" -> 1], SMEFTR2::badopt] &&
  oneFail[EvaluateUVConstants[vt3, "Foo" -> 1], SMEFTR2::badopt] && oneFail[DefineFlavourScheme["a", {}, "Foo" -> 1], SMEFTR2::badopt] &&
  oneFail[FromWCxf[{"uG_33" -> 1}, "Foo" -> 1], SMEFTR2::badopt] && oneFail[OctetShiftVertex["SMEFTsim_top", "cQQ8", ttg, "Foo" -> 1], SMEFTR2::badopt]];
(* operators *)
check["Operators of a vertex outside the set: {} with the message of the vertex functions",
  msgQ[Operators[{"t", "tbar", "g", "g", "g", "g"}], {SMEFTR2::novertex}] && Quiet[Operators[{"t", "tbar", "g", "g", "g", "g"}]] === {} && quietQ[Operators[ttg]] &&
  Operators[ttg] === vt3["Operators"]];
check["UVCounterterm with operators that do not contribute: the message of R2", oneFail[UVCounterterm[ttg, fs5, "Operators" -> {"lequ1"}], SMEFTR2::nooperator] &&
  oneFail[UVCounterterm[ttg, fs5, "Operators" -> {}], SMEFTR2::nooperator] && oneFail[R2[ttg, "Operators" -> {"lequ1"}], SMEFTR2::nooperator] &&
  Head[UVCounterterm[{"t", "tbar"}, fs5, "Operators" -> {"qu1"}]] === VertexObject];
(* on-shell constants *)
check["OnShellConstants: a constant of a massive quark asked for a massless one, of a massless one for a massive one, a diagonal one with two generations",
  oneFail[OnShellConstants["dgs_SM_heavy", "u", {1, 1}, fs5], SMEFTR2::osmassive] && oneFail[OnShellConstants["dZg_SM_heavy", "d", {3, 3}, fs5], SMEFTR2::osmassive] &&
  oneFail[OnShellConstants["dZ_SM_massless", "u", {3, 3}, fs5], SMEFTR2::osmassless] && oneFail[OnShellConstants["dZ_SM", "u", {3, 2}, fs5], SMEFTR2::osdiag] &&
  oneFail[OnShellConstants["dgs_SM_heavy", "u", {3, 2}, fs5], SMEFTR2::osdiag] && AssociationQ[OnShellConstants["dgs_SM_heavy", "u", {3, 3}, fs5]] &&
  AssociationQ[OnShellConstants["dZ_SM_massless", "u", {1, 1}, fs5]]];
check["OnShellConstants: the number of light flavours is 0 without massless quarks, 5 in the five-flavour scheme, open for a bare list",
  OnShellConstants["dgs_SM_light", "u", {1, 1}]["Pole"] === -11 gs^2/(32 Pi^2) &&
  OnShellConstants["dgs_SM_light", "u", {1, 1}] === OnShellConstants["dgs_SM_light", "u", {1, 1}, "Massless" -> {"u" -> {}, "d" -> {}}] &&
  OnShellConstants["dgs_SM_light", "u", {1, 1}, fs5]["Pole"] === -23 gs^2/(96 Pi^2) && !FreeQ[OnShellConstants["dgs_SM_light", "u", {1, 1}, "Massless" -> {1, 2}], NLight]];
ctSym = Quiet[UVCounterterm[ttg, "Constants" -> "Symbolic", "Operators" -> "uG"]];
check["EvaluateUVConstants: a wrong \"Massless\", a generation out of range and an unknown part fail with one message",
  oneFail[EvaluateUVConstants[ctSym, "Massless" -> "foo"], SMEFTR2::uvml] && oneFail[EvaluateUVConstants[UVConst["dV", {1, 4}, "Pole"], fs5], SMEFTR2::osgenrange] &&
  oneFail[EvaluateUVConstants[UVConst["dZ_SM", "u", {3}, "Nope"], fs5], SMEFTR2::uvpart] && Head[EvaluateUVConstants[ctSym, fs5]] === VertexObject];
(* the dependence on mu_eft and Gamma_C, as the usage message and the usage notebook state it *)
ctP2 = UVCounterterm[ttg, fs5, "Operators" -> {"uG"}]; ctOS = UVCounterterm[ttg, fs5, "Operators" -> {"uG"}, "Scheme" -> "OS"];
check["the coefficient of Leff in the finite part is Gamma_C plus the Leff of the renormalisation factors: equal in the scheme OS, different in p2 (t tbar g, uG), equal for g g h (HG)",
  zeroQ[Coefficient[ctOS["Finite"], Leff] - ctOS["GammaC"]] && !zeroQ[Coefficient[ctP2["Finite"], Leff] - ctP2["GammaC"]] && FreeQ[ctP2["GammaC"], Leff] &&
  FreeQ[ctP2["Pole"], Leff] && With[{h = UVCounterterm[{"g", "g", OutLeg["H"]}, fs5, "Operators" -> {"HG"}]}, zeroQ[Coefficient[h["Finite"], Leff] - h["GammaC"]]] &&
  zeroQ[ctP2[] - ctP2["Pole"]/epsilonDR - ctP2["Finite"]]];
(* WCxf *)
check["WCxfName of a coefficient without indices; FromWCxf with malformed names, a single rule, a whole file, a value that is no number",
  WCxfName[WC["G", {}]] === "G" && msgQ[FromWCxf[{"" -> 1, "uG_1,3" -> 1, "uG_[3" -> 1, "uG_3_3" -> 1}], {SMEFTR2::wcxf}] &&
  Quiet[FromWCxf[{"" -> 1, "uG_1,3" -> 1, "uG_[3" -> 1}]] === {} && FromWCxf["uG_33" -> 1] === {WC["uG", {3, 3}] -> Lam^2} &&
  oneFail[FromWCxf[<|"eft" -> "SMEFT", "basis" -> "Warsaw up", "scale" -> 1000, "values" -> <|"uG_33" -> 1|>|>], SMEFTR2::wcxffile] &&
  msgQ[FromWCxf[{"uG_33" -> "one", "uG_13" -> 2}], {SMEFTR2::wcxfval}] && Quiet[FromWCxf[{"uG_33" -> "one", "uG_13" -> 2}]] === {WC["uG", {1, 3}] -> 2 Lam^2}];
(* LaTeX *)
texOK[t_] := StringQ[t] && StringCount[t, "{"] == StringCount[t, "}"] && StringCount[t, "\\begin{"] == StringCount[t, "\\end{"] &&
  StringCount[t, "\\bigl"] == StringCount[t, "\\bigr"] && StringCount[t, "\\Bigl"] == StringCount[t, "\\Bigr"] && StringFreeQ[t, "texPH" | "texPA" | "`" | "$" | "StringStartsQ"];
vdip = R2[ttg, "Operators" -> "uG"];
check["ToLaTeX of explicit structures, of GreenOp, UVConst and OctetOperator: no function names left",
  AllTrue[{ToLaTeX[vdip["Explicit"]], ToLaTeX[vdip["Structures"][Str[9]]], ToLaTeX[R2[{"g", "g", OutLeg["H"]}, "Operators" -> {"HGtilde"}]["Explicit"]],
    ToLaTeX[OctetShift["SMEFTsim_top", "cQQ8"]], ToLaTeX[cc OctetOperator["qq1", {a, b}] + OctetOperator["uu", {2, 3}]],
    ToLaTeX[Conjugate[UVConst["dm", "d", {f1, 2}, "Pole"]] UVConst["dgs_SM", "UVPole"] + UVConst["dV", {1, 2}, "Finite"]^2],
    ToLaTeX[Quiet[R2[{"t", "tbar"}, "Operators" -> "uG"] + R2[{"u", "ubar"}, "Operators" -> "uG"]]]},
    texOK[#] && StringFreeQ[#, "\\text{" ~~ ("Gam" | "Tg" | "Dl" | "MomV" | "LCTensor" | "Lor" | "Col" | "Adj" | "Spn" | "GreenOp" | "UVConst" | "OctetOperator")] && StringFreeQ[#, "&"] &] &&
  With[{t = ToLaTeX[UVCounterterm[{"U", "Ubar"}]]}, texOK[t] && StringFreeQ[t, "\\text{UVConst}"] && StringContainsQ[t, "\\delta Z^{L}_{u,"]] &&
  ToLaTeX[OctetShift["SMEFTsim_top", "cQQ8"]] === "\\frac{\\mathtt{cQQ8} \\left(\\frac{e \\mathcal B_{q_{3}}}{9 c_W}-\\frac{4 g_s \\mathcal G_{q_{3}}}{3}+\\frac{e \\mathcal W_{q_{3}}}{s_W}+\\frac{(O^{(1)}_{Hq})_{33} y_{u,3}^2}{2}-\\frac{3 (O^{(3)}_{Hq})_{33} y_{u,3}^2}{2}\\right)}{16 \\pi ^2 \\Lambda^2}" &&
  ToLaTeX[Gam[Lor[mu1], 5, Spn[s2], Spn[s1]] Tg[Col[c2], Col[c1], Adj[a3]] MomV[p1, Lor[mu1]]] === "(T^{a_{3}})_{c_{2}c_{1}}\\,p_{1}^{\\mu_{1}}\\,[\\gamma^{\\mu_{1}}\\gamma_5]_{s_{2}s_{1}}"];
check["ToLaTeX: symbols of the user without their context", ToLaTeX[x^2 + alpha] === "\\alpha +x^2" && texOK[ToLaTeX[vdip /. gs -> g3 /. FMass["u", 3] -> mt]] &&
  StringFreeQ[ToLaTeX[vdip /. gs -> g3 /. FMass["u", 3] -> mt], "Global"]];
check["ToLaTeX: an approximate complex coefficient is in brackets", With[{t = ToLaTeX[vdip /. {gs -> 1.2178, vev -> 246.22, Lam -> 1000., WC["uG", {3, 3}] -> 0.3 + 0.1 I}]},
  texOK[t] && StringFreeQ[t, RegularExpression["[0-9.] i\\\\,\\\\mathcal S"]] && StringContainsQ[t, "i\\bigr)\\,\\mathcal S"]]];
check["ToLaTeX: index names that are not symbols give no message", quietQ[ToLaTeX[R2[{"t", "tbar", "g"}, "Lorentz" -> {None, None, 0}, "Operators" -> "uG"]]] &&
  texOK[ToLaTeX[R2[{"t", "tbar", "g"}, "Lorentz" -> {None, None, 0}, "Operators" -> "uG"]]] &&
  quietQ[ToLaTeX[R2[{"t", "tbar", "g"}, "Lorentz" -> {None, None, Subscript[\[Mu], 3]}, "Operators" -> "uG"]]]];
check["ToLaTeX: names of the user with several letters are kept apart", StringContainsQ[ToLaTeX[R2[{Leg["t", "In", "Colour" -> colt], Leg["u", "Out", "Colour" -> colu],
  Leg["g", "Out"]}, "Operators" -> {"uG"}]], "_{\\mathit{colu}\\,\\mathit{colt}}"]];
check["ToLaTeX: an association, a list or $Failed is refused with a message", oneFail[ToLaTeX[vdip["Structures"]], SMEFTR2::texin] && oneFail[ToLaTeX[$Failed], SMEFTR2::texin] &&
  oneFail[ToLaTeX[{1, 2}], SMEFTR2::texin] && oneFail[ToLaTeX[VertexTable[vdip, WC["uG", {3, 3}]]], SMEFTR2::texin] && oneFail[ToLaTeX[OnShellConstants["dZ_SM", "u", {3, 3}, fs5]], SMEFTR2::texin]];
check["ToLaTeX of a counterterm: pole and finite part on separate lines", With[{t = ToLaTeX[ctP2]}, texOK[t] && StringCount[t, "\\begin{align*}"] == 2 &&
  StringContainsQ[t, "{\\rm ct,\\,pole}"] && StringContainsQ[t, "{\\rm ct,\\,fin}"] && StringFreeQ[t, "\\epsilon L_{\\rm eft}"] &&
  texOK[ToLaTeX[UVCounterterm[{"t", "bbar", OutLeg["W+"]}, fs5, "Operators" -> "uG"]]]]];
(* usage messages *)
check["usage messages: the file of the input shifts, GreenOp, the entries of the index options",
  StringContainsQ[dGF::usage, "functions.zip"] && StringFreeQ[dGF::usage, "../functions"] && StringFreeQ[GreenOp::usage, "a a."] &&
  StringContainsQ[R2::usage, "one entry per leg"] && StringContainsQ[UVCounterterm::usage, "Coefficient[v[\"Finite\"], Leff]"] && Head[SMEFTR2Info[]] === Grid];
(* speed *)
v5g = R2[{"g", "g", "g", "g", "g"}];
check["five gluons: ApplyFlavour under 20 s", First[AbsoluteTiming[ApplyFlavour[v5g, "SMEFTsim_top"]]] < 20];
check["five gluons: ToLaTeX under 30 s", First[AbsoluteTiming[t5g = ToLaTeX[v5g];]] < 30 && texOK[t5g]];
(* the package without its data file: a message and $Failed from every function, no Abort; then the package again *)
Module[{tmp = CreateDirectory[], msgs, r1, r2, aborted = False},
  CopyFile[pkgFile, FileNameJoin[{tmp, "SMEFTR2.wl"}]];
  CheckAbort[
    Block[{SMEFTR2`Private`$SMEFTR2Data, $Messages = {}, $MessageList = {}},
      loadAgain[FileNameJoin[{tmp, "SMEFTR2.wl"}]]; msgs = ReleaseHold /@ $MessageList;
      r1 = Quiet[R2[{"t", "tbar"}]]; r2 = Quiet[OnShellConstants[]]], aborted = True];
  DeleteDirectory[tmp, DeleteContents -> True];
  loadAgain[pkgFile];
  check["without the data file: one message, $Failed from the functions, no Abort; the package loads again afterwards",
    !aborted && msgs === {SMEFTR2::nodata} && r1 === $Failed && r2 === $Failed && Head[R2[{"t", "tbar"}]] === VertexObject &&
    zeroQ[R2[ttg]["Explicit"] - vt3["Explicit"]] && ListQ[OnShellConstants[]] && oneFail[R2["t", "tbar"], SMEFTR2::args] && oneFail[Operators["t"], SMEFTR2::call]]];


Print["Interface: ", Count[results, {_, True}], " passed, ", Count[results, {_, False}], " failed"];


(* ::Section:: *)
(*Flavour: Flavour assumptions and colour octets*)


(* ::Text:: *)
(*Tests Delta L of the eight colour-octet types against the tables of the sections Colour octets of the document Flavour assumptions and the rule for other generations, the general route OctetShift[OctetOperator[...]] and OctetShiftVertex against the shipped shift of every octet parameter of SMEFTsim top, topU3l and SMEFT@NLO (Delta L and the Feynman rules of every shipped vertex, also with outgoing legs, another leg order and open generations), the completeness of the Feynman rules of Delta L (every stored Higgs-current vertex against -i times the tree of the Warsaw operator of the main set, every stored penguin vertex against the rules of G_psi, B_psi, W_psi derived again here, non-abelian parts included, and vertex classes with two or three electroweak bosons and with two scalars non-zero), a shipped flavour assumption redefined with DefineFlavourScheme (its full map, and part of the map of SMEFTsim top typed by hand) against the shipped one, also with the octet shift, OnShellConstants["dV", ...] and FromWCxf, WCxfName, and the octet shift in further cases: generations fixed by EvaluateFlavour or by "Flavour", the structure table of the object returned by OctetShiftVertex, and OctetShift and OctetShiftVertex for an assumption of the user. Running time: about 40 s.*)


SMEFTR2`$StartupMessage = False;   (* no startup message in the test output *)
results = {};
zeroQ[x_] := FreeQ[x, $Failed | _VertexObject] && TrueQ[Simplify[Together[Expand[x]]] === 0];
(* the two sides of a comparison: neither may have failed *)
sameQ[x_, y_] := FreeQ[{x, y}, $Failed] && zeroQ[x - y];
check[name_, ok_] := (AppendTo[results, {name, TrueQ[ok]}]; Print[If[TrueQ[ok], "PASS  ", "FAIL  "], name]);
gp = ee/cw; gw = ee/sw; yt = Yuk["u", 3];
G[op_, c_, a_] := GreenOp[op, c, a];
norm = 1/(16 Pi^2 Lam^2);

(* ---- 1. the eight types (table of the catalogue section on the colour octets, Q = q_3, q = q_1, t_R, u_R, b_R, d_R) *)
types = {
  {"A", OctetOperator["qq1", {3, 1}], -(2 gs/3) (G["G", "q", 3] + G["G", "q", 1]) - (gp/9) (G["B", "q", 3] + G["B", "q", 1]) - (yt^2/2) G["H1", "q", 1]},
  {"B", OctetOperator["qq3", {3, 1}], -(gw/3) (G["W", "q", 3] + G["W", "q", 1]) + (yt^2/2) G["H3", "q", 1]},
  {"C", OctetOperator["qq1", {3, 3}], -(4 gs/3) G["G", "q", 3] + (gp/9) G["B", "q", 3] + gw G["W", "q", 3] + yt^2 (G["H1", "q", 3]/2 - 3 G["H3", "q", 3]/2)},
  {"D", OctetOperator["qq3", {3, 3}], gp G["B", "q", 3] - (5 gw/3) G["W", "q", 3] + yt^2 (9 G["H1", "q", 3]/2 + 5 G["H3", "q", 3]/2)},
  {"E", OctetOperator["uu", {3, 1}], -(gs/3) (G["G", "u", 3] + G["G", "u", 1]) - (2 gp/9) (G["B", "u", 3] + G["B", "u", 1]) + (yt^2/2) G["H1", "u", 1]},
  {"F", OctetOperator["uu", {1, 1}], -(2 gs/3) G["G", "u", 1] + (8 gp/9) G["B", "u", 1]},
  {"G", OctetOperator["dd", {3, 1}], -(gs/3) (G["G", "d", 3] + G["G", "d", 1]) + (gp/9) (G["B", "d", 3] + G["B", "d", 1])},
  {"H", OctetOperator["dd", {1, 1}], -(2 gs/3) G["G", "d", 1] - (4 gp/9) G["B", "d", 1]}};
Do[check["type " <> t[[1]] <> " " <> ToString[t[[2]], InputForm], zeroQ[OctetShift[t[[2]]] - norm t[[3]]]], {t, types}];
check["placement: qq1 {1, 3} = {3, 1}", zeroQ[OctetShift[OctetOperator["qq1", {1, 3}]] - OctetShift[OctetOperator["qq1", {3, 1}]]]];
check["placement: light qq1 {1, 2} has no Yukawa term", FreeQ[OctetShift[OctetOperator["qq1", {1, 2}]], Yuk]];
check["placement: qq1 {1, 1} = type C without y_t", zeroQ[OctetShift[OctetOperator["qq1", {1, 1}]] -
  norm (-(4 gs/3) G["G", "q", 1] + (gp/9) G["B", "q", 1] + gw G["W", "q", 1])]];
Do[check["symbolic generations " <> o <> " " <> ToString[ab], zeroQ[(OctetShift[OctetOperator[o, {a, b}]] /. Thread[{a, b} -> ab]) -
    OctetShift[OctetOperator[o, ab]]]], {o, {"qq1", "qq3", "uu", "dd"}}, {ab, {{3, 1}, {1, 3}, {2, 2}, {3, 3}, {1, 2}}}];
check["uu {3, 3} with its top-Yukawa term", zeroQ[OctetShift[OctetOperator["uu", {3, 3}]] -
  norm (-(2 gs/3) G["G", "u", 3] + (8 gp/9) G["B", "u", 3] - 2 yt^2 G["H1", "u", 3])]];

(* ---- 2. general route against the shipped shift of every octet parameter *)
legName[{f_, g_}] := If[g === None, f, Switch[f, "UQ", {"u", "c", "t"}, "UQbar", {"ubar", "cbar", "tbar"}, "DQ", {"d", "s", "b"},
  "DQbar", {"dbar", "sbar", "bbar"}][[g]]];
outName = <|"g" -> "g", "a" -> "a", "Z" -> "Z", "H" -> "H", "G0" -> "G0", "Gp" -> "Gm", "Gm" -> "Gp", "Wp" -> "Wm", "Wm" -> "Wp"|>;
Do[Module[{dec = FlavourSchemes[sch]["OctetOperators"], vlegs, nv = 0, nok = 0, nz = 0},
    check[sch <> ": every octet parameter has a decomposition", Sort[Keys[dec]] === Sort[OctetShift[sch]]];
    Do[
      check[sch <> " " <> par <> ": Delta L", zeroQ[OctetShift[sch, par] - OctetShift[Par[par] dec[par]]]];
      vlegs = DeleteDuplicates[Transpose[{#["AllIncoming"], #["Gen"]}] & /@ SMEFTR2`Private`$OctetShiftVertexData[sch][par]];
      Do[Module[{legs = legName /@ l, alt},
          nv++;
          With[{x = OctetShiftVertex[sch, par, legs]["Explicit"], y = OctetShiftVertex[Par[par] dec[par], legs]["Explicit"]},
            If[sameQ[x, y], nok++]; If[!zeroQ[x], nz++]];
          (* the bosons outgoing and the leg order reversed *)
          alt = Reverse[Join[legs[[1 ;; 2]], OutLeg[outName[#]] & /@ legs[[3 ;;]]]];
          nv++;
          If[sameQ[OctetShiftVertex[sch, par, alt]["Explicit"], OctetShiftVertex[Par[par] dec[par], alt]["Explicit"]], nok++]], {l, vlegs}];
      , {par, OctetShift[sch]}];
    check[sch <> ": Feynman rules of all shipped vertices, " <> ToString[nok] <> " of " <> ToString[nv] <> " agree (" <> ToString[nz] <> " non-zero)",
      nok == nv && nz == nv/2]],
  {sch, {"SMEFTsim_top", "SMEFTsim_topU3l", "SMEFTatNLO_CPV"}}];
(* open external generations: U Ubar g with f1 -> 3, f2 -> 3 is t tbar g *)
Module[{ex = OctetShiftVertex[Par["cQQ8"] OctetOperator["qq1", {3, 3}], {"U", "Ubar", OutLeg["g"]}]["Explicit"]},
  check["open generations: U Ubar g at f1 = f2 = 3 equals t tbar g", !zeroQ[ex] && sameQ[ex /. {f1 -> 3, f2 -> 3},
    OctetShiftVertex["SMEFTsim_top", "cQQ8", {"t", "tbar", OutLeg["g"]}]["Explicit"]]];
  check["open generations: U Ubar g at f1 = f2 = 1 vanishes", zeroQ[ex /. {f1 -> 1, f2 -> 1}]]];

(* ---- 2b. completeness of the Feynman rules of Delta L (every vertex with a quark pair and up to three bosons) *)
(* stored notation of the data *)
pPh = SMEFTR2`Private`ph; pDm = SMEFTR2`Private`dm; pMom = SMEFTR2`Private`MomIdx; pP = SMEFTR2`Private`P;
greenData = SMEFTR2`Private`$OctetGreenVertexData;
famOf = <|{"H1", "q"} -> {"Hq1", "Hq1"}, {"H3", "q"} -> {"Hq3", "Hq3"}, {"H1", "u"} -> {"Hu", "Hu"}, {"H1", "d"} -> {"Hd", "Hd"}|>;
inLegs[e_] := legName /@ Transpose[{e["AllIncoming"], e["Gen"]}];
(* (a) Higgs currents: every stored vertex of GreenOp[H1|H3, class, g] equals -i x the tree vertex of the Warsaw operator (main set)
   with the coefficient 1 at (g, g), 0 elsewhere, V = 1 (the trees contain c_W^2 + s_W^2, which the stored vertices write as 1) *)
Module[{n = 0, ok = 0, classes = {}},
  Do[Module[{fam = famOf[{k[[1]], k[[2]]}][[1]], g = k[[3]]},
      Do[Module[{legs = inLegs[e], lp, x, tv, t, pl},
          n++;
          lp = MapIndexed[SMEFTR2`Private`parseLeg[#1, First[#2], {}] &, legs];
          x = SMEFTR2`Private`octetGreenExpr[k, lp];
          tv = EvaluateFlavour[TreeVertex[legs, "Operators" -> {fam}]];
          t = (tv["Explicit"] - (tv["SM"] /. tv["Structures"])) /. {Conjugate[VCKM[i_, j_]] :> KroneckerDelta[i, j], VCKM[i_, j_] :> KroneckerDelta[i, j]} /.
            {Conjugate[WC[fam, {a_, b_}]] :> Boole[a == g && b == g], WC[fam, {a_, b_}] :> Boole[a == g && b == g], WC[__] -> 0};
          pl = Symbol["p" <> ToString[Length[legs]]];
          If[sameQ[EliminateMomentum[x, pl, tv] /. cw -> Sqrt[1 - sw^2], EliminateMomentum[-I t, pl, tv] /. cw -> Sqrt[1 - sw^2]] && !zeroQ[x], ok++,
            Print["  differs: ", k, " ", legs]];
          AppendTo[classes, Length[legs]]], {e, greenData[k]}]],
    {k, Select[Keys[greenData], MemberQ[{"H1", "H3"}, #[[1]]] &]}];
  check["Higgs currents: " <> ToString[ok] <> " of " <> ToString[n] <> " stored vertices = -i x the Warsaw trees (" <>
    ToString[Count[classes, 5]] <> " five-point, " <> ToString[Count[classes, 4]] <> " four-point)", ok == n && n > 0]];
(* (b) penguins: the Feynman rules derived here again from G_psi, B_psi, W_psi (D = d + i g T, X_{mu nu} with -g f X X, W^1 = (W^+ +
   W^-)/sqrt2, W^2 = i (W^+ - W^-)/sqrt2, W^3 = s_W A + c_W Z, B = c_W A - s_W Z) against every stored vertex *)
rEW = <|"a" -> {0, 0, sw}, "Z" -> {0, 0, cw}, "Wp" -> {1, I, 0}/Sqrt[2], "Wm" -> {1, -I, 0}/Sqrt[2]|>;
rB = <|"a" -> cw, "Z" -> -sw|>;
dbl = <|"UQ" -> 1, "UQbar" -> 1, "DQ" -> 2, "DQbar" -> 2|>;
lc = LeviCivitaTensor[3];
penguinRule[{op_, cls_, g_}, e_] := Module[{b = e["AllIncoming"][[3 ;;]], nb, s5, ch, kmom, tau, G1, G2, G3, gc, c1 = pPh["c", 1],
    c2 = pPh["c", 2], k0 = pDm["ColTc0"], k1 = pDm["ColTc1"], la = pDm["LorQa"], mu, tg, ttt, slots},
  nb = Length[b]; slots = Range[3, 2 + nb]; mu[n_] := pPh["mu", n];
  s5 = If[cls === "q", -1, 1];
  ch[m_] := (Gam[m, pPh["s", 1], pPh["s", 2]] + s5 Gam[m, 5, pPh["s", 1], pPh["s", 2]])/2;
  kmom[n_, i_] := pMom[pP[n], i];
  tau = PauliMatrix[#][[dbl[e["AllIncoming"][[1]]], dbl[e["AllIncoming"][[2]]]]] & /@ {1, 2, 3};
  tg[i_, j_, n_] := Tg[i, j, pPh["a", n]];
  ttt[x_, y_, z_] := tg[c1, k0, x] tg[k0, k1, y] tg[k1, c2, z];
  Switch[op,
    "G", gc = gs; G1[n_] := tg[c1, c2, n]; G2[m_, n_] := -I (tg[c1, k0, m] tg[k0, c2, n] - tg[c1, k0, n] tg[k0, c2, m]);
      G3[x_, y_, z_] := -(ttt[x, y, z] - ttt[x, z, y] - ttt[y, z, x] + ttt[z, y, x]),
    "B", gc = 0; G1[n_] := rB[b[[n - 2]]] Dl[c1, c2],
    "W", gc = ee/sw; G1[n_] := tau . rEW[b[[n - 2]]] Dl[c1, c2];
      G2[m_, n_] := Sum[tau[[i]] lc[[i, j, k]] rEW[b[[m - 2]]][[j]] rEW[b[[n - 2]]][[k]], {i, 3}, {j, 3}, {k, 3}] Dl[c1, c2];
      G3[x_, y_, z_] := Sum[tau[[i]] lc[[i, j, k]] lc[[k, l, m]] rEW[b[[x - 2]]][[j]] rEW[b[[y - 2]]][[l]] rEW[b[[z - 2]]][[m]],
        {i, 3}, {j, 3}, {k, 3}, {l, 3}, {m, 3}] Dl[c1, c2]];
  (1/Lam^2) Switch[nb,
    1, G1[3] (SProd[pP[3], pP[3]] ch[mu[3]] - kmom[3, mu[3]] kmom[3, la] ch[la]),
    2, -Sum[I gc G2[m, n] ((kmom[m, mu[m]] + 2 kmom[n, mu[m]]) ch[mu[n]] - kmom[n, la] Dl[mu[m], mu[n]] ch[la]),
      {m, slots}, {n, DeleteCases[slots, m]}],
    3, -Total[(gc^2 G3 @@ # Dl[mu[#[[1]]], mu[#[[2]]]] ch[mu[#[[3]]]]) & /@ Permutations[slots]]]];
Module[{n = 0, ok = 0, nab = 0},
  Do[Do[n++; If[zeroQ[e["R2"] - penguinRule[k, e]] && !zeroQ[e["R2"]], ok++, Print["  differs: ", k, " ", e["AllIncoming"]]];
      If[Length[e["AllIncoming"]] > 3, nab++], {e, greenData[k]}],
    {k, Select[Keys[greenData], MemberQ[{"G", "B", "W"}, #[[1]]] &]}];
  check["penguins: " <> ToString[ok] <> " of " <> ToString[n] <> " stored vertices = the rules of G_psi, B_psi, W_psi (" <>
    ToString[nab] <> " from the non-abelian parts)", ok == n && n > 0]];
(* (c) the vertex classes that were missing before: W-penguin vertices with two and three electroweak bosons and Higgs-current
   vertices with two scalars or two scalars and a gauge boson, non-zero in OctetShiftVertex of the shipped parameters *)
Module[{cls, legsets},
  legsets = {
    {"W penguin, t tbar W+ W-", {"SMEFTsim_top", "cQQ8", {"tbar", "t", "Wp", "Wm"}}},
    {"W penguin, tbar b W+ photon", {"SMEFTsim_top", "cQQ8", {"tbar", "b", "Wp", "a"}}},
    {"W penguin, tbar b W+ Z Z", {"SMEFTsim_top", "cQQ8", {"tbar", "b", "Wp", "Z", "Z"}}},
    {"W penguin, bbar b W+ W- photon", {"SMEFTsim_topU3l", "cQj38", {"bbar", "b", "Wp", "Wm", "a"}}},
    {"W penguin, dbar u W- W- W+ (SMEFT@NLO)", {"SMEFTatNLO_CPV", "cQq83", {"dbar", "u", "Wm", "Wm", "Wp"}}},
    {"Higgs currents, t tbar h G0", {"SMEFTsim_top", "cQQ8", {"tbar", "t", "H", "G0"}}},
    {"Higgs currents, t tbar G+ G-", {"SMEFTsim_top", "cQQ8", {"tbar", "t", "Gp", "Gm"}}},
    {"Higgs currents, t tbar Z G0 G0", {"SMEFTsim_top", "cQQ8", {"tbar", "t", "Z", "G0", "G0"}}},
    (* ctu8 is the octet of a top and a light up-type current: its Higgs current is that of the light quark, from the top loop *)
    {"Higgs currents, u ubar photon G+ G-", {"SMEFTsim_top", "ctu8", {"ubar", "u", "a", "Gp", "Gm"}}},
    {"Higgs currents, tbar b W+ h h", {"SMEFTsim_top", "cQQ8", {"tbar", "b", "Wp", "H", "H"}}},
    {"Higgs currents, u ubar W- G+ G0", {"SMEFTsim_top", "cQj18", {"ubar", "u", "Wm", "Gp", "G0"}}}};
  Do[check["non-zero: " <> t[[1]], !zeroQ[(OctetShiftVertex @@ t[[2]])["Explicit"]]], {t, legsets}]];

(* ---- 3. a shipped assumption redefined by the user *)
DefineFlavourScheme["myTop", FlavourSchemes["SMEFTsim_top", "Rules"], "CKMUnit" -> True,
  "Octets" -> Normal[FlavourSchemes["SMEFTsim_top"]["OctetOperators"]]];
same[v_, opts___] := With[{x = ApplyFlavour[v, "SMEFTsim_top", opts]["Explicit"], y = ApplyFlavour[v, "myTop", opts]["Explicit"]},
  !zeroQ[x] && sameQ[x, y]];
tests = {
  {"t tbar g, R2", R2[{"t", "tbar", OutLeg["g"]}]},
  {"t tbar Z, R2", R2[{"t", "tbar", OutLeg["Z"]}]},
  {"b bbar g, R2", R2[{"b", "bbar", OutLeg["g"]}]},
  {"u ubar -> t tbar, R2 (qq1, qq3, qu1, qu8, ud1)", R2[{"u", "ubar", OutLeg["t"], OutLeg["tbar"]}, "Operators" -> {"qq1", "qq3", "qu1", "qu8", "ud1"}]},
  {"g g -> H, UV pole", UVPole[{"g", "g", OutLeg["H"]}]},
  {"t tbar H, tree", TreeVertex[{"t", "tbar", "H"}]}};
Quiet[Do[check["myTop = SMEFTsim_top: " <> t[[1]], same[t[[2]]]], {t, tests}], SMEFTR2::octetshift];
Do[check["myTop = SMEFTsim_top with the octet shift: " <> t[[1]], same[t[[2]], "OctetShift" -> True]], {t, tests[[1 ;; 3]]}];
(* part of the map typed by hand: dipole, Yukawa and C_HG of the top quark *)
DefineFlavourScheme["myTopByHand", {WC["uG", {3, 3}] -> Par["ctGRe"] + I Par["ctGIm"], WC["uH", {3, 3}] -> Par["ctHRe"] + I Par["ctHIm"],
  WC["HG"] -> Par["cHG"]}, "CKMUnit" -> True];
handTests = {
  {"t tbar g, R2, dipole", R2[{"t", "tbar", OutLeg["g"]}, "Operators" -> {"uG", "dG"}]},
  {"t tbar H, R2, Yukawa-like", R2[{"t", "tbar", OutLeg["H"]}, "Operators" -> {"uH"}]},
  {"t tbar g, UV pole, dipole", UVPole[{"t", "tbar", OutLeg["g"]}, "Operators" -> {"uG", "dG"}]},
  {"g g H, R2, C_HG", R2[{"g", "g", OutLeg["H"]}, "Operators" -> {"HG"}]}};
Do[check["map typed by hand = SMEFTsim_top: " <> t[[1]], With[{x = ApplyFlavour[t[[2]], "SMEFTsim_top"][] /. t[[2]]["Structures"],
    y = ApplyFlavour[t[[2]], "myTopByHand"][] /. t[[2]]["Structures"]}, !FreeQ[x, Par] && sameQ[x, y]]], {t, handTests}];
check["shipped names cannot be redefined", Quiet[DefineFlavourScheme["SMEFTsim_top", {}], SMEFTR2::schemename] === $Failed];
ClearFlavourScheme[];
check["ClearFlavourScheme", !MemberQ[FlavourSchemes[], "myTop"]];

(* ---- 4. CKM counterterm and WCxf *)
fs5 = {"u" -> {1, 2}, "d" -> {1, 2, 3}};
Do[check["OnShellConstants dV " <> ToString[ij] <> " " <> P, zeroQ[OnShellConstants["dV", ij, "Massless" -> fs5][P] -
    EvaluateUVConstants[UVConst["dV", ij, P], "Massless" -> fs5]]], {ij, {{1, 3}, {3, 2}, {2, 2}}}, {P, {"Pole", "Finite"}}];
check["OnShellConstants[] lists dV", MemberQ[OnShellConstants[], "dV"]];
wx = FromWCxf[{"qq1_1122" -> x, "qq1_1221" -> z, "phiq1_12" -> y, "phiq1_33" -> w, "uG_13" -> <|"Re" -> 1, "Im" -> 2|>}, "Scale" -> 1];
check["FromWCxf: identical currents, factor 1/2 and exchange", (WC["qq1", {1, 1, 2, 2}] /. wx) === x/2 && (WC["qq1", {2, 2, 1, 1}] /. wx) === x/2 &&
  (WC["qq1", {2, 1, 1, 2}] /. wx) === z/2 && (WC["qq1", {1, 2, 2, 1}] /. wx) === z/2];
check["FromWCxf: Hermitian two-index coefficients", (WC["Hq1", {2, 1}] /. wx) === Conjugate[y] && (WC["Hq1", {3, 3}] /. wx) === w];
check["FromWCxf: complex values and names", (WC["uG", {1, 3}] /. wx) === 1 + 2 I && WCxfName[WC["Hq1", {1, 3}]] === "phiq1_13" &&
  WCxfName[WC["HGtilde"]] === "phiGtilde" && WCxfName[WC["lequ3", {1, 1, 3, 3}]] === "lequ3_1133"];

(* ---- 5. further cases *)
ttg = {"t", "tbar", OutLeg["g"]};
SetAttributes[msgsOf, HoldFirst];
msgsOf[e_] := Module[{ml}, Block[{$Messages = {}, $MessageList = {}}, e; ml = $MessageList]; DeleteDuplicates[ReleaseHold /@ ml]];
exq[w_] := Expand[w[] /. w["Structures"]];
(* the octet shift when the generations are fixed by EvaluateFlavour or by "Flavour" on open legs *)
Module[{v1, v2, v3, v0},
  v1 = ApplyFlavour[R2[ttg], "SMEFTsim_top", "OctetShift" -> True];
  v2 = ApplyFlavour[EvaluateFlavour[R2[{"U", "Ubar", OutLeg["g"]}], {f1 -> 3, f2 -> 3}], "SMEFTsim_top", "OctetShift" -> True];
  v3 = ApplyFlavour[R2[{"U", "Ubar", OutLeg["g"]}, "Flavour" -> {3, 3, None}], "SMEFTsim_top", "OctetShift" -> True];
  v0 = Quiet[ApplyFlavour[R2[ttg], "SMEFTsim_top"], SMEFTR2::octetshift];
  check["octet shift with the generations fixed by the field names: present", !zeroQ[exq[v1] - exq[v0]] && Last[v1["Operators"]] === "OctetShift"];
  check["octet shift with the generations fixed by EvaluateFlavour = fixed by the field names", sameQ[exq[v2], exq[v1]] && Last[v2["Operators"]] === "OctetShift"];
  check["octet shift with the generations fixed by \"Flavour\" -> {3, 3, None} = fixed by the field names", sameQ[exq[v3], exq[v1]] && Last[v3["Operators"]] === "OctetShift"];
  check["ApplyFlavour with the octet shift: the result is written in the structures Str[n] of the object",
    FreeQ[v1[], _Gam | _Tg | _MomV | _Dl | _LCTensor] && FreeQ[v1["OctetShift"], _Gam | _Tg | _MomV] && !zeroQ[v1["OctetShift"]] &&
    sameQ[v1["Explicit", Par["cQQ8"]] - v0["Explicit", Par["cQQ8"]], OctetShiftVertex["SMEFTsim_top", "cQQ8", ttg]["Explicit", Par["cQQ8"]]]];
  check["EvaluateFlavour records the generations in the legs", (#["Flavour"] & /@ v2["LegData"])[[1 ;; 2]] === {3, 3}]];
(* the object returned by OctetShiftVertex has a structure table, and the tools of the package read it *)
Module[{osv = OctetShiftVertex["SMEFTsim_top", "cQQ8", ttg], tex, tab},
  tex = ToLaTeX[osv]; tab = VertexTable[osv, Par["cQQ8"], "Output" -> "List", "Form" -> "Explicit"];
  check["OctetShiftVertex: structures Str[n], v[] in them, v[\"Explicit\"] written out", Length[osv["Structures"]] == 4 && MatchQ[Keys[osv["Structures"]], {__Str}] &&
    FreeQ[osv[], _Gam | _Tg | _MomV] && !FreeQ[osv[], Str] && sameQ[osv["Explicit"], osv[] /. osv["Structures"]] && !zeroQ[osv["Explicit"]] &&
    osv["Kind"] === "R2" && osv["Operators"] === {"OctetShift"}];
  check["OctetShiftVertex: VertexTable, CoefficientTable and ToLaTeX work on the object", msgsOf[VertexTable[osv, Par["cQQ8"], "Output" -> "List", "Form" -> "Explicit"]] === {} &&
    Length[tab] == 5 && Length[osv["CoefficientTable"]] == 4 && Length[osv["CoefficientTable", Par["cQQ8"]]] == 4 && StringQ[tex] &&
    StringCount[tex, "\\begin{align*}"] == 2 && StringCount[tex, " &= "] == 4 && StringFreeQ[tex, "\\Bigl[\\Bigr]"] && StringContainsQ[tex, "\\big|_{\\mathtt{cQQ8}}"]];
  check["OctetShiftVertex: \"FeynmanRule\" -> True includes i/(16 Pi^2)",
    sameQ[OctetShiftVertex["SMEFTsim_top", "cQQ8", ttg, "FeynmanRule" -> True]["Explicit"], I osv["Explicit"]/(16 Pi^2)]];
  check["OctetShiftVertex: generations fixed by \"Flavour\" on open legs", sameQ[OctetShiftVertex["SMEFTsim_top", "cQQ8", {"U", "Ubar", OutLeg["g"]}, "Flavour" -> {3, 3, None}]["Explicit"],
    osv["Explicit"]] && Quiet[OctetShiftVertex["SMEFTsim_top", "cQQ8", {"U", "Ubar", OutLeg["g"]}], SMEFTR2::octetopen] === $Failed];
  check["OctetShiftVertex: fields without a vertex of the shift give a zero object and a message, a parameter without a shift for the legs a zero object",
    msgsOf[OctetShiftVertex["SMEFTsim_top", "cQQ8", {"t", "tbar", "t", "tbar"}]] === {SMEFTR2::noshift} &&
    msgsOf[OctetShiftVertex["SMEFTsim_top", "cQQ8", {"g", "g"}]] === {SMEFTR2::noshift} &&
    msgsOf[OctetShiftVertex[Par["c"] OctetOperator["uu", {3, 3}], {"t", "tbar", "t", "tbar"}]] === {SMEFTR2::noshift} &&
    With[{z = Quiet[OctetShiftVertex["SMEFTsim_top", "cQQ8", {"t", "tbar", "t", "tbar"}]]}, Head[z] === VertexObject && z[] === 0 && ToLaTeX[z] === "0"] &&
    msgsOf[OctetShiftVertex["SMEFTsim_top", "cQQ8", {"u", "ubar", OutLeg["g"]}]] === {} && OctetShiftVertex["SMEFTsim_top", "cQQ8", {"u", "ubar", OutLeg["g"]}][] === 0 &&
    msgsOf[OctetShiftVertex["SMEFTsim_top", "cQQ8", ttg]] === {}];
  check["OctetShift and OctetShiftVertex take the parameter as a name or as Par[name]", sameQ[OctetShift["SMEFTsim_top", Par["cQQ8"]], OctetShift["SMEFTsim_top", "cQQ8"]] &&
    sameQ[OctetShiftVertex["SMEFTsim_top", Par["cQQ8"], ttg]["Explicit"], osv["Explicit"]]]];
(* an assumption of the user with octet parameters: OctetShift and OctetShiftVertex as for a shipped one *)
DefineFlavourScheme["oct", {WC["qq1", {3, 3, 3, 3}] -> Par["c1"]}, "Octets" -> {"c8" -> OctetOperator["qq1", {3, 3}]}];
check["user assumption with octets: OctetShift[name] and OctetShift[name, par]", OctetShift["oct"] === {"c8"} && FlavourSchemes["oct"]["Octets"] === {"c8"} &&
  sameQ[OctetShift["oct", "c8"] /. Par["c8"] -> Par["cQQ8"], OctetShift["SMEFTsim_top", "cQQ8"]]];
check["user assumption with octets: OctetShiftVertex[name, par, legs]", sameQ[OctetShiftVertex["oct", "c8", ttg]["Explicit"] /. Par["c8"] -> Par["cQQ8"],
  OctetShiftVertex["SMEFTsim_top", "cQQ8", ttg]["Explicit"]] && Length[OctetShiftVertex["oct", "c8", ttg]["Structures"]] == 4];
check["user assumption with octets: the shift of ApplyFlavour is that of OctetShiftVertex", With[{r = R2[ttg, "Operators" -> {"qq1"}]},
  sameQ[ApplyFlavour[r, "oct", "OctetShift" -> True]["Explicit"] - Quiet[ApplyFlavour[r, "oct"], SMEFTR2::octetshift]["Explicit"], OctetShiftVertex["oct", "c8", ttg]["Explicit"]]]];
check["user assumption with octets: an unknown parameter fails with the list of the octet parameters",
  msgsOf[OctetShift["oct", "c1"]] === {SMEFTR2::nooctet} && Quiet[OctetShift["oct", "c1"]] === $Failed && Quiet[OctetShiftVertex["oct", "c1", ttg]] === $Failed &&
  msgsOf[OctetShiftVertex["oct", "c1", ttg]] === {SMEFTR2::nooctet}];
(* the message on the octet parameters: once per assumption and session *)
DefineFlavourScheme["octPar", {WC["qq1", {3, 3, 3, 3}] -> Par["c8"]}, "Octets" -> {"c8" -> OctetOperator["qq1", {3, 3}]}];
check["the message on the octet parameters is shown once for each assumption", With[{r = R2[ttg, "Operators" -> {"qq1"}]},
  msgsOf[ApplyFlavour[r, "octPar"]] === {SMEFTR2::octetshift} && msgsOf[ApplyFlavour[r, "octPar"]] === {} && msgsOf[ApplyFlavour[r, "octPar", "OctetShift" -> True]] === {}]];
check["ApplyFlavour of a plain expression with \"OctetShift\" -> True: a message, the result without the shift",
  msgsOf[ApplyFlavour[R2[ttg, "Operators" -> {"qq1"}][], "octPar", "OctetShift" -> True]] === {SMEFTR2::octetkind}];
ClearFlavourScheme[];

Print["Flavour: ", Count[results, {_, True}], " passed, ", Count[results, {_, False}], " failed"];


(* ::Section:: *)
(*PaperEquations: Renormalisation factors against the paper*)


(* ::Text:: *)
(*Compares the renormalisation constants that UVCounterterm uses with the equations of the paper: the top-up field constants with flavour mixing and the counterterm of the redundant operator, the CKM counterterm, the top-quark constants of the chromomagnetic operator and the Standard-Model constants, the light-quark mass counterterm of the four-quark tadpoles (dm the coefficient of P_L in dm^* P_R + dm P_L) and the chiral rotation angle. The names of its checks carry the labels of the equations in the paper source (mix:tq, mix:p2, mix:p2dZ, mix:mq, ckm:dV, cp:rot, uv:ctG and cp:dm5), and "app D.3" is appendix D.3. Running time: about 7 s.*)


SMEFTR2`$StartupMessage = False;   (* no startup message in the test output *)
fs5 = {"u" -> {1, 2}, "d" -> {1, 2, 3}};
results = {};
check[name_, expr_] := Module[{ok = TrueQ[Simplify[expr == 0]]},
  AppendTo[results, {name, ok}]; Print[If[ok, "PASS  ", "FAIL  "], name, If[ok, "", "   residual: " <> ToString[InputForm[Simplify[expr]]]]]];
mt = FMass["u", 3]; Lt = OSLog[mt]; C13 = WC["uG", {1, 3}]; C33 = WC["uG", {3, 3}];
full[name_, sec_, idx_, opts___] := EvaluateUVConstants[UVConst[name, sec, idx, "Pole"], opts]/eps + EvaluateUVConstants[UVConst[name, sec, idx, "Finite"], opts];

(* eq. (mix:tq): dZ^L_tu (incoming u -> t, p^2 = 0) and dZ^L_ut (incoming t -> u, p^2 = m_t^2) at O((C_uG)_13) *)
zLtu = full["dZL", "u", {3, 1}, "Massless" -> fs5] /. {Conjugate[WC[n_, i_]] /; {n, i} =!= {"uG", {1, 3}} :> 0} /. {WC[n_, i_] /; {n, i} =!= {"uG", {1, 3}} :> 0};
zLut = full["dZL", "u", {1, 3}, "Massless" -> fs5] /. {Conjugate[WC[n_, i_]] /; {n, i} =!= {"uG", {1, 3}} :> 0} /. {WC[n_, i_] /; {n, i} =!= {"uG", {1, 3}} :> 0};
check["mix:tq dZ^L_tu", zLtu - Sqrt[2] gs mt vev/(2 Pi^2 Lam^2) Conjugate[C13] (1/eps - Lt + 1/3)];
check["mix:tq dZ^L_ut", zLut - (-Sqrt[2] gs mt vev/(4 Pi^2 Lam^2) C13 (3/eps - Lt - 2 Leff - 2/3 - I Pi))];
(* right-handed: (C_uG)_13 -> (C_uG)^*_31 *)
zRtu = full["dZR", "u", {3, 1}, "Massless" -> fs5] /. {Conjugate[WC[n_, i_]] /; {n, i} =!= {"uG", {3, 1}} :> 0} /. {WC[n_, i_] /; {n, i} =!= {"uG", {3, 1}} :> 0};
check["mix:tq dZ^R_tu (C13 -> C*31)", zRtu - (Sqrt[2] gs mt vev/(2 Pi^2 Lam^2) WC["uG", {3, 1}] (1/eps - Lt + 1/3))];
(* eq. (mix:p2dZ): the p2 scheme minus the variant without the redundant counterterm *)
dp2 = full["dZL", "u", {1, 3}, "Massless" -> fs5] - full["dZL", "u", {1, 3}, "Massless" -> fs5, "Scheme" -> "OS"];
check["mix:p2dZ", dp2 - (-Sqrt[2] gs mt vev/(4 Pi^2 Lam^2) C13 (2/eps - 2 Leff))];
(* eq. (mix:dV): V(mu_eft) - V^OS = finite + L_eft pole of dV, (C_uG)_q3 only *)
dVdiff[i_, j_] := Expand[(EvaluateUVConstants[UVConst["dV", {i, j}, "Finite"], "Massless" -> fs5] +
    Leff EvaluateUVConstants[UVConst["dV", {i, j}, "Pole"], "Massless" -> fs5])] /. {WC["uG", {a_, b_}] /; !(b == 3 && a < 3) :> 0,
    Conjugate[WC["uG", {a_, b_}]] /; !(b == 3 && a < 3) :> 0} /. {WC[n_, _] /; n =!= "uG" :> 0, Conjugate[WC[n_, _]] /; n =!= "uG" :> 0};
kV = 3 Sqrt[2] gs mt vev/(16 Pi^2 Lam^2) (Leff - Lt);
Do[check["ckm:dV V_t" <> ToString[j], dVdiff[3, j] - kV Sum[Conjugate[WC["uG", {q, 3}]] VCKM[q, j], {q, 2}]], {j, 3}];
Do[check["ckm:dV V_" <> ToString[q] <> ToString[j], dVdiff[q, j] - (-kV WC["uG", {q, 3}] VCKM[3, j])], {q, 2}, {j, 3}];
(* eq. (uv:ctG): top constants at O((C_uG)_33), real C33, Y in the normalisation of SMEFT@NLO with C33 = -gs c_tG *)
rc = {WC["uG", {3, 3}] -> c, Conjugate[WC["uG", {3, 3}]] -> c, WC[_String, _] :> 0, Conjugate[WC[_String, _]] :> 0};
Y = -gs mt vev c/(Sqrt[2] Pi^2 Lam^2);
check["uv:ctG dZ_t (L)", (full["dZL", "u", {3, 3}, "Massless" -> fs5] /. rc) - Y (1/(2 eps) - 1/6 + Lt/2 - Leff)];
check["uv:ctG dZ_t (R)", (full["dZR", "u", {3, 3}, "Massless" -> fs5] /. rc) - Y (1/(2 eps) - 1/6 + Lt/2 - Leff)];
check["uv:ctG dm_t/m_t", (full["dm", "u", {3, 3}, "Massless" -> fs5] /. rc)/mt - (-Y (3/(2 eps) + 1/3 - Lt - Leff/2))];
check["uv:ctG dZ_g", ((EvaluateUVConstants[UVConst["dZg", "Pole"], "Massless" -> fs5]/eps + EvaluateUVConstants[UVConst["dZg", "Finite"], "Massless" -> fs5]) /. rc) - (-Y/2 (1/eps - Lt))];
check["uv:ctG dgs^top", ((EvaluateUVConstants[UVConst["dgs", "Pole"], "Massless" -> fs5]/eps + EvaluateUVConstants[UVConst["dgs", "Finite"], "Massless" -> fs5]) /. rc) - (Y/4 (1/eps - Lt))];
(* SM: dZ_t = dm_t/m_t = -x C_F (3/eps + 4 - 3 L_t), dZ_g = -alpha_s/(6 pi)(1/eps - L_t), dgs = -x beta0/(2 eps) + alpha_s/(12 pi)(1/eps - L_t) *)
x = gs^2/(16 Pi^2);
check["app D.3 SM dZ_t", full["dZ_SM", "u", {3}, "Massless" -> fs5] - (-x 4/3 (3/eps + 4 - 3 Lt))];
check["app D.3 SM dm_t/m_t", full["dm_SM", "u", {3}, "Massless" -> fs5]/mt - (-x 4/3 (3/eps + 4 - 3 Lt))];
check["app D.3 SM dZ_g", EvaluateUVConstants[UVConst["dZg_SM", "Pole"], "Massless" -> fs5]/eps + EvaluateUVConstants[UVConst["dZg_SM", "Finite"], "Massless" -> fs5] - (-gs^2/(24 Pi^2) (1/eps - Lt))];
check["app D.3 SM dgs", EvaluateUVConstants[UVConst["dgs_SM", "Pole"], "Massless" -> fs5]/eps + EvaluateUVConstants[UVConst["dgs_SM", "Finite"], "Massless" -> fs5] - (-x 23/3/(2 eps) + gs^2/(48 Pi^2) (1/eps - Lt))];
(* four-quark top mass shift of app. D.3: dm_t/m_t = -(c1 + C_F c8) m_t^2/(4 Pi^2 Lambda^2)(1/eps + 1/2 - L_t) *)
r4 = {WC["qu1", {3, 3, 3, 3}] -> c1, Conjugate[WC["qu1", {3, 3, 3, 3}]] -> c1, WC["qu8", {3, 3, 3, 3}] -> c8, Conjugate[WC["qu8", {3, 3, 3, 3}]] -> c8,
  WC[_String, _] :> 0, Conjugate[WC[_String, _]] :> 0};
check["app D.3 four-quark dm_t", (full["dm", "u", {3, 3}, "Massless" -> fs5] /. r4)/mt - (-(c1 + 4/3 c8) mt^2/(4 Pi^2 Lam^2) (1/eps + 1/2 - Lt))];
(* eq. (mix:mq): light-quark mass counterterm of (C_qu^(1,8))_{3qq3}, q = u *)
rq = {WC["qu1", {3, 1, 1, 3}] -> d1, WC["qu8", {3, 1, 1, 3}] -> d8, WC[_String, _] :> 0, Conjugate[WC[_String, _]] :> 0};
check["mix:mq dm_uu", (full["dm", "u", {1, 1}, "Massless" -> fs5] /. rq) - (-(d1 + 4/3 d8) mt^3/(16 Pi^2 Lam^2) (4/eps + 2 - 4 Lt))];
(* eq. (cp:rot): rotation angle at O(Im (C_uG)_33) *)
ri = {WC["uG", {3, 3}] -> a + I b, Conjugate[WC["uG", {3, 3}]] -> a - I b, WC[_String, _] :> 0, Conjugate[WC[_String, _]] :> 0};
check["cp:rot theta", Expand[full["theta", "u", {3}, "Massless" -> fs5] /. ri] - Sqrt[2] gs mt vev b/(2 Pi^2 Lam^2) (1/eps + 1/6 - Lt/2 - Leff/2)];
(* eqs. (mix:p2), (cp:dm5): the redundant-operator counterterm sits in -Gamma_C (1/eps - L_eft) of the two-point vertex:
   -Gamma_C on the p^2 structures = i p^2 (P_L dK_SL + P_R dK_SR)/(1/eps - L_eft) with dK pole sqrt2 gs v cR/(4 Pi^2 Lambda^2) *)
Do[Module[{v = UVCounterterm[{q[[1]], q[[2]]}, "Massless" -> fs5], gc, pp, ij, k, cR, cL, sec = q[[3]], i0 = q[[4]], j0 = q[[5]]},
    gc = Expand[(v["GammaC"] /. v["Structures"])];
    pp = Coefficient[gc, SProd[p2, p2]] + Coefficient[gc, SProd[p1, p1]] - Coefficient[gc, SProd[p1, p2]];
    cR = If[sec === "u", WC["uG", {i0, j0}], Sum[Conjugate[VCKM[a, i0]] WC["dG", {a, j0}], {a, 3}]];
    cL = If[sec === "u", Conjugate[WC["uG", {j0, i0}]], Sum[VCKM[a, j0] Conjugate[WC["dG", {a, i0}]], {a, 3}]];
    k = Sqrt[2] gs vev/(4 Pi^2 Lam^2);
    (* structures: Gam[s2, s1] (1) and Gam[5, s2, s1] (gamma5); P_L = (1 - g5)/2 *)
    check["mix:p2 dK in Gamma_C " <> q[[1]] <> " " <> q[[2]],
      Expand[-pp - I (k cL (Dl[Col[c1], Col[c2]] Gam[Spn[s2], Spn[s1]] - Dl[Col[c1], Col[c2]] Gam[5, Spn[s2], Spn[s1]])/2 +
         k cR (Dl[Col[c1], Col[c2]] Gam[Spn[s2], Spn[s1]] + Dl[Col[c1], Col[c2]] Gam[5, Spn[s2], Spn[s1]])/2)]]],
  {q, {{"t", "tbar", "u", 3, 3}, {"t", "ubar", "u", 1, 3}, {"u", "tbar", "u", 3, 1}, {"c", "ubar", "u", 1, 2}, {"b", "sbar", "d", 2, 3}}}];
Print["PaperEquations: ", Count[results, {_, True}], " passed, ", Count[results, {_, False}], " failed"];


(* ::Section:: *)
(*Consistency: Consistency of the counterterm vertices*)


(* ::Text:: *)
(*Tests that the Standard-Model part of Gamma^UV_C vanishes for every vertex with a Standard-Model tree, that open and fixed generations agree, that the chiral rotation equals a complex mass counterterm with tied Yukawa couplings, the sign of the fermion order, that only the redundant p^2 term is left in Gamma^UV_C of the quark two-point vertices for all pairs of generations, and the infrared poles of delta c. Running time: about 2.5 minutes.*)


SMEFTR2`$StartupMessage = False;   (* no startup message in the test output *)
fs5 = {"u" -> {1, 2}, "d" -> {1, 2, 3}};
results = {};
rec[name_, ok_, extra_ : ""] := (AppendTo[results, {name, ok}]; Print[If[ok, "PASS  ", "FAIL  "], name, "  ", extra]);
yuk = Yuk[q_, a_] :> Sqrt[2] FMass[q, a]/vev;
momcons[e_, n_] := e /. Symbol["p" <> ToString[n]] -> -Sum[Symbol["p" <> ToString[k]], {k, n - 1}];
herm4 = {"qu1", "qu8", "qd1", "qd8", "qq1", "qq3", "uu", "dd", "ud1", "ud8"}; herm2 = {"Hq1", "Hq3", "Hu", "Hd"};
hc[{p_, r_, s_, t_}] := {r, p, t, s}; hc[{p_, r_}] := {r, p};
canonWC = {Conjugate[WC[o_, i_List]] /; (MemberQ[herm4, o] || MemberQ[herm2, o]) && i === hc[i] :> WC[o, i], Conjugate[WC[o_, i_List]] /; (MemberQ[herm4, o] || MemberQ[herm2, o]) && !OrderedQ[{i, hc[i]}] :> WC[o, hc[i]],
  WC[o_, i_List] /; (MemberQ[herm4, o] || MemberQ[herm2, o]) && !OrderedQ[{i, hc[i]}] :> Conjugate[WC[o, hc[i]]]};
zeroQ[e_, n_] := Module[{x = Expand[momcons[e, n] /. yuk /. canonWC]}, x = First[SMEFTR2`Private`uvStructure[{x}]][[1]];
  TrueQ[Simplify[x] === 0]];
uvSM = {UVConst["dZ_SM", _, _, "UVPole"] -> -gs^2/(12 Pi^2), UVConst["dm_SM", q_, {a_}, "UVPole"] :> -gs^2 FMass[q, a]/(4 Pi^2),
  UVConst["dgs_SM", "UVPole"] -> -7 gs^2/(32 Pi^2), UVConst["dZg_SM", "UVPole"] -> gs^2/(16 Pi^2), _UVConst -> 0};

(* (a) the Standard-Model part of Gamma^UV_C vanishes, open generations, every vertex with a Standard-Model tree *)
verts = ListVertices[];
smv = Select[verts, Function[l, Length[l] == 2 && (Sort[l] === {"U", "Ubar"} || Sort[l] === {"D", "Dbar"} || l === {"g", "g"}) ||
     Quiet[With[{t = TreeVertex[l]}, t =!= $Failed && t["SM"] =!= 0]]]];
Print["vertices with a Standard-Model tree: ", Length[smv], " of ", Length[verts]];
bad = {};
Do[Module[{v = Quiet[UVCounterterm[l, "Constants" -> "Symbolic"]], g},
    g = ((v["GammaC"] /. v["Structures"]) /. FlavourSum[b_, i_] :> FlavourSum[b /. uvSM, i] /. uvSM) /. {_WC -> 0, Conjugate[_WC] -> 0, dGF | dgW | dg1 | dkH | dkG0 -> 0};
    Do[If[!zeroQ[EvaluateFlavour[g, Thread[{f1, f2, f3, f4}[[;; Length[l]]] -> gg]], Length[l]], AppendTo[bad, {l, gg}]],
      {gg, Tuples[{1, 3}, Length[l]]}]], {l, smv}];
rec["Gamma_C SM part = 0 (open generations, " <> ToString[Length[smv]] <> " vertices)", bad === {}, ToString[bad]];

(* (b) open generations evaluated = fixed generations *)
cmpOpenFixed[open_, fixed_, gens_, ml_] := Module[{vo = UVCounterterm[open], vf = UVCounterterm[fixed, "Massless" -> ml], eo, ef, n = Length[open]},
  eo = EvaluateUVConstants[EvaluateFlavour[(vo["Pole"]/eps + vo["Finite"]) /. vo["Structures"], gens], "Massless" -> ml];
  eo = eo /. {FMass[q_, g_Integer] /; MemberQ[Lookup[ml, q, {}], g] :> 0, Yuk[q_, g_Integer] /; MemberQ[Lookup[ml, q, {}], g] :> 0};
  ef = (vf["Pole"]/eps + vf["Finite"]) /. vf["Structures"];
  zeroQ[eo - ef, n]];
Do[rec["open = fixed " <> ToString[c[[2]]] <> " " <> If[c[[4]] === {}, "all massive", "5FS"], cmpOpenFixed @@ c],
  {c, {{{"U", "Ubar", OutLeg["g"]}, {"t", "ubar", OutLeg["g"]}, {f1 -> 3, f2 -> 1}, fs5},
       {{"U", "Ubar"}, {"t", "ubar"}, {f1 -> 3, f2 -> 1}, fs5},
       {{"U", "Ubar"}, {"c", "tbar"}, {f1 -> 2, f2 -> 3}, {}},
       {{"D", "Ubar", "Gp"}, {"b", "tbar", "Gp"}, {f1 -> 3, f2 -> 3}, fs5},
       {{"U", "Ubar", "H"}, {"t", "tbar", "H"}, {f1 -> 3, f2 -> 3}, {}},
       {{"D", "Dbar", OutLeg["g"]}, {"b", "sbar", OutLeg["g"]}, {f1 -> 3, f2 -> 2}, {}}}}];

(* (c) the chiral rotation equals a complex mass counterterm with Yukawa couplings tied to it on the Standard-Model vertices *)
rotVsMass[legs_, ml_] := Module[{v = UVCounterterm[legs, "Massless" -> ml, "Constants" -> "Symbolic"], gens, e, e1, e2, n = Length[legs], dmIm},
  e = EvaluateFlavour[(v["Pole"]/eps + v["Finite"]) /. v["Structures"]];
  e1 = EvaluateUVConstants[e, "Massless" -> ml];
  (* theta -> 0 and dm_33 -> dm_33 + i Im dm_33 with Im dm = -m theta *)
  e2 = e /. {Conjugate[UVConst["dm", "u", {3, 3}, p_]] :> Conjugate[UVConst["dm", "u", {3, 3}, p]] + I FMass["u", 3] th[p],
    UVConst["dm", "u", {3, 3}, p_] :> UVConst["dm", "u", {3, 3}, p] - I FMass["u", 3] th[p], UVConst["theta", "u", {3}, p_] :> 0} /. th[p_] :> UVConst["theta", "u", {3}, p];
  e2 = EvaluateUVConstants[e2, "Massless" -> ml];
  zeroQ[(e1 - e2) /. {FMass[q_, g_Integer] /; MemberQ[Lookup[ml, q, {}], g] :> 0, Yuk[q_, g_Integer] /; MemberQ[Lookup[ml, q, {}], g] :> 0}, n]];
Do[rec["rotation = complex tied mass " <> ToString[l], rotVsMass[l, fs5]],
  {l, {{"t", "tbar"}, {"t", "tbar", "H"}, {"t", "tbar", "G0"}, {"b", "tbar", "Gp"}, {"t", "bbar", "Gm"}, {"t", "tbar", OutLeg["g"]}, {"t", "dbar", "Gm"}}}];

(* (d) fermion order: the legs listed in the other order give the vertex with the opposite sign *)
legOrder[a_, b_, ml_] := Module[{v1 = UVCounterterm[{a, b}, "Massless" -> ml],
    v2 = UVCounterterm[{Leg[b, "Momentum" -> p2, "Spinor" -> s2, "Colour" -> c2], Leg[a, "Momentum" -> p1, "Spinor" -> s1, "Colour" -> c1]}, "Massless" -> ml]},
  zeroQ[((v1[] /. v1["Structures"]) + (v2[] /. v2["Structures"])), 2]];
Do[rec["fermion order " <> p[[1]] <> " " <> p[[2]], legOrder[p[[1]], p[[2]], fs5]], {p, {{"t", "tbar"}, {"t", "ubar"}, {"u", "ubar"}, {"b", "dbar"}}}];

(* (e) two-point functions: after the constants Gamma^UV_C keeps only the p^2 term of the redundant operator (no mass or pslash
   pole left), for every pair of generations, both sectors, five-flavour scheme and all quarks massive *)
Do[Module[{v = UVCounterterm[{p[[1]], p[[2]]}, "Massless" -> ml], g},
    g = Expand[momcons[(v["GammaC"] /. v["Structures"]), 2] /. yuk];
    g = g /. SProd[p1, p1] -> 0;
    rec["2-point Gamma_C = p^2 term only: " <> p[[1]] <> " " <> p[[2]] <> If[ml === {}, " (all massive)", " (5FS)"], zeroQ[g, 2]]],
  {ml, {fs5, {}}}, {p, Join[Tuples[{{"u", "c", "t"}, {"ubar", "cbar", "tbar"}}], Tuples[{{"d", "s", "b"}, {"dbar", "sbar", "bbar"}}]]}];

(* (f) the pole of delta c: -i V^UV/(16 Pi^2) plus the infrared poles of the on-shell field constants times the tree *)
irCheck[legs_, ml_] := Module[{v = UVCounterterm[legs, "Massless" -> ml], uv = UVPole[legs], t = TreeVertex[legs], n = Length[legs], ir = 0, x},
  x = gs^2/(16 Pi^2);
  Do[Module[{l = legs[[k]] /. OutLeg[f_] :> f, q},
      Which[l === "g", ir += (-2/3 Length[Select[{{"u", 1}, {"u", 2}, {"u", 3}, {"d", 1}, {"d", 2}, {"d", 3}}, !MemberQ[Lookup[ml, #[[1]], {}], #[[2]]] &]] - 1) x/2,
        MemberQ[{"u", "c", "t", "ubar", "cbar", "tbar", "d", "s", "b", "dbar", "sbar", "bbar"}, l],
        q = {If[StringStartsQ[l, "u" | "c" | "t"], "u", "d"], Switch[StringTake[l, 1], "u" | "d", 1, "c" | "s", 2, _, 3]};
        ir += If[MemberQ[Lookup[ml, q[[1]], {}], q[[2]]], 4/3 x/2, -8/3 x/2]]], {k, n}];
  zeroQ[EvaluateFlavour[(v["Pole"] /. v["Structures"]) - (-I/(16 Pi^2) (uv[] /. uv["Structures"]) + ir (t[] /. t["Structures"]))] /.
    {FMass[q_, g_Integer] /; MemberQ[Lookup[ml, q, {}], g] :> 0, Yuk[q_, g_Integer] /; MemberQ[Lookup[ml, q, {}], g] :> 0}, n]];
Do[rec["pole = -iV/(16 Pi^2) + IR " <> ToString[l], irCheck[l, fs5]],
  {l, {{"t", "tbar", OutLeg["g"]}, {"u", "tbar", OutLeg["g"]}, {"g", "g", "g"}, {"t", "tbar", "H"}, {"b", "tbar", "Gp"}, {"u", "ubar", "t", "tbar"}, {"g", "g", "H"}}}];

Print["Consistency: ", Count[results, {_, True}], " passed, ", Count[results, {_, False}], " failed"];


(* ::Section:: *)
(*Running: Running of the Wilson coefficients*)


(* ::Text:: *)
(*Projects the L_eft dependence of the counterterms on shell onto the tree vertices and compares the resulting running of the Wilson coefficients with the one-loop anomalous dimensions of the Warsaw basis (arXiv:1308.2627, 1310.4838, 1312.2014), restricted to the QCD diagrams of the set: self-renormalisation of C_uG, C_dG, C_HG, C_HGtilde and C_G, C_uG into C_HG, C_HGtilde and C_uH, C_HG into C_uH, C_uH, the four-quark operators C_qu^(1,8), C_ud^(1,8), C_qq^(1,3), C_qd^(1,8), C_dd, C_qu^(1,8) into C_uH through the top-quark loop, the Higgs currents (no running at this order) and the semileptonic operators. Running time: about 4 minutes.*)


SMEFTR2`$StartupMessage = False;   (* no startup message in the test output *)

(* ---- on-shell projection *)

osG = {{{0, 0, 1, 0}, {0, 0, 0, 1}, {1, 0, 0, 0}, {0, 1, 0, 0}}, {{0, 0, 0, 1}, {0, 0, 1, 0}, {0, -1, 0, 0}, {-1, 0, 0, 0}},
  {{0, 0, 0, -I}, {0, 0, I, 0}, {0, I, 0, 0}, {-I, 0, 0, 0}}, {{0, 0, 1, 0}, {0, 0, 0, -1}, {-1, 0, 0, 0}, {0, 1, 0, 0}}};
osG5 = I osG[[1]] . osG[[2]] . osG[[3]] . osG[[4]];
osMet = DiagonalMatrix[{1, -1, -1, -1}];
osEps = LeviCivitaTensor[4] // Normal;                       (* epsilon^{0123} = +1, upper indices *)
osLam = {{{0, 1, 0}, {1, 0, 0}, {0, 0, 0}}, {{0, -I, 0}, {I, 0, 0}, {0, 0, 0}}, {{1, 0, 0}, {0, -1, 0}, {0, 0, 0}},
  {{0, 0, 1}, {0, 0, 0}, {1, 0, 0}}, {{0, 0, -I}, {0, 0, 0}, {I, 0, 0}}, {{0, 0, 0}, {0, 0, 1}, {0, 1, 0}},
  {{0, 0, 0}, {0, 0, -I}, {0, I, 0}}, {{1, 0, 0}, {0, 1, 0}, {0, 0, -2}}/Sqrt[3]};
osT = osLam/2;
osDot[a_, b_] := a . osMet . b;
osSlash[v_] := Sum[osG[[m]] (osMet . v)[[m]], {m, 4}];
osUnit[k_] := UnitVector[4, k + 1];

(* external data: conf = <|"mom" -> {p1, ...}, "sp" -> {spinor or None}, "pol" -> {vector or None}, "col" -> {vector or None}|> *)
osAmp[expr_, legs_, conf_] := Module[{rules, e, terms, n = Length[legs], dum},
  rules = Join[
    Table[Symbol["p" <> ToString[k]] -> osP[k], {k, n}],
    Table[Symbol["mu" <> ToString[k]] -> osPol[k], {k, n}],
    Table[Symbol["s" <> ToString[k]] -> osSp[k], {k, n}],
    Table[Symbol["c" <> ToString[k]] -> osCol[k], {k, n}],
    Table[Symbol["a" <> ToString[k]] -> osCol[k], {k, n}]];
  e = Expand[expr /. rules];
  e = e /. SProd[osP[a_], osP[b_]] :> osDot[conf["mom"][[a]], conf["mom"][[b]]];
  terms = If[Head[e] === Plus, List @@ e, {e}];
  Total[osTerm[#, conf] & /@ terms]];
osTerm[t_, conf_] := Module[{x = t, d, vals},
  (* momenta and external polarisations into the Lorentz slots *)
  x = x /. Lor[osPol[k_]] :> Vec[conf["pol"][[k]]];
  x = x /. MomV[osP[k_], l_] :> MomV[Vec[conf["mom"][[k]]], l];
  x = x /. LCTensor[a___] :> LCTensor @@ ({a} /. osP[k_] :> Vec[conf["mom"][[k]]]);
  x = x //. {MomV[Vec[v_], Lor[d_]] f : (_Gam | _LCTensor) /; !FreeQ[f, Lor[d]] :> (f /. Lor[d] -> Vec[v]),
     MomV[Vec[v_], Lor[d_]] MomV[Vec[w_], Lor[d_]] :> osDot[v, w],
     Dl[Lor[a_], Lor[d_]] f : (_Gam | _LCTensor | _MomV) /; !FreeQ[f, Lor[d]] && a =!= d :> (f /. Lor[d] -> Lor[a]),
     Dl[Lor[a_], Vec[v_]] f : (_Gam | _LCTensor | _MomV) /; !FreeQ[f, Lor[a]] :> (f /. Lor[a] -> Vec[v]),
     Dl[Vec[v_], Lor[a_]] f : (_Gam | _LCTensor | _MomV) /; !FreeQ[f, Lor[a]] :> (f /. Lor[a] -> Vec[v]),
     MomV[Vec[v_], Vec[w_]] :> osDot[v, w], Dl[Vec[v_], Vec[w_]] :> osDot[v, w]};
  (* remaining summed Lorentz indices: explicit sums, metric weight once *)
  d = DeleteDuplicates[Cases[x, Lor[y_] :> y, {0, Infinity}]];
  vals = Tuples[Range[0, 3], Length[d]];
  If[d =!= {}, x = Total[(Times @@ (osMet[[# + 1, # + 1]] & /@ #) (x /. Thread[(Lor /@ d) -> (Vec[osUnit[#]] & /@ #)])) & /@ vals]];
  (* colour: external vectors, summed indices explicit *)
  x = x /. {Col[osCol[k_]] :> CV[conf["col"][[k]]], Adj[osCol[k_]] :> CV[conf["col"][[k]]]};
  d = DeleteDuplicates[Cases[x, (h : Col | Adj)[y_] /; !MatchQ[y, _CV] :> {h, y}, {0, Infinity}]];
  If[d =!= {}, x = Total[(x /. Thread[((#[[1]] @@ {#[[2]]}) & /@ d) -> (CV[UnitVector[If[#[[1]] === Col, 3, 8], #[[2]]]] & /@ Transpose[{d[[All, 1]], #}])]) & /@
     Tuples[(Range[If[# === Col, 3, 8]] &) /@ d[[All, 1]]]]];
  x /. {Gam[g___, Spn[osSp[r_]], Spn[osSp[c_]]] :> (conf["sp"][[r]] . (Dot @@ Append[{g} /. {Vec[v_] :> osSlash[v], 5 -> osG5}, IdentityMatrix[4]]) . conf["sp"][[c]]),
    LCTensor[Vec[a_], Vec[b_], Vec[c_], Vec[dd_]] :> Quiet[Det[{osMet . a, osMet . b, osMet . c, osMet . dd}], Det::luc],
    Tg[CV[u_], CV[w_], CV[z_]] :> u . Sum[z[[k]] osT[[k]], {k, 8}] . w,
    Dl[CV[u_], CV[w_]] :> u . w, MomV[Vec[v_], Vec[w_]] :> osDot[v, w], Dl[Vec[v_], Vec[w_]] :> osDot[v, w]}];

(* on-shell kinematics: masses of the legs, all momenta incoming *)
osKin[ms_List, seed_] := Module[{n = Length[ms], r, p, E1, k, n1, n2, M},
  SeedRandom[seed];
  Which[
    n == 3 && AllTrue[ms, # == 0 &],
      r = RandomReal[{0.5, 2}]; p = {r {1, 0, 0, 1}, RandomReal[{0.5, 2}] {0, 1, (-1)^seed I, 0}}; Append[p, -Total[p]],   (* both chirality classes of 3-point kinematics *)
    n == 3,
      (* two legs of equal mass m, the third of mass M > 2 m *)
      Module[{i3 = First[Ordering[ms, -1]], i12, m, kk},
        i12 = Complement[Range[3], {i3}]; m = ms[[i12[[1]]]]; M = ms[[i3]]; kk = Sqrt[M^2/4 - m^2];
        n1 = Normalize[RandomReal[{-1, 1}, 3]];
        p = ConstantArray[0, 3]; p[[i12[[1]]]] = Prepend[kk n1, M/2]; p[[i12[[2]]]] = Prepend[-kk n1, M/2]; p[[i3]] = {-M, 0, 0, 0}; p],
    n == 4 && AllTrue[ms, # == 0 &],
      E1 = RandomReal[{0.5, 2}]; n1 = Normalize[RandomReal[{-1, 1}, 3]]; n2 = Normalize[RandomReal[{-1, 1}, 3]];
      {E1 Prepend[n1, 1], E1 Prepend[-n1, 1], -E1 Prepend[n2, 1], -E1 Prepend[-n2, 1]},
    n == 4 && Count[ms, 0] == 3,
      (* three massless legs and one of mass M *)
      Module[{iM = First[Ordering[ms, -1]], im0, E0 = RandomReal[{1.2, 2}] ms[[First[Ordering[ms, -1]]]], E3, n3},
        im0 = Complement[Range[4], {iM}]; M = ms[[iM]]; n1 = Normalize[RandomReal[{-1, 1}, 3]]; n3 = Normalize[RandomReal[{-1, 1}, 3]];
        E3 = (4 E0^2 - M^2)/(4 E0);
        p = ConstantArray[0, 4]; p[[im0[[1]]]] = E0 Prepend[n1, 1]; p[[im0[[2]]]] = E0 Prepend[-n1, 1]; p[[im0[[3]]]] = -E3 Prepend[n3, 1];
        p[[iM]] = -(p[[im0[[1]]]] + p[[im0[[2]]]] + p[[im0[[3]]]]); p],
    True, $Failed]];

(* external wave functions for every leg: list of choices *)
osWF[l_, p_, m_, ref_] := Which[
  MemberQ[{"UQ", "DQ", "EL", "NL"}, l["AllIn"]], NullSpace[osSlash[p] - m IdentityMatrix[4]],        (* column spinor *)
  MemberQ[{"UQbar", "DQbar", "ELbar", "NLbar"}, l["AllIn"]], NullSpace[Transpose[osSlash[p] + m IdentityMatrix[4]]], (* row spinor *)
  MemberQ[{"g", "a", "Z", "Wp", "Wm"}, l["AllIn"]] && m == 0, NullSpace[{osMet . p, osMet . ref}],   (* physical: reference vector ref *)
  MemberQ[{"g", "a", "Z", "Wp", "Wm"}, l["AllIn"]], NullSpace[{osMet . p}],
  True, {None}];
osColWF[l_, seed_] := (SeedRandom[seed]; Which[l["AllIn"] === "g", RandomComplex[{-1 - I, 1 + I}, 8],
  MemberQ[{"UQ", "DQ", "UQbar", "DQbar"}, l["AllIn"]], RandomComplex[{-1 - I, 1 + I}, 3], True, None]);


(* one representative per symmetry orbit of a Wilson tensor (hermiticity C_rp = C*_pr, C_rpts = C*_prst; exchange C_stpr = C_prst),
   so that entries that multiply the same operator form one unknown *)
osH2 = {"Hq1", "Hq3", "Hu", "Hd"}; osH4 = {"qu1", "qu8", "qd1", "qd8", "ud1", "ud8", "lq1", "lq3", "lu", "ld", "qe", "eu", "ed", "qq1", "qq3", "uu", "dd"};
osEX = {"qq1", "qq3", "uu", "dd"};
osCanon[(h : WC | cWC)[o_String, i_List]] := Module[{orb = {{i, False}}, new = True, m},
  While[new, new = False;
    Do[Module[{c = {}}, If[MemberQ[osH2, o], AppendTo[c, {Reverse[e[[1]]], !e[[2]]}]];
        If[MemberQ[osH4, o], AppendTo[c, {e[[1, {2, 1, 4, 3}]], !e[[2]]}]];
        If[MemberQ[osEX, o], AppendTo[c, {e[[1, {3, 4, 1, 2}]], e[[2]]}]];
        Do[If[!MemberQ[orb, x], AppendTo[orb, x]; new = True], {x, c}]], {e, orb}]];
  m = First[SortBy[orb, {#[[1]], #[[2]]} &]];
  If[Xor[m[[2]], h === cWC], cWC[o, m[[1]]], WC[o, m[[1]]]]];
osCanon[x_] := x;

(* the projection; params: numerical rules for gs, vev, Lam, masses, CKM; inputs: rules for the Wilson coefficients *)
Options[osProject] = {"Massless" -> {"u" -> {1, 2}, "d" -> {1, 2, 3}}, "Masses" -> {}, "NConf" -> 3};
osProject[legs_, inputs_, params_, OptionsPattern[]] := Module[{v, X, tv, tree, unk, Ts, pl, ms, confs, A, b, sol, res, cw, num, ml = OptionValue["Massless"]},
  pl = SMEFTR2`Private`parseLeg[#1, First[#2], {}] & @@@ Transpose[{legs, List /@ Range[Length[legs]]}];
  v = UVCounterterm[legs, "Massless" -> ml];
  num[e_] := e //. Join[{Conjugate[w_WC] :> Conjugate[Lookup[inputs, w, 0]], w_WC :> Lookup[inputs, w, 0]}, params];
  X = num[Coefficient[Expand[v["Finite"] /. v["Structures"]], Leff]];
  tv = EvaluateFlavour[Quiet[TreeVertex[legs]]];
  tree = Expand[(tv[] /. tv["Structures"]) /. Conjugate[WC[x__]] :> cWC[x]] /. {dGF | dgW | dg1 | dkH | dkG0 -> 0};
  tree = Expand[tree /. {w_WC :> osCanon[w], c_cWC :> osCanon[c]}];
  unk = Union[Cases[tree, _WC | _cWC, {0, Infinity}]];
  Ts = (Expand[Coefficient[tree, #] //. params]) & /@ unk;
  ms = OptionValue["Masses"]; If[ms === {}, ms = ConstantArray[0, Length[legs]]];
  confs = Flatten[Table[Module[{p = osKin[ms, 100 + s], wf, cols},
      wf = MapThread[osWF, {pl, p, ms, If[Length[p] == 3 && AllTrue[ms, # == 0 &], ConstantArray[{0.31, 0.72, -0.23, 0.57}, 3], RotateLeft[p]]}];  (* reference vector: generic for massless 3-point kinematics *) cols = MapIndexed[osColWF[#1, 1000 s + First[#2]] &, pl];
      (<|"mom" -> p, "sp" -> #, "pol" -> #, "col" -> cols|> &) /@ Tuples[wf]], {s, OptionValue["NConf"]}], 1];
  A = Table[osAmp[T, pl, c], {c, confs}, {T, Ts}];
  b = osAmp[X, pl, #] & /@ confs;
  sol = LeastSquares[A, b];
  res = Norm[A . sol - b]/Max[Norm[b], 10^-300];
  <|"unknowns" -> unk, "x" -> sol, "beta16pi2" -> Chop[-32 Pi^2 sol, 10^-10], "residual" -> res, "norm" -> Norm[b], "nconf" -> Length[confs]|>];

(* ---- checks: {name, legs, masses, inputs, reference 16 Pi^2 dC/dlnmu}; cWC[...] stands for Conjugate[WC[...]] *)
checks = {
  {"uG self (C_uG)_12", {"c", "ubar", "g"}, {0, 0, 0},
    <|WC["uG", {1, 2}] -> 0.7 + 0.4 I|>,
    <|cWC["uG", {2, 1}] -> 0 + -0 I, WC["uG", {1, 2}] -> -4.79966666667 + -2.74266666667 I|>},
  {"dG self (C_dG)_12", {"s", "dbar", "g"}, {0, 0, 0},
    <|WC["dG", {1, 2}] -> -0.3 + 0.8 I|>,
    <|cWC["dG", {1, 1}] -> 0 + -0 I, cWC["dG", {2, 1}] -> 0 + -0 I, cWC["dG", {3, 1}] -> 0 + -0 I, WC["dG", {1, 2}] -> 2.057 + -5.48533333333 I, WC["dG", {2, 2}] -> 0 + 0 I, WC["dG", {3, 2}] -> 0 + 0 I|>},
  {"uG -> HG, HGtilde (top loop)", {"g", "g", "H"}, {0, 0, 500.0},
    <|WC["uG", {3, 3}] -> -0.6 + 0.5 I|>,
    <|WC["HG"] -> 2.61801974108 + 0 I, WC["HGtilde"] -> -2.18168311756 + 0 I|>},
  {"HG, HGtilde self (ggh)", {"g", "g", "H"}, {0, 0, 500.0},
    <|WC["HG"] -> 0.7 + 0 I, WC["HGtilde"] -> -0.55 + 0 I|>,
    <|WC["HG"] -> -11.858 + 0 I, WC["HGtilde"] -> 9.317 + 0 I|>},
  {"G self (ggg)", {"g", "g", "g"}, {0, 0, 0},
    <|WC["G"] -> 0.4 + 0 I|>,
    <|WC["G"] -> 7.26 + 0 I, WC["Gtilde"] -> 0 + 0 I|>},
  {"four-quark qu1, qu8, ud1, ud8 (1212)", {"s", "dbar", "c", "ubar"}, {0, 0, 0, 0},
    <|WC["qu1", {1, 2, 1, 2}] -> 0.8 + 0.3 I, WC["qu1", {2, 1, 2, 1}] -> 0.8 + -0.3 I, WC["qu8", {1, 2, 1, 2}] -> -0.5 + 0.6 I, WC["qu8", {2, 1, 2, 1}] -> -0.5 + -0.6 I, WC["ud1", {1, 2, 1, 2}] -> 0.45 + -0.25 I, WC["ud1", {2, 1, 2, 1}] -> 0.45 + 0.25 I, WC["ud8", {1, 2, 1, 2}] -> 0.65 + 0.15 I, WC["ud8", {2, 1, 2, 1}] -> 0.65 + -0.15 I|>,
    <|cWC["quqd1", {1, 1, 2, 1}] -> 0 + -0 I, cWC["quqd1", {2, 1, 1, 1}] -> 0 + -0 I, cWC["quqd1", {2, 1, 2, 1}] -> 0 + -0 I, cWC["quqd1", {2, 1, 3, 1}] -> 0 + -0 I, cWC["quqd1", {3, 1, 2, 1}] -> 0 + -0 I, cWC["quqd8", {1, 1, 2, 1}] -> 0 + -0 I, cWC["quqd8", {2, 1, 1, 1}] -> 0 + -0 I, cWC["quqd8", {2, 1, 2, 1}] -> 0 + -0 I, cWC["quqd8", {2, 1, 3, 1}] -> 0 + -0 I, cWC["quqd8", {3, 1, 2, 1}] -> 0 + -0 I, WC["qd1", {1, 2, 1, 2}] -> 0 + 0 I, WC["qd8", {1, 2, 1, 2}] -> 0 + 0 I, WC["qq1", {1, 2, 1, 1}] -> 0 + 0 I, WC["qq1", {1, 2, 1, 2}] -> 0 + 0 I, WC["qq1", {1, 2, 1, 3}] -> 0 + 0 I, WC["qq1", {1, 2, 2, 1}] -> 0 + 0 I, WC["qq1", {1, 2, 2, 2}] -> 0 + 0 I, WC["qq1", {1, 2, 2, 3}] -> 0 + 0 I, WC["qq1", {1, 2, 3, 1}] -> 0 + 0 I, WC["qq1", {1, 2, 3, 2}] -> 0 + 0 I, WC["qq1", {1, 2, 3, 3}] -> 0 + 0 I, WC["qq3", {1, 1, 1, 2}] -> 0 + 0 I, WC["qq3", {1, 1, 2, 2}] -> 0 + 0 I, WC["qq3", {1, 1, 3, 2}] -> 0 + 0 I, WC["qq3", {1, 2, 1, 1}] -> 0 + 0 I, WC["qq3", {1, 2, 1, 2}] -> 0 + 0 I, WC["qq3", {1, 2, 1, 3}] -> 0 + 0 I, WC["qq3", {1, 2, 2, 1}] -> 0 + 0 I, WC["qq3", {1, 2, 2, 2}] -> 0 + 0 I, WC["qq3", {1, 2, 2, 3}] -> 0 + 0 I, WC["qq3", {1, 2, 3, 1}] -> 0 + 0 I, WC["qq3", {1, 2, 3, 2}] -> 0 + 0 I, WC["qq3", {1, 2, 3, 3}] -> 0 + 0 I, WC["qq3", {1, 3, 1, 2}] -> 0 + 0 I, WC["qq3", {1, 3, 2, 2}] -> 0 + 0 I, WC["qq3", {1, 3, 3, 2}] -> 0 + 0 I, WC["qu1", {1, 1, 1, 2}] -> 0 + 0 I, WC["qu1", {1, 2, 1, 2}] -> 1.61333333333 + -1.936 I, WC["qu1", {1, 3, 1, 2}] -> 0 + 0 I, WC["qu1", {2, 1, 1, 2}] -> 0 + 0 I, WC["qu1", {2, 2, 1, 2}] -> 0 + 0 I, WC["qu1", {2, 3, 1, 2}] -> 0 + 0 I, WC["qu1", {3, 1, 1, 2}] -> 0 + 0 I, WC["qu1", {3, 2, 1, 2}] -> 0 + 0 I, WC["qu1", {3, 3, 1, 2}] -> 0 + 0 I, WC["qu8", {1, 1, 1, 2}] -> 0 + 0 I, WC["qu8", {1, 2, 1, 2}] -> -3.146 + -14.52 I, WC["qu8", {1, 3, 1, 2}] -> 0 + 0 I, WC["qu8", {2, 1, 1, 2}] -> 0 + 0 I, WC["qu8", {2, 2, 1, 2}] -> 0 + 0 I, WC["qu8", {2, 3, 1, 2}] -> 0 + 0 I, WC["qu8", {3, 1, 1, 2}] -> 0 + 0 I, WC["qu8", {3, 2, 1, 2}] -> 0 + 0 I, WC["qu8", {3, 3, 1, 2}] -> 0 + 0 I, WC["quqd1", {1, 2, 1, 2}] -> 0 + 0 I, WC["quqd1", {1, 2, 2, 2}] -> 0 + 0 I, WC["quqd1", {1, 2, 3, 2}] -> 0 + 0 I, WC["quqd1", {2, 2, 1, 2}] -> 0 + 0 I, WC["quqd1", {3, 2, 1, 2}] -> 0 + 0 I, WC["quqd8", {1, 2, 1, 2}] -> 0 + 0 I, WC["quqd8", {1, 2, 2, 2}] -> 0 + 0 I, WC["quqd8", {1, 2, 3, 2}] -> 0 + 0 I, WC["quqd8", {2, 2, 1, 2}] -> 0 + 0 I, WC["quqd8", {3, 2, 1, 2}] -> 0 + 0 I, WC["ud1", {1, 2, 1, 2}] -> 2.09733333333 + 0.484 I, WC["ud8", {1, 2, 1, 2}] -> 3.388 + -4.356 I|>},
  {"four-quark qq1, qq3 (1213)", {"c", "ubar", "b", "dbar"}, {0, 0, 0, 0},
    <|WC["qq1", {1, 2, 1, 3}] -> 0.6 + -0.45 I, WC["qq1", {1, 3, 1, 2}] -> 0.6 + -0.45 I, WC["qq1", {2, 1, 3, 1}] -> 0.6 + 0.45 I, WC["qq1", {3, 1, 2, 1}] -> 0.6 + 0.45 I, WC["qq3", {1, 2, 1, 3}] -> -0.35 + 0.2 I, WC["qq3", {1, 3, 1, 2}] -> -0.35 + 0.2 I, WC["qq3", {2, 1, 3, 1}] -> -0.35 + -0.2 I, WC["qq3", {3, 1, 2, 1}] -> -0.35 + -0.2 I|>,
    <|cWC["qq3", {1, 1, 2, 3}] -> 0 + -0 I, cWC["qu1", {1, 2, 2, 1}] -> 0 + -0 I, cWC["qu1", {1, 3, 2, 1}] -> 0 + -0 I, cWC["qu1", {2, 3, 2, 1}] -> 0 + -0 I, cWC["qu8", {1, 2, 2, 1}] -> 0 + -0 I, cWC["qu8", {1, 3, 2, 1}] -> 0 + -0 I, cWC["qu8", {2, 3, 2, 1}] -> 0 + -0 I, cWC["quqd1", {1, 1, 2, 1}] -> 0 + -0 I, cWC["quqd1", {2, 1, 1, 1}] -> 0 + -0 I, cWC["quqd1", {2, 1, 2, 1}] -> 0 + -0 I, cWC["quqd1", {2, 1, 3, 1}] -> 0 + -0 I, cWC["quqd1", {3, 1, 2, 1}] -> 0 + -0 I, cWC["quqd8", {1, 1, 2, 1}] -> 0 + -0 I, cWC["quqd8", {2, 1, 1, 1}] -> 0 + -0 I, cWC["quqd8", {2, 1, 2, 1}] -> 0 + -0 I, cWC["quqd8", {2, 1, 3, 1}] -> 0 + -0 I, cWC["quqd8", {3, 1, 2, 1}] -> 0 + -0 I, WC["qd1", {1, 2, 1, 3}] -> 0 + 0 I, WC["qd8", {1, 2, 1, 3}] -> 0 + 0 I, WC["qq1", {1, 1, 1, 2}] -> 0 + 0 I, WC["qq1", {1, 2, 1, 2}] -> 0 + 0 I, WC["qq1", {1, 2, 1, 3}] -> -3.0855 + 1.6335 I, WC["qq1", {1, 2, 2, 1}] -> 0 + 0 I, WC["qq1", {1, 2, 2, 2}] -> 0 + 0 I, WC["qq1", {1, 2, 2, 3}] -> 0 + 0 I, WC["qq1", {1, 2, 3, 1}] -> 0 + 0 I, WC["qq1", {1, 2, 3, 2}] -> 0 + 0 I, WC["qq1", {1, 2, 3, 3}] -> 0 + 0 I, WC["qq3", {1, 1, 1, 2}] -> 0 + 0 I, WC["qq3", {1, 1, 2, 2}] -> 0 + 0 I, WC["qq3", {1, 2, 1, 2}] -> 0 + 0 I, WC["qq3", {1, 2, 1, 3}] -> 4.2955 + -2.8435 I, WC["qq3", {1, 2, 2, 1}] -> 0 + 0 I, WC["qq3", {1, 2, 2, 2}] -> 0 + 0 I, WC["qq3", {1, 2, 2, 3}] -> 0 + 0 I, WC["qq3", {1, 2, 3, 1}] -> 0 + 0 I, WC["qq3", {1, 2, 3, 2}] -> 0 + 0 I, WC["qq3", {1, 2, 3, 3}] -> 0 + 0 I, WC["qq3", {1, 3, 2, 2}] -> 0 + 0 I, WC["qq3", {1, 3, 3, 2}] -> 0 + 0 I, WC["qu1", {1, 1, 1, 2}] -> 0 + 0 I, WC["qu1", {1, 2, 1, 2}] -> 0 + 0 I, WC["qu1", {1, 3, 1, 2}] -> 0 + 0 I, WC["qu1", {2, 2, 1, 2}] -> 0 + 0 I, WC["qu1", {2, 3, 1, 2}] -> 0 + 0 I, WC["qu1", {3, 3, 1, 2}] -> 0 + 0 I, WC["qu8", {1, 1, 1, 2}] -> 0 + 0 I, WC["qu8", {1, 2, 1, 2}] -> 0 + 0 I, WC["qu8", {1, 3, 1, 2}] -> 0 + 0 I, WC["qu8", {2, 2, 1, 2}] -> 0 + 0 I, WC["qu8", {2, 3, 1, 2}] -> 0 + 0 I, WC["qu8", {3, 3, 1, 2}] -> 0 + 0 I, WC["quqd1", {1, 2, 1, 3}] -> 0 + 0 I, WC["quqd1", {1, 2, 2, 3}] -> 0 + 0 I, WC["quqd1", {1, 2, 3, 3}] -> 0 + 0 I, WC["quqd1", {2, 2, 1, 3}] -> 0 + 0 I, WC["quqd1", {3, 2, 1, 3}] -> 0 + 0 I, WC["quqd8", {1, 2, 1, 3}] -> 0 + 0 I, WC["quqd8", {1, 2, 2, 3}] -> 0 + 0 I, WC["quqd8", {1, 2, 3, 3}] -> 0 + 0 I, WC["quqd8", {2, 2, 1, 3}] -> 0 + 0 I, WC["quqd8", {3, 2, 1, 3}] -> 0 + 0 I, WC["ud1", {1, 2, 1, 3}] -> 0 + 0 I, WC["ud8", {1, 2, 1, 3}] -> 0 + 0 I|>},
  {"four-quark qd1, qd8, dd (1213)", {"s", "dbar", "b", "dbar"}, {0, 0, 0, 0},
    <|WC["qd1", {1, 2, 1, 3}] -> 0.3 + 0.7 I, WC["qd1", {2, 1, 3, 1}] -> 0.3 + -0.7 I, WC["qd8", {1, 2, 1, 3}] -> -0.4 + 0.1 I, WC["qd8", {2, 1, 3, 1}] -> -0.4 + -0.1 I, WC["dd", {1, 2, 1, 3}] -> 0.5 + -0.2 I, WC["dd", {1, 3, 1, 2}] -> 0.5 + -0.2 I, WC["dd", {2, 1, 3, 1}] -> 0.5 + 0.2 I, WC["dd", {3, 1, 2, 1}] -> 0.5 + 0.2 I|>,
    <|WC["dd", {1, 2, 1, 3}] -> 2.42 + -0.968 I, WC["dd", {1, 3, 1, 2}] -> 2.42 + -0.968 I, WC["qd1", {1, 1, 1, 2}] -> 0 + 0 I, WC["qd1", {1, 1, 1, 3}] -> 0 + 0 I, WC["qd1", {1, 2, 1, 2}] -> 0 + 0 I, WC["qd1", {1, 2, 1, 3}] -> 1.29066666667 + -0.322666666667 I, WC["qd1", {1, 3, 1, 2}] -> 0 + 0 I, WC["qd1", {1, 3, 1, 3}] -> 0 + 0 I, WC["qd1", {2, 1, 1, 2}] -> 0 + 0 I, WC["qd1", {2, 1, 1, 3}] -> 0 + 0 I, WC["qd1", {2, 2, 1, 2}] -> 0 + 0 I, WC["qd1", {2, 2, 1, 3}] -> 0 + 0 I, WC["qd1", {2, 3, 1, 2}] -> 0 + 0 I, WC["qd1", {2, 3, 1, 3}] -> 0 + 0 I, WC["qd1", {3, 1, 1, 2}] -> 0 + 0 I, WC["qd1", {3, 1, 1, 3}] -> 0 + 0 I, WC["qd1", {3, 2, 1, 2}] -> 0 + 0 I, WC["qd1", {3, 2, 1, 3}] -> 0 + 0 I, WC["qd1", {3, 3, 1, 2}] -> 0 + 0 I, WC["qd1", {3, 3, 1, 3}] -> 0 + 0 I, WC["qd8", {1, 1, 1, 2}] -> 0 + 0 I, WC["qd8", {1, 1, 1, 3}] -> 0 + 0 I, WC["qd8", {1, 2, 1, 2}] -> 0 + 0 I, WC["qd8", {1, 2, 1, 3}] -> 2.42 + -11.858 I, WC["qd8", {1, 3, 1, 2}] -> 0 + 0 I, WC["qd8", {1, 3, 1, 3}] -> 0 + 0 I, WC["qd8", {2, 1, 1, 2}] -> 0 + 0 I, WC["qd8", {2, 1, 1, 3}] -> 0 + 0 I, WC["qd8", {2, 2, 1, 2}] -> 0 + 0 I, WC["qd8", {2, 2, 1, 3}] -> 0 + 0 I, WC["qd8", {2, 3, 1, 2}] -> 0 + 0 I, WC["qd8", {2, 3, 1, 3}] -> 0 + 0 I, WC["qd8", {3, 1, 1, 2}] -> 0 + 0 I, WC["qd8", {3, 1, 1, 3}] -> 0 + 0 I, WC["qd8", {3, 2, 1, 2}] -> 0 + 0 I, WC["qd8", {3, 2, 1, 3}] -> 0 + 0 I, WC["qd8", {3, 3, 1, 2}] -> 0 + 0 I, WC["qd8", {3, 3, 1, 3}] -> 0 + 0 I, WC["qq1", {1, 1, 1, 1}] -> 0 + 0 I, WC["qq1", {1, 1, 1, 2}] -> 0 + 0 I, WC["qq1", {1, 1, 1, 3}] -> 0 + 0 I, WC["qq1", {1, 1, 2, 1}] -> 0 + 0 I, WC["qq1", {1, 1, 2, 2}] -> 0 + 0 I, WC["qq1", {1, 1, 2, 3}] -> 0 + 0 I, WC["qq1", {1, 1, 3, 1}] -> 0 + 0 I, WC["qq1", {1, 1, 3, 2}] -> 0 + 0 I, WC["qq1", {1, 1, 3, 3}] -> 0 + 0 I, WC["qq1", {1, 2, 1, 1}] -> 0 + 0 I, WC["qq1", {1, 2, 1, 2}] -> 0 + 0 I, WC["qq1", {1, 2, 1, 3}] -> 0 + 0 I, WC["qq1", {1, 2, 2, 1}] -> 0 + 0 I, WC["qq1", {1, 2, 2, 2}] -> 0 + 0 I, WC["qq1", {1, 2, 2, 3}] -> 0 + 0 I, WC["qq1", {1, 2, 3, 1}] -> 0 + 0 I, WC["qq1", {1, 2, 3, 2}] -> 0 + 0 I, WC["qq1", {1, 2, 3, 3}] -> 0 + 0 I, WC["qq1", {1, 3, 1, 1}] -> 0 + 0 I, WC["qq1", {1, 3, 1, 2}] -> 0 + 0 I, WC["qq1", {1, 3, 1, 3}] -> 0 + 0 I, WC["qq1", {1, 3, 2, 1}] -> 0 + 0 I, WC["qq1", {1, 3, 2, 2}] -> 0 + 0 I, WC["qq1", {1, 3, 2, 3}] -> 0 + 0 I, WC["qq1", {1, 3, 3, 1}] -> 0 + 0 I, WC["qq1", {1, 3, 3, 2}] -> 0 + 0 I, WC["qq1", {1, 3, 3, 3}] -> 0 + 0 I, WC["qq1", {2, 1, 1, 1}] -> 0 + 0 I, WC["qq1", {2, 1, 1, 2}] -> 0 + 0 I, WC["qq1", {2, 1, 1, 3}] -> 0 + 0 I, WC["qq1", {2, 1, 2, 1}] -> 0 + 0 I, WC["qq1", {2, 1, 2, 2}] -> 0 + 0 I, WC["qq1", {2, 1, 2, 3}] -> 0 + 0 I, WC["qq1", {2, 1, 3, 1}] -> 0 + 0 I, WC["qq1", {2, 1, 3, 2}] -> 0 + 0 I, WC["qq1", {2, 1, 3, 3}] -> 0 + 0 I, WC["qq1", {2, 2, 1, 1}] -> 0 + 0 I, WC["qq1", {2, 2, 1, 2}] -> 0 + 0 I, WC["qq1", {2, 2, 1, 3}] -> 0 + 0 I, WC["qq1", {2, 2, 2, 1}] -> 0 + 0 I, WC["qq1", {2, 2, 2, 2}] -> 0 + 0 I, WC["qq1", {2, 2, 2, 3}] -> 0 + 0 I, WC["qq1", {2, 2, 3, 1}] -> 0 + 0 I, WC["qq1", {2, 2, 3, 2}] -> 0 + 0 I, WC["qq1", {2, 2, 3, 3}] -> 0 + 0 I, WC["qq1", {2, 3, 1, 1}] -> 0 + 0 I, WC["qq1", {2, 3, 1, 2}] -> 0 + 0 I, WC["qq1", {2, 3, 1, 3}] -> 0 + 0 I, WC["qq1", {2, 3, 2, 1}] -> 0 + 0 I, WC["qq1", {2, 3, 2, 2}] -> 0 + 0 I, WC["qq1", {2, 3, 2, 3}] -> 0 + 0 I, WC["qq1", {2, 3, 3, 1}] -> 0 + 0 I, WC["qq1", {2, 3, 3, 2}] -> 0 + 0 I, WC["qq1", {2, 3, 3, 3}] -> 0 + 0 I, WC["qq1", {3, 1, 1, 1}] -> 0 + 0 I, WC["qq1", {3, 1, 1, 2}] -> 0 + 0 I, WC["qq1", {3, 1, 1, 3}] -> 0 + 0 I, WC["qq1", {3, 1, 2, 1}] -> 0 + 0 I, WC["qq1", {3, 1, 2, 2}] -> 0 + 0 I, WC["qq1", {3, 1, 2, 3}] -> 0 + 0 I, WC["qq1", {3, 1, 3, 1}] -> 0 + 0 I, WC["qq1", {3, 1, 3, 2}] -> 0 + 0 I, WC["qq1", {3, 1, 3, 3}] -> 0 + 0 I, WC["qq1", {3, 2, 1, 1}] -> 0 + 0 I, WC["qq1", {3, 2, 1, 2}] -> 0 + 0 I, WC["qq1", {3, 2, 1, 3}] -> 0 + 0 I, WC["qq1", {3, 2, 2, 1}] -> 0 + 0 I, WC["qq1", {3, 2, 2, 2}] -> 0 + 0 I, WC["qq1", {3, 2, 2, 3}] -> 0 + 0 I, WC["qq1", {3, 2, 3, 1}] -> 0 + 0 I, WC["qq1", {3, 2, 3, 2}] -> 0 + 0 I, WC["qq1", {3, 2, 3, 3}] -> 0 + 0 I, WC["qq1", {3, 3, 1, 1}] -> 0 + 0 I, WC["qq1", {3, 3, 1, 2}] -> 0 + 0 I, WC["qq1", {3, 3, 1, 3}] -> 0 + 0 I, WC["qq1", {3, 3, 2, 1}] -> 0 + 0 I, WC["qq1", {3, 3, 2, 2}] -> 0 + 0 I, WC["qq1", {3, 3, 2, 3}] -> 0 + 0 I, WC["qq1", {3, 3, 3, 1}] -> 0 + 0 I, WC["qq1", {3, 3, 3, 2}] -> 0 + 0 I, WC["qq1", {3, 3, 3, 3}] -> 0 + 0 I, WC["qq3", {1, 1, 1, 1}] -> 0 + 0 I, WC["qq3", {1, 1, 1, 2}] -> 0 + 0 I, WC["qq3", {1, 1, 1, 3}] -> 0 + 0 I, WC["qq3", {1, 1, 2, 1}] -> 0 + 0 I, WC["qq3", {1, 1, 2, 2}] -> 0 + 0 I, WC["qq3", {1, 1, 2, 3}] -> 0 + 0 I, WC["qq3", {1, 1, 3, 1}] -> 0 + 0 I, WC["qq3", {1, 1, 3, 2}] -> 0 + 0 I, WC["qq3", {1, 1, 3, 3}] -> 0 + 0 I, WC["qq3", {1, 2, 1, 1}] -> 0 + 0 I, WC["qq3", {1, 2, 1, 2}] -> 0 + 0 I, WC["qq3", {1, 2, 1, 3}] -> 0 + 0 I, WC["qq3", {1, 2, 2, 1}] -> 0 + 0 I, WC["qq3", {1, 2, 2, 2}] -> 0 + 0 I, WC["qq3", {1, 2, 2, 3}] -> 0 + 0 I, WC["qq3", {1, 2, 3, 1}] -> 0 + 0 I, WC["qq3", {1, 2, 3, 2}] -> 0 + 0 I, WC["qq3", {1, 2, 3, 3}] -> 0 + 0 I, WC["qq3", {1, 3, 1, 1}] -> 0 + 0 I, WC["qq3", {1, 3, 1, 2}] -> 0 + 0 I, WC["qq3", {1, 3, 1, 3}] -> 0 + 0 I, WC["qq3", {1, 3, 2, 1}] -> 0 + 0 I, WC["qq3", {1, 3, 2, 2}] -> 0 + 0 I, WC["qq3", {1, 3, 2, 3}] -> 0 + 0 I, WC["qq3", {1, 3, 3, 1}] -> 0 + 0 I, WC["qq3", {1, 3, 3, 2}] -> 0 + 0 I, WC["qq3", {1, 3, 3, 3}] -> 0 + 0 I, WC["qq3", {2, 1, 1, 1}] -> 0 + 0 I, WC["qq3", {2, 1, 1, 2}] -> 0 + 0 I, WC["qq3", {2, 1, 1, 3}] -> 0 + 0 I, WC["qq3", {2, 1, 2, 1}] -> 0 + 0 I, WC["qq3", {2, 1, 2, 2}] -> 0 + 0 I, WC["qq3", {2, 1, 2, 3}] -> 0 + 0 I, WC["qq3", {2, 1, 3, 1}] -> 0 + 0 I, WC["qq3", {2, 1, 3, 2}] -> 0 + 0 I, WC["qq3", {2, 1, 3, 3}] -> 0 + 0 I, WC["qq3", {2, 2, 1, 1}] -> 0 + 0 I, WC["qq3", {2, 2, 1, 2}] -> 0 + 0 I, WC["qq3", {2, 2, 1, 3}] -> 0 + 0 I, WC["qq3", {2, 2, 2, 1}] -> 0 + 0 I, WC["qq3", {2, 2, 2, 2}] -> 0 + 0 I, WC["qq3", {2, 2, 2, 3}] -> 0 + 0 I, WC["qq3", {2, 2, 3, 1}] -> 0 + 0 I, WC["qq3", {2, 2, 3, 2}] -> 0 + 0 I, WC["qq3", {2, 2, 3, 3}] -> 0 + 0 I, WC["qq3", {2, 3, 1, 1}] -> 0 + 0 I, WC["qq3", {2, 3, 1, 2}] -> 0 + 0 I, WC["qq3", {2, 3, 1, 3}] -> 0 + 0 I, WC["qq3", {2, 3, 2, 1}] -> 0 + 0 I, WC["qq3", {2, 3, 2, 2}] -> 0 + 0 I, WC["qq3", {2, 3, 2, 3}] -> 0 + 0 I, WC["qq3", {2, 3, 3, 1}] -> 0 + 0 I, WC["qq3", {2, 3, 3, 2}] -> 0 + 0 I, WC["qq3", {2, 3, 3, 3}] -> 0 + 0 I, WC["qq3", {3, 1, 1, 1}] -> 0 + 0 I, WC["qq3", {3, 1, 1, 2}] -> 0 + 0 I, WC["qq3", {3, 1, 1, 3}] -> 0 + 0 I, WC["qq3", {3, 1, 2, 1}] -> 0 + 0 I, WC["qq3", {3, 1, 2, 2}] -> 0 + 0 I, WC["qq3", {3, 1, 2, 3}] -> 0 + 0 I, WC["qq3", {3, 1, 3, 1}] -> 0 + 0 I, WC["qq3", {3, 1, 3, 2}] -> 0 + 0 I, WC["qq3", {3, 1, 3, 3}] -> 0 + 0 I, WC["qq3", {3, 2, 1, 1}] -> 0 + 0 I, WC["qq3", {3, 2, 1, 2}] -> 0 + 0 I, WC["qq3", {3, 2, 1, 3}] -> 0 + 0 I, WC["qq3", {3, 2, 2, 1}] -> 0 + 0 I, WC["qq3", {3, 2, 2, 2}] -> 0 + 0 I, WC["qq3", {3, 2, 2, 3}] -> 0 + 0 I, WC["qq3", {3, 2, 3, 1}] -> 0 + 0 I, WC["qq3", {3, 2, 3, 2}] -> 0 + 0 I, WC["qq3", {3, 2, 3, 3}] -> 0 + 0 I, WC["qq3", {3, 3, 1, 1}] -> 0 + 0 I, WC["qq3", {3, 3, 1, 2}] -> 0 + 0 I, WC["qq3", {3, 3, 1, 3}] -> 0 + 0 I, WC["qq3", {3, 3, 2, 1}] -> 0 + 0 I, WC["qq3", {3, 3, 2, 2}] -> 0 + 0 I, WC["qq3", {3, 3, 2, 3}] -> 0 + 0 I, WC["qq3", {3, 3, 3, 1}] -> 0 + 0 I, WC["qq3", {3, 3, 3, 2}] -> 0 + 0 I, WC["qq3", {3, 3, 3, 3}] -> 0 + 0 I|>},
  {"four-quark qu1, qu8 (1331) -> uH_11 (top tadpole)", {"u", "ubar", "H"}, {0, 0, 500.0},
    <|WC["qu1", {1, 3, 3, 1}] -> 0.8 + 0.35 I, WC["qu1", {3, 1, 1, 3}] -> 0.8 + -0.35 I, WC["qu8", {1, 3, 3, 1}] -> -0.5 + 0.6 I, WC["qu8", {3, 1, 1, 3}] -> -0.5 + -0.6 I|>,
    <|cWC["uH", {1, 1}] -> -1.14468478688 + 9.87290628688 I, WC["uH", {1, 1}] -> -1.14468478688 + -9.87290628688 I|>},
  {"uG -> uH_33 (t tbar h)", {"t", "tbar", "H"}, {172.5, 172.5, 500.0},
    <|WC["uG", {3, 3}] -> -0.6 + 0.5 I|>,
    <|cWC["uH", {3, 3}] -> 20.7697798929 + 17.3081499108 I, WC["uH", {3, 3}] -> 20.7697798929 + -17.3081499108 I|>},
  {"HG -> uH_33 (t tbar h)", {"t", "tbar", "H"}, {172.5, 172.5, 500.0},
    <|WC["HG"] -> 0.7 + 0 I, WC["HGtilde"] -> -0.55 + 0 I|>,
    <|cWC["uH", {3, 3}] -> 26.8783360084 + 21.118692578 I, WC["uH", {3, 3}] -> 26.8783360084 + -21.118692578 I|>},
  {"uH self (t tbar h)", {"t", "tbar", "H"}, {172.5, 172.5, 500.0},
    <|WC["uH", {3, 3}] -> 0.9 + -0.3 I|>,
    <|cWC["uH", {3, 3}] -> -8.712 + -2.904 I, WC["uH", {3, 3}] -> -8.712 + 2.904 I|>},
  {"Hq1 (12), Hu (12): zero (Z)", {"c", "ubar", "Z"}, {0, 0, 91.1876},
    <|WC["Hq1", {1, 2}] -> 0.5 + 0.3 I, WC["Hq1", {2, 1}] -> 0.5 + -0.3 I, WC["Hu", {1, 2}] -> -0.4 + 0.2 I, WC["Hu", {2, 1}] -> -0.4 + -0.2 I|>,
    <|cWC["uB", {2, 1}] -> 0 + -0 I, cWC["uW", {2, 1}] -> 0 + -0 I, WC["Hq1", {1, 2}] -> 0 + 0 I, WC["Hq3", {1, 2}] -> 0 + 0 I, WC["Hu", {1, 2}] -> 0 + 0 I, WC["uB", {1, 2}] -> 0 + 0 I, WC["uW", {1, 2}] -> 0 + 0 I|>},
  {"Hq3 (12): zero (Z)", {"c", "ubar", "Z"}, {0, 0, 91.1876},
    <|WC["Hq3", {1, 2}] -> 0.5 + 0.3 I, WC["Hq3", {2, 1}] -> 0.5 + -0.3 I|>,
    <|cWC["uB", {2, 1}] -> 0 + -0 I, cWC["uW", {2, 1}] -> 0 + -0 I, WC["Hq1", {1, 2}] -> 0 + 0 I, WC["Hq3", {1, 2}] -> 0 + 0 I, WC["Hu", {1, 2}] -> 0 + 0 I, WC["uB", {1, 2}] -> 0 + 0 I, WC["uW", {1, 2}] -> 0 + 0 I|>},
  {"Hd (12): zero (Z)", {"s", "dbar", "Z"}, {0, 0, 91.1876},
    <|WC["Hd", {1, 2}] -> 0.5 + 0.3 I, WC["Hd", {2, 1}] -> 0.5 + -0.3 I|>,
    <|cWC["dB", {1, 1}] -> 0 + -0 I, cWC["dB", {2, 1}] -> 0 + -0 I, cWC["dB", {3, 1}] -> 0 + -0 I, cWC["dW", {1, 1}] -> 0 + -0 I, cWC["dW", {2, 1}] -> 0 + -0 I, cWC["dW", {3, 1}] -> 0 + -0 I, WC["dB", {1, 2}] -> 0 + 0 I, WC["dB", {2, 2}] -> 0 + 0 I, WC["dB", {3, 2}] -> 0 + 0 I, WC["dW", {1, 2}] -> 0 + 0 I, WC["dW", {2, 2}] -> 0 + 0 I, WC["dW", {3, 2}] -> 0 + 0 I, WC["Hd", {1, 2}] -> 0 + 0 I, WC["Hq1", {1, 1}] -> 0 + 0 I, WC["Hq1", {1, 2}] -> 0 + 0 I, WC["Hq1", {1, 3}] -> 0 + 0 I, WC["Hq1", {2, 1}] -> 0 + 0 I, WC["Hq1", {2, 2}] -> 0 + 0 I, WC["Hq1", {2, 3}] -> 0 + 0 I, WC["Hq1", {3, 1}] -> 0 + 0 I, WC["Hq1", {3, 2}] -> 0 + 0 I, WC["Hq1", {3, 3}] -> 0 + 0 I, WC["Hq3", {1, 1}] -> 0 + 0 I, WC["Hq3", {1, 2}] -> 0 + 0 I, WC["Hq3", {1, 3}] -> 0 + 0 I, WC["Hq3", {2, 1}] -> 0 + 0 I, WC["Hq3", {2, 2}] -> 0 + 0 I, WC["Hq3", {2, 3}] -> 0 + 0 I, WC["Hq3", {3, 1}] -> 0 + 0 I, WC["Hq3", {3, 2}] -> 0 + 0 I, WC["Hq3", {3, 3}] -> 0 + 0 I|>},
  {"Hq3 (12), Hud (12): zero (W)", {"s", "ubar", "Wp"}, {0, 0, 80.379},
    <|WC["Hq3", {1, 2}] -> 0.5 + 0.3 I, WC["Hq3", {2, 1}] -> 0.5 + -0.3 I, WC["Hud", {1, 2}] -> -0.2 + 0.6 I|>,
    <|cWC["uW", {1, 1}] -> 0 + -0 I, cWC["uW", {2, 1}] -> 0 + -0 I, cWC["uW", {3, 1}] -> 0 + -0 I, WC["dW", {1, 2}] -> 0 + 0 I, WC["Hq3", {1, 1}] -> 0 + 0 I, WC["Hq3", {1, 2}] -> 0 + 0 I, WC["Hq3", {1, 3}] -> 0 + 0 I, WC["Hud", {1, 2}] -> 0 + 0 I|>},
  {"semileptonic lequ1, lequ3, lq1, lq3, lu, qe, eu (1111)", {"u", "ubar", "e", "ebar"}, {0, 0, 0, 0},
    <|WC["lequ1", {1, 1, 1, 1}] -> 0.7 + 0.2 I, WC["lequ3", {1, 1, 1, 1}] -> -0.4 + 0.5 I, WC["lq1", {1, 1, 1, 1}] -> 0.3 + 0 I, WC["lq1", {1, 1, 1, 1}] -> 0.3 + 0 I, WC["lq3", {1, 1, 1, 1}] -> 0.25 + 0 I, WC["lq3", {1, 1, 1, 1}] -> 0.25 + 0 I, WC["lu", {1, 1, 1, 1}] -> -0.6 + 0 I, WC["lu", {1, 1, 1, 1}] -> -0.6 + 0 I, WC["qe", {1, 1, 1, 1}] -> 0.45 + 0 I, WC["qe", {1, 1, 1, 1}] -> 0.45 + 0 I, WC["eu", {1, 1, 1, 1}] -> 0.35 + 0 I, WC["eu", {1, 1, 1, 1}] -> 0.35 + 0 I|>,
    <|cWC["lequ1", {1, 1, 1, 1}] -> -6.776 + 1.936 I, cWC["lequ3", {1, 1, 1, 1}] -> -1.29066666667 + -1.61333333333 I, WC["eu", {1, 1, 1, 1}] -> 0 + 0 I, WC["lequ1", {1, 1, 1, 1}] -> -6.776 + -1.936 I, WC["lequ3", {1, 1, 1, 1}] -> -1.29066666667 + 1.61333333333 I, WC["lq1", {1, 1, 1, 1}] -> 0 + 0 I, WC["lq3", {1, 1, 1, 1}] -> 0 + 0 I, WC["lu", {1, 1, 1, 1}] -> 0 + 0 I, WC["qe", {1, 1, 1, 1}] -> 0 + 0 I|>},
  {"semileptonic ledq, lq1, lq3, ld, qe, ed (1111)", {"d", "dbar", "e", "ebar"}, {0, 0, 0, 0},
    <|WC["ledq", {1, 1, 1, 1}] -> 0.6 + -0.3 I, WC["lq1", {1, 1, 1, 1}] -> 0.3 + 0 I, WC["lq1", {1, 1, 1, 1}] -> 0.3 + 0 I, WC["lq3", {1, 1, 1, 1}] -> 0.25 + 0 I, WC["lq3", {1, 1, 1, 1}] -> 0.25 + 0 I, WC["ld", {1, 1, 1, 1}] -> -0.5 + 0 I, WC["ld", {1, 1, 1, 1}] -> -0.5 + 0 I, WC["qe", {1, 1, 1, 1}] -> 0.45 + 0 I, WC["qe", {1, 1, 1, 1}] -> 0.45 + 0 I, WC["ed", {1, 1, 1, 1}] -> 0.2 + 0 I, WC["ed", {1, 1, 1, 1}] -> 0.2 + 0 I|>,
    <|cWC["ledq", {1, 1, 1, 1}] -> -5.808 + -2.904 I, cWC["ledq", {1, 1, 1, 2}] -> 0 + -0 I, cWC["ledq", {1, 1, 1, 3}] -> 0 + -0 I, WC["ed", {1, 1, 1, 1}] -> 0 + 0 I, WC["ld", {1, 1, 1, 1}] -> 0 + 0 I, WC["ledq", {1, 1, 1, 1}] -> -5.808 + 2.904 I, WC["ledq", {1, 1, 1, 2}] -> 0 + 0 I, WC["ledq", {1, 1, 1, 3}] -> 0 + 0 I, WC["lq1", {1, 1, 1, 1}] -> 0 + 0 I, WC["lq1", {1, 1, 1, 2}] -> 0 + 0 I, WC["lq1", {1, 1, 1, 3}] -> 0 + 0 I, WC["lq1", {1, 1, 2, 1}] -> 0 + 0 I, WC["lq1", {1, 1, 2, 2}] -> 0 + 0 I, WC["lq1", {1, 1, 2, 3}] -> 0 + 0 I, WC["lq1", {1, 1, 3, 1}] -> 0 + 0 I, WC["lq1", {1, 1, 3, 2}] -> 0 + 0 I, WC["lq1", {1, 1, 3, 3}] -> 0 + 0 I, WC["lq3", {1, 1, 1, 1}] -> 0 + 0 I, WC["lq3", {1, 1, 1, 2}] -> 0 + 0 I, WC["lq3", {1, 1, 1, 3}] -> 0 + 0 I, WC["lq3", {1, 1, 2, 1}] -> 0 + 0 I, WC["lq3", {1, 1, 2, 2}] -> 0 + 0 I, WC["lq3", {1, 1, 2, 3}] -> 0 + 0 I, WC["lq3", {1, 1, 3, 1}] -> 0 + 0 I, WC["lq3", {1, 1, 3, 2}] -> 0 + 0 I, WC["lq3", {1, 1, 3, 3}] -> 0 + 0 I, WC["qe", {1, 1, 1, 1}] -> 0 + 0 I, WC["qe", {1, 2, 1, 1}] -> 0 + 0 I, WC["qe", {1, 3, 1, 1}] -> 0 + 0 I, WC["qe", {2, 1, 1, 1}] -> 0 + 0 I, WC["qe", {2, 2, 1, 1}] -> 0 + 0 I, WC["qe", {2, 3, 1, 1}] -> 0 + 0 I, WC["qe", {3, 1, 1, 1}] -> 0 + 0 I, WC["qe", {3, 2, 1, 1}] -> 0 + 0 I, WC["qe", {3, 3, 1, 1}] -> 0 + 0 I|>}
};

params = {gs -> 1.1, vev -> 246., Lam -> 1000., ee -> 0.31, sw -> 0.48, cw -> Sqrt[1 - 0.48^2],
  FMass[q_, g_Integer] :> If[q === "u" && g == 3, 172.5, 0.], Yuk[q_, g_Integer] :> If[q === "u" && g == 3, Sqrt[2.] 172.5/246., 0.],
  VCKM[i_, j_] :> KroneckerDelta[i, j], OSLog[_] -> 0, Leff -> 0, dGF | dgW | dg1 | dkH | dkG0 -> 0};
results = {};
fmt[x_] := ToString[NumberForm[Chop[x, 10^-12], 10]];
sfmt[x_] := If[x == 0, "0", With[{e = Floor[Log10[x]]}, ToString[NumberForm[x/10^e, {2, 1}]] <> "e" <> ToString[e]]];
Do[Module[{name = c[[1]], r, ok, rows, ref = Association[KeyValueMap[osCanon[#1] -> #2 &, c[[5]]]]},
    (* reference entries are merged by symmetry orbit, as the unknowns of the fit *)
    r = osProject[c[[2]], c[[4]], params, "Masses" -> c[[3]]];
    rows = MapThread[Function[{u, b}, With[{ref = Lookup[ref, u, 0.]}, {u, b, ref, Abs[b - ref] < 10^-8 Max[1, Abs[ref]]}]], {r["unknowns"], r["beta16pi2"]}];
    rows = Join[rows, {#, 0, ref[#], Abs[ref[#]] < 10^-8} & /@ Complement[Keys[ref], r["unknowns"]]];
    ok = r["residual"] < 10^-8 && AllTrue[rows, Last];
    AppendTo[results, {name, ok}];
    Print[If[ok, "PASS  ", "FAIL  "], name, "   (residual of the on-shell fit ", sfmt[r["residual"]], ")"];
    Scan[If[Abs[#[[2]]] > 10^-10 || Abs[#[[3]]] > 10^-10,
        Print["      ", ToString[#[[1]], InputForm], "   ours ", fmt[#[[2]]], "   AJMT ", fmt[#[[3]]], If[Last[#], "", "   DIFF"]]] &, rows]],
  {c, checks}];
Print["Running: ", Count[results, {_, True}], " passed, ", Count[results, {_, False}], " failed"];


(* ::Section:: *)
(*CKM: Counterterm of the CKM matrix*)


(* ::Text:: *)
(*Tests the counterterm of the CKM matrix by the UV finiteness of the charged-current vertex: the pole of the complete counterterm of d_j ubar_i W+ and of its conjugate equals -i V^UV/(16 Pi^2) plus the infrared poles of the on-shell field constants times the tree, for the nine pairs of generations, with all quarks massive and in the five-flavour scheme. With all quarks massive both terms of delta V, the up-type and the down-type one, enter. It also tests that the bare matrix stays unitary at first order, delta V V^dagger + V delta V^dagger = 0, at a numerical point. Running time: about 4 minutes.*)


SMEFTR2`$StartupMessage = False;
fs5 = {"u" -> {1, 2}, "d" -> {1, 2, 3}};
results = {};
rec[name_, ok_, extra_ : ""] := (AppendTo[results, {name, ok}]; Print[If[ok, "PASS  ", "FAIL  "], name, "  ", extra]);
yuk = Yuk[q_, a_] :> Sqrt[2] FMass[q, a]/vev;
momcons[e_, n_] := e /. Symbol["p" <> ToString[n]] -> -Sum[Symbol["p" <> ToString[k]], {k, n - 1}];
herm4 = {"qu1", "qu8", "qd1", "qd8", "qq1", "qq3", "uu", "dd", "ud1", "ud8"}; herm2 = {"Hq1", "Hq3", "Hu", "Hd"};
hc[{p_, r_, s_, t_}] := {r, p, t, s}; hc[{p_, r_}] := {r, p};
canonWC = {Conjugate[WC[o_, i_List]] /; (MemberQ[herm4, o] || MemberQ[herm2, o]) && i === hc[i] :> WC[o, i], Conjugate[WC[o_, i_List]] /; (MemberQ[herm4, o] || MemberQ[herm2, o]) && !OrderedQ[{i, hc[i]}] :> WC[o, hc[i]],
  WC[o_, i_List] /; (MemberQ[herm4, o] || MemberQ[herm2, o]) && !OrderedQ[{i, hc[i]}] :> Conjugate[WC[o, hc[i]]]};
zeroQ[e_, n_] := Module[{x = Expand[momcons[e, n] /. yuk /. canonWC]}, x = First[SMEFTR2`Private`uvStructure[{x}]][[1]];
  TrueQ[Simplify[x] === 0]];
up = {"u", "c", "t"}; dn = {"d", "s", "b"};
irCheck[legs_, ml_] := Module[{v = UVCounterterm[legs, "Massless" -> ml], uv = UVPole[legs], t = TreeVertex[legs], n = Length[legs], ir = 0, x},
  x = gs^2/(16 Pi^2);
  Do[Module[{l = legs[[k]], q},
      If[MemberQ[Join[up, dn, (# <> "bar") & /@ Join[up, dn]], l],
        q = {If[StringStartsQ[l, "u" | "c" | "t"], "u", "d"], Switch[StringTake[l, 1], "u" | "d", 1, "c" | "s", 2, _, 3]};
        ir += If[MemberQ[Lookup[ml, q[[1]], {}], q[[2]]], 4/3 x/2, -8/3 x/2]]], {k, n}];
  zeroQ[EvaluateFlavour[(v["Pole"] /. v["Structures"]) - (-I/(16 Pi^2) (uv[] /. uv["Structures"]) + ir (t[] /. t["Structures"]))] /.
    {FMass[q_, g_Integer] /; MemberQ[Lookup[ml, q, {}], g] :> 0, Yuk[q_, g_Integer] /; MemberQ[Lookup[ml, q, {}], g] :> 0}, n]];
Do[rec["charged current, pole = -iV/(16 Pi^2) + IR: " <> StringRiffle[l, " "] <> If[ml === {}, " (all massive)", " (5FS)"], irCheck[l, ml]],
  {ml, {{}, fs5}}, {i, 3}, {j, 3}, {l, {{dn[[j]], up[[i]] <> "bar", "Wp"}, {dn[[j]] <> "bar", up[[i]], "Wm"}}}];
(* (c) unitarity at first order, at a numerical point: unitary CKM matrix, random masses and Wilson coefficients (real for the
   self-conjugate entries of the Hermitian operators) *)
SeedRandom[20261113];
Vn = With[{r = Table[RandomComplex[{-1 - I, 1 + I}], {3}, {3}]}, Orthogonalize[r]];
mn[q_, g_] := mn[q, g] = g + RandomReal[{0, 0.5}];   (* masses ordered by generation, as the package assumes *) wn[o_, i_] := wn[o, i] = If[(MemberQ[herm4, o] || MemberQ[herm2, o]) && i === hc[i], RandomReal[{-1, 1}], RandomComplex[{-1 - I, 1 + I}]];
num = {VCKM[i_, j_] :> Vn[[i, j]], FMass[q_, g_] :> mn[q, g], WC[o_, i_] :> wn[o, i], OSLog[m_] :> Log[m^2/1.7^2], Leff -> 0.37, gs -> 1.2,
  vev -> 2.4, Lam -> 10., NLight -> 5};
dV[part_, ml_] := Table[EvaluateUVConstants[UVConst["dV", {i, j}, part], "Massless" -> ml], {i, 3}, {j, 3}];
Do[Module[{d = dV[part, ml] /. yuk /. canonWC //. num, u},
    u = d . ConjugateTranspose[Vn] + Vn . ConjugateTranspose[d];
    rec["delta V V^dagger + V delta V^dagger = 0 numerically, " <> part <> If[ml === {}, " (all massive)", " (5FS)"],
      MatrixQ[N[u], NumericQ] && Max[Abs[N[u]]] < 10^-10 Max[Abs[N[d]]] && Max[Abs[N[d]]] > 0]],
  {ml, {{}, fs5}}, {part, {"Pole", "Finite"}}];
Print["CKM: ", Count[results, {_, True}], " passed, ", Count[results, {_, False}], " failed"];


(* ::Section:: *)
(*CKMInputScheme: CKM input scheme at tree level*)


(* ::Text:: *)
(*Tests the CKM input scheme of arXiv:1812.08163 at tree level: the matrix M of delta W = M Delta against the reference, the reality of delta W and the unitarity of the shifted CKM matrix at first order, the shift by dGF alone, the relative shifts of the four input observables for eleven single Wilson coefficients against an independent transcription of the reference, their invariance under a rephasing of the quark and lepton fields, and CKMShiftVertex on the tree, the rational term, the pole and the counterterm of the charged-current vertex. Running time: about 1 minute.*)


SMEFTR2`$StartupMessage = False;
results = {};
rec[name_, ok_, extra_ : ""] := (AppendTo[results, {name, ok}]; Print[If[ok, "PASS  ", "FAIL  "], name, "  ", extra]);
r = CKMInputShift[];
(* (a) *)
Mref = {{0.1070, 0, 0, 0}, {-0.786, -0.0040, 0.0167, 0.402}, {0.286, 0.094, -0.390, 0.296}, {-0.385, 0.200, 0.184, -0.384}};
rec["M against eq. (4.20) of arXiv:1812.08163", Max[Abs[r["M"] - Mref]] < 0.002, "max difference " <> ToString[Max[Abs[r["M"] - Mref]]]];
(* (b) *)
SeedRandom[20261120];
herm = {"Hq3", "Hl3", "qq1", "qq3", "qd1", "qd8", "dd", "lq3"};
hc[{p_, q_}] := {q, p}; hc[{p_, q_, s_, t_}] := {q, p, t, s};
sw[{p_, q_, s_, t_}] := {s, t, p, q};
wv[o_, i_] := wv[o, i] = RandomComplex[{-1 - I, 1 + I}];
canon[o_, i_] := If[MemberQ[{"qq1", "qq3", "dd"}, o] && Length[i] == 4, First[Sort[{i, sw[i]}]], i];
val[o_, i_] := Module[{j = canon[o, i]}, If[MemberQ[herm, o],
    Module[{h = canon[o, hc[j]]}, If[h === j, Re[wv[o, j]], If[OrderedQ[{j, h}], wv[o, j], Conjugate[wv[o, h]]]]], wv[o, j]]];
num = {Conjugate[WC[o_, i_]] :> Conjugate[val[o, i]], WC[o_, i_] :> val[o, i], dGF -> 0.3, vev -> 1., Lam -> 1.};
dW = Values[r["dW"]] /. num; dV = r["dV"] /. num; u = ConjugateTranspose[r["Vtilde"]] . dV;
rec["delta W real", Max[Abs[Im[dW]]] < 10^-12 Max[Abs[dW]]];
rec["V^dagger dV + h.c. = 0", Max[Abs[u + ConjugateTranspose[u]]] < 10^-6 Max[Abs[dV]]];
rec["dGF alone: delta W = M.{0, -2, -2, -2} dGF", Max[Abs[Chop[Values[r["dW"]] /. {Conjugate[_WC] -> 0, _WC -> 0} /. dGF -> 1] - r["M"] . {0, -2, -2, -2}]] < 10^-10];
(* (c) the reference values: the Python transcription, vev = 246.21965 GeV, Lam = 1 TeV *)
ref = <|"qq3_1133" -> {0.0, 0.0, -0.1686015805973307, 0.4151914372183571}, "lq3_2211" -> {0.0, 0.0, -0.0, -0.0}, "Hq3_12" -> {0.167071587059618, -0.2727157518528786, -0.0, -0.0}, "Hud_12" -> {0.189185421934677, 0.0, -0.0, -0.0}, "ledq_2221" -> {-5.616620174320932, 0.0, -0.0, -0.0}, "lequ1_3311" -> {0.0, -0.13187896564723245, -0.0, -0.0}, "lequ3_2221" -> {-1.3289996052602884*^-07, 0.0, -0.0, -0.0}, "qd1_1313" -> {0.0, 0.0, 403304.57097699953, -0.0}, "qd8_2323" -> {0.0, 0.0, -0.0, -14438.36417978331}, "dd_1313" -> {0.0, 0.0, -20651.930163900237, -0.0}, "Hl3_33" -> {0.0, 0.12215759383293685, -0.0, -0.0}|>;
cases = <|"qq3_1133" -> {{"qq3", {1, 1, 3, 3}, 1.}, {"qq3", {3, 3, 1, 1}, 1.}}, "lq3_2211" -> {{"lq3", {2, 2, 1, 1}, 1.}},
  "Hq3_12" -> {{"Hq3", {1, 2}, 0.3 + 0.4 I}}, "Hud_12" -> {{"Hud", {1, 2}, 0.7 - 0.2 I}}, "ledq_2221" -> {{"ledq", {2, 2, 2, 1}, 0.5 + 0.5 I}},
  "lequ1_3311" -> {{"lequ1", {3, 3, 1, 1}, -0.4 + 0.1 I}}, "lequ3_2221" -> {{"lequ3", {2, 2, 2, 1}, 0.2 I}},
  "qd1_1313" -> {{"qd1", {1, 3, 1, 3}, 0.6 + 0.3 I}}, "qd8_2323" -> {{"qd8", {2, 3, 2, 3}, -0.5 + 0.2 I}},
  "dd_1313" -> {{"dd", {1, 3, 1, 3}, 0.25 - 0.1 I}}, "Hl3_33" -> {{"Hl3", {3, 3}, 1.}}|>;
valOf[list_][o_, i_] := Module[{f = SelectFirst[list, #[[1]] === o && #[[2]] === i &, None], g},
  If[f =!= None, Return[f[[3]]]];
  If[MemberQ[herm, o], g = SelectFirst[list, #[[1]] === o && #[[2]] === hc[i] &, None]; If[g =!= None, Return[Conjugate[g[[3]]]]]];
  If[MemberQ[{"qq1", "qq3", "dd"}, o] && Length[i] == 4,
    g = SelectFirst[list, #[[1]] === o && #[[2]] === sw[i] &, None]; If[g =!= None, Return[g[[3]]]];
    g = SelectFirst[list, #[[1]] === o && #[[2]] === hc[sw[i]] &, None]; If[g =!= None, Return[Conjugate[g[[3]]]]]];
  0];
KeyValueMap[Function[{n, l}, Module[{d = Chop[N[Values[r["Delta"]] /. {Conjugate[WC[o_, i_]] :> Conjugate[valOf[l][o, i]], WC[o_, i_] :> valOf[l][o, i],
      dGF -> 0, vev -> 246.21965, Lam -> 1000.}], 10^-12]},
    rec["input observables, " <> n, Max[MapThread[Abs[#1 - #2]/Max[10^-12, Abs[#1], Abs[#2]] &, {d, ref[n]}]] < 10^-8]]], cases];
(* (e) rephasing invariance: u_i -> e^{i th_i} u_i, d_x -> e^{i ph_x} d_x (left and right), leptons by e^{i om_i}; in the up basis the
   doublet q_i takes the phase of u_i and V -> diag(e^{i th}) V diag(e^{-i ph}); a coefficient takes e^{i (phases of the barred fields
   - phases of the unbarred fields)} *)
SeedRandom[20261121];
{th, ph, om} = Table[RandomReal[{0, 2 Pi}, 3], {3}];
phase[o_, {p_, r_}] := Switch[o, "Hq3", th[[p]] - th[[r]], "Hud", th[[p]] - ph[[r]], "Hl3", om[[p]] - om[[r]]];
phase[o_, {p_, r_, s_, t_}] := Switch[o, "qq1" | "qq3", th[[p]] - th[[r]] + th[[s]] - th[[t]], "qd1" | "qd8", th[[p]] - th[[r]] + ph[[s]] - ph[[t]],
  "dd", ph[[p]] - ph[[r]] + ph[[s]] - ph[[t]], "lq3" | "lequ1" | "lequ3", om[[p]] - om[[r]] + th[[s]] - th[[t]], "ledq", om[[p]] - om[[r]] + ph[[s]] - th[[t]]];
V0 = r["Vtilde"]; V1 = DiagonalMatrix[Exp[I th]] . V0 . DiagonalMatrix[Exp[-I ph]];
r0 = CKMInputShift["Inputs" -> <|"CKMMatrix" -> V0|>]; r1 = CKMInputShift["Inputs" -> <|"CKMMatrix" -> V1|>];
num0 = {Conjugate[WC[o_, i_]] :> Conjugate[val[o, i]], WC[o_, i_] :> val[o, i], dGF -> 0.3, vev -> 1., Lam -> 1.};
num1 = {Conjugate[WC[o_, i_]] :> Conjugate[val[o, i] Exp[I phase[o, i]]], WC[o_, i_] :> val[o, i] Exp[I phase[o, i]], dGF -> 0.3, vev -> 1., Lam -> 1.};
d0 = Values[r0["Delta"]] /. num0; d1 = Values[r1["Delta"]] /. num1;
rec["input shifts invariant under rephasing of the quark and lepton fields", Max[Abs[d0 - d1]] < 10^-9 Max[Abs[d0]] && Max[Abs[d0]] > 0,
  "max relative difference " <> ToString[Max[Abs[d0 - d1]]/Max[Abs[d0]], InputForm]];
(* (d) *)
legs = {"d", "ubar", "Wp"};
Do[Module[{v = f[legs], s}, s = CKMShiftVertex[v];
    rec["CKMShiftVertex of " <> ToString[f] <> " d ubar W+ = SM part with VCKM -> -dVCKM",
      Simplify[s[] - (v["SM"] /. {Conjugate[VCKM[i_, j_]] :> -Conjugate[dVCKM[i, j]], VCKM[i_, j_] :> -dVCKM[i, j]})] === 0 && FreeQ[s[], _WC] && !FreeQ[s[], dVCKM]]],
  {f, {TreeVertex, R2, UVPole}}];
rec["CKMShiftVertex of a vertex without CKM matrix is zero", CKMShiftVertex[R2[{"u", "ubar", "d", "dbar"}]][] === 0];
With[{s = CKMShiftVertex[UVCounterterm[legs]]}, rec["CKMShiftVertex of UVCounterterm d ubar W+", FreeQ[{s[], s["Pole"], s["Finite"], s["GammaC"]}, _WC] && !FreeQ[s[], dVCKM]]];
Print["CKMInputScheme: ", Count[results, {_, True}], " passed, ", Count[results, {_, False}], " failed"];


(* ::Section:: *)
(*Basis: Other alignments of the quark doublets*)


(* ::Text:: *)
(*Tests the other alignments of the quark doublets: the rational terms of four vertices written in the coefficients of the WCxf basis Warsaw and of a random alignment (RotateDoublets) against the vertices of the paper evaluated with the coefficients rotated back by an independent implementation, the unit alignment, the way back to Warsaw up and the rotation to the same basis, FromWCxf with "Basis" -> "Warsaw", and SetMassBasis["Warsaw"] (TreeVertex, R2, UVCounterterm with EvaluateUVConstants, OnShellConstants, CKMInputShift and ApplyFlavour against the rotated results of the default basis). A vertex in a user alignment (WCRot) is not rotated again or passed to ApplyFlavour, and a non-unitary alignment matrix is refused. Running time: about 2 minutes.*)


SMEFTR2`$StartupMessage = False;
results = {};
rec[name_, ok_, extra_ : ""] := (AppendTo[results, {name, ok}]; Print[If[ok, "PASS  ", "FAIL  "], name, "  ", extra]);
SeedRandom[20261122];
Vn = Orthogonalize[RandomComplex[{-1 - I, 1 + I}, {3, 3}]];
Wn = Orthogonalize[RandomComplex[{-1 - I, 1 + I}, {3, 3}]];
slots = SMEFTR2`Private`$wcDoubletSlots;
cd[o_, i_] := cd[o, i] = RandomComplex[{-1 - I, 1 + I}];
cup[M_][o_, idx_] := Module[{sl = Lookup[slots, o, {}]},
  Sum[Times @@ MapThread[If[#2 == 1, M[[idx[[#1]], #3]], Conjugate[M[[idx[[#1]], #3]]]] &, {First /@ sl, Last /@ sl, a}] cd[o, ReplacePart[idx, Thread[(First /@ sl) -> a]]],
    {a, Tuples[Range[3], Length[sl]]}]];
num = {FMass[q_, g_] :> 1. + g/7 + If[q === "u", 0.3, 0], Yuk[q_, g_] :> 0.2 g, gs -> 1.2, vev -> 1.4, Lam -> 3., ee -> 0.3, sw -> 0.47, cw -> 0.88};
strn[n_] := strn[n] = RandomReal[{-1, 1}];
ev[e_] := Expand[e /. Str[n_] :> strn[n] /. SProd[a_, b_] :> 0.37 /. VCKM[i_, j_] :> Vn[[i, j]] /. num /. {dGF | dgW | dg1 | dkH | dkG0 -> 0.1, Leff -> 0.37, OSLog[m_] :> Log[m^2/2.89], NLight -> 5}];
check[legs_, M_, conv_, hd_] := Module[{v = R2[legs], e1, e2},
  e1 = ev[EvaluateFlavour[v[], {}] /. {Conjugate[WC[o_, i_List]] :> Conjugate[cup[M][o, i]], WC[o_, i_List] :> cup[M][o, i], Conjugate[WC[_]] :> 0.7, WC[_] :> 0.7}];
  e2 = ev[EvaluateFlavour[conv[v][], {}] /. {Conjugate[hd[o_, i_List]] :> Conjugate[cd[o, i]], hd[o_, i_List] :> cd[o, i], Conjugate[hd[_]] :> 0.7, hd[_] :> 0.7}];
  {Abs[e1 - e2], Abs[e1]}];
Do[Module[{d = check[legs, Vn, RotateDoublets[#, "Warsaw"] &, WCDown], g = check[legs, Wn, RotateDoublets[#, Wn] &, WCRot]},
    rec["basis Warsaw, R2 " <> StringRiffle[ToString /@ legs, " "], d[[1]] < 10^-10 d[[2]] && d[[2]] > 0];
    rec["random alignment, R2 " <> StringRiffle[ToString /@ legs, " "], g[[1]] < 10^-10 g[[2]] && g[[2]] > 0]],
  {legs, {{"t", "tbar", OutLeg["g"]}, {"b", "bbar", OutLeg["g"]}, {"t", "bbar", OutLeg["Wp"]}, {"t", "tbar", "b", "bbar"}}}];
With[{v = R2[{"t", "tbar", OutLeg["g"]}], r = {Conjugate[(WC | WCRot)[o_, i_List]] :> Conjugate[cd[o, i]], (WC | WCRot)[o_, i_List] :> cd[o, i], Conjugate[(WC | WCRot)[_]] :> 0.7, (WC | WCRot)[_] :> 0.7}},
  rec["unit alignment gives the vertex of the paper", Abs[ev[EvaluateFlavour[RotateDoublets[v, IdentityMatrix[3]][], {}] /. r] - ev[EvaluateFlavour[v[], {}] /. r]] < 10^-12]];
rec["FromWCxf \"Basis\" -> \"Warsaw\" gives WCDown", Sort[FromWCxf[{"phiq3_13" -> 0.5}, "Basis" -> "Warsaw", "Scale" -> 1]] === Sort[{WCDown["Hq3", {1, 3}] -> 0.5, WCDown["Hq3", {3, 1}] -> 0.5}]];
With[{w = EvaluateFlavour[RotateDoublets[R2[{"t", "tbar", OutLeg["g"]}], "Warsaw"], {}]}, rec["v[WCDown[...]] of a converted vertex", w[WCDown["uG", {3, 3}]] =!= 0 && FreeQ[w[], _WC]]];
(* (d) *)
With[{v = R2[{"t", "bbar", OutLeg["Wp"]}], r = {Conjugate[WC[o_, i_List]] :> Conjugate[cd[o, i]], WC[o_, i_List] :> cd[o, i], Conjugate[WC[_]] :> 0.7, WC[_] :> 0.7}},
  rec["Warsaw -> Warsaw up gives the vertex of the paper", Abs[ev[EvaluateFlavour[RotateDoublets[RotateDoublets[v, "Warsaw"], "Warsaw up"][], {}] /. r] - ev[EvaluateFlavour[v[], {}] /. r]] < 10^-12];
  rec["rotation to the same basis changes nothing", RotateDoublets[v, "Warsaw up"] === v && With[{d = RotateDoublets[v, "Warsaw"]}, RotateDoublets[d, "Warsaw"] === d]]];
(* (e) *)
evDown[e_] := ev[EvaluateFlavour[e, {}] /. {Conjugate[WCDown[o_, i_List]] :> Conjugate[cd[o, i]], WCDown[o_, i_List] :> cd[o, i], Conjugate[WCDown[_]] :> 0.7, WCDown[_] :> 0.7}];
evUp[e_] := ev[EvaluateFlavour[e, {}] /. {Conjugate[WC[o_, i_List]] :> Conjugate[cup[Vn][o, i]], WC[o_, i_List] :> cup[Vn][o, i], Conjugate[WC[_]] :> 0.7, WC[_] :> 0.7}];
fs5 = "Massless" -> {"u" -> {1, 2}, "d" -> {1, 2, 3}};
upT = TreeVertex[{"t", "tbar", "h"}]; upR = R2[{"b", "bbar", OutLeg["g"]}];
upC = EvaluateUVConstants[EvaluateFlavour[UVCounterterm[{"t", OutLeg["t"], OutLeg["g"]}, fs5, "Operators" -> {"uG"}]], fs5];
upO = OnShellConstants["dZL_uG_offdiag", "u", {1, 3}, fs5]; upS = CKMInputShift[]; upF = ApplyFlavour[R2[{"t", "tbar", OutLeg["g"]}], "SMEFTsim_MFV"];
SetMassBasis["Warsaw"];
rec["MassBasis[] after SetMassBasis[\"Warsaw\"]", MassBasis[] === "Warsaw"];
dnT = TreeVertex[{"t", "tbar", "h"}]; dnR = R2[{"b", "bbar", OutLeg["g"]}];
dnC = EvaluateUVConstants[EvaluateFlavour[UVCounterterm[{"t", OutLeg["t"], OutLeg["g"]}, fs5, "Operators" -> {"uG"}]], fs5];
dnO = OnShellConstants["dZL_uG_offdiag", "u", {1, 3}, fs5]; dnS = CKMInputShift[]; dnF = ApplyFlavour[R2[{"t", "tbar", OutLeg["g"]}], "SMEFTsim_MFV"];
okOne[u_, d_] := FreeQ[d, WC] && Norm[Flatten[{evUp[u] - evDown[d]}]] <= 10^-9 Max[1, Norm[Flatten[{evUp[u]}]]];
rec["Warsaw: TreeVertex t tbar h in WCDown, equal to the rotated default", okOne[upT[], dnT[]]];
rec["Warsaw: R2 b bbar g in WCDown, equal to the rotated default", okOne[upR[], dnR[]]];
rec["Warsaw: UVCounterterm t tbar g (C_uG) with constants in WCDown, equal", okOne[upC["Pole"] + 0.3 upC["Finite"], dnC["Pole"] + 0.3 dnC["Finite"]]];
rec["Warsaw: OnShellConstants dZL_13 in WCDown, equal", okOne[Values[upO[[{"Pole", "Finite"}]]] . {1, 0.3}, Values[dnO[[{"Pole", "Finite"}]]] . {1, 0.3}]];
rec["Warsaw: CKMInputShift in WCDown, equal", okOne[Values[upS["dW"]] /. dGF -> 0.2, Values[dnS["dW"]] /. dGF -> 0.2]];
parv[x_] := parv[x] = RandomReal[];
rec["Warsaw: ApplyFlavour gives the same parameters", FreeQ[Normal[dnF], WC | WCDown] && Abs[ev[Normal[dnF] /. Par[x_] :> parv[x]] - ev[Normal[upF] /. Par[x_] :> parv[x]]] < 10^-10 Abs[ev[Normal[upF] /. Par[x_] :> parv[x]]]];
rec["Warsaw: FromWCxf follows the setting", MatchQ[FromWCxf[{"phiq3_13" -> 0.5}, "Scale" -> 1], {(WCDown[__] -> _) ..}]];
SetMassBasis["Warsaw up"];
rec["SetMassBasis[\"Warsaw up\"] restores WC", MassBasis[] === "Warsaw up" && FreeQ[R2[{"b", "bbar", OutLeg["g"]}][], WCDown]];
(* (f) a user alignment: no silent no-op on a vertex already in WCRot, a non-unitary matrix refused, ApplyFlavour refused *)
With[{vr = RotateDoublets[R2[{"t", "tbar", OutLeg["g"]}, "Operators" -> {"uG"}], RotationMatrix[0.3, {0, 0, 1}]]},
  rec["user alignment: rotating a WCRot vertex again is refused", Quiet[RotateDoublets[vr, "Warsaw up"]] === $Failed &&
    Quiet[RotateDoublets[vr, "Warsaw"]] === $Failed && Quiet[RotateDoublets[vr, RotationMatrix[0.3, {0, 0, 1}]]] === $Failed];
  rec["user alignment: ApplyFlavour on a WCRot vertex is refused", Quiet[ApplyFlavour[vr, "SMEFTsim_top"]] === $Failed]];
rec["user alignment: a non-unitary matrix is refused", Quiet[RotateDoublets[R2[{"t", "tbar", OutLeg["g"]}], DiagonalMatrix[{2, 1, 1}]]] === $Failed &&
  Head[RotateDoublets[R2[{"t", "tbar", OutLeg["g"]}], DiagonalMatrix[{Exp[0.4 I], 1, -1}]]] === VertexObject];
Print["Basis: ", Count[results, {_, True}], " passed, ", Count[results, {_, False}], " failed"];


==> anc/mathematica/SMEFTR2Usage.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    396696,       9685]
NotebookOptionsPosition[    360923,       9305]
NotebookOutlinePosition[    361270,       9320]
CellTagsIndexPosition[    361227,       9317]
WindowTitle->SMEFTR2 usage
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["SMEFTR2 usage", "Title",ExpressionUUID->"1aa2a802-7e08-4b05-b311-9c15a441f4e6"],

Cell["\<\
Rational terms and UV counterterms of the SMEFT at next-to-leading order in \
QCD, with general flavour. This notebook is organised by what a user wants to \
do. Keep the file in the folder of SMEFTR2.wl and SMEFTR2Data.wl. Evaluate \
the cells in order. SMEFTR2Usage.nb is this file with all results.\
\>", "Text",ExpressionUUID->"d39cf0a4-3f83-4fa2-9a86-b3495d025188"],

Cell["\<\
Conventions in one paragraph. The effective vertex is i/(16 Pi^2) [V^R2 + \
V^UV/epsilon]. R2 gives V^R2 and UVPole gives V^UV, without the factor i/(16 \
Pi^2). TreeVertex gives the tree-level Feynman rule with its factor i. The \
Wilson coefficients WC[name, {indices}] are those of the Warsaw basis and are \
dimensionless: the vertices carry 1/Lam^2. gs, vev and Lam are the strong \
coupling, the vacuum expectation value and the scale Lambda.\
\>", "Text",ExpressionUUID->"f1caa5f2-19aa-4242-a8ec-87eb94d68458"],

Cell["\<\
Names to keep free. The default names of the momenta and indices, p1 to p8 \
and likewise s1, c1, a1, mu1, f1, ..., are protected symbols of the package, \
so that an input such as a1 = R2[...] or c1 = 2 fails: choose other names for \
your own variables. The functions and the symbols of the results (WC, Str, \
Gam, ...) are protected as well. The couplings gs, vev, ee, sw, cw and the \
scale Lam are not protected. Give them values with replacement rules, as in \
part 3.3, and not with assignments, which would enter every later result.\
\>", "Text",ExpressionUUID->"e32735af-47c9-4669-8c6c-803f2d1f31a0"],

Cell["0. Quick start", "Section",ExpressionUUID->"d1caebd1-2de5-4244-93df-022ad9bfbc93"],

Cell["\<\
Load the package. It prints the title of the paper and needs no other package.\
\>", "Text",ExpressionUUID->"cdeb9196-ab47-4ce4-9dfe-65bdea6527b4"],

Cell["\<\
SetDirectory[Quiet[Check[NotebookDirectory[], DirectoryName[$InputFileName]]]];
Get[\"SMEFTR2.wl\"]\
\>", "Input",ExpressionUUID->"d9940283-6924-477b-96c5-f0839403b2df"],

Cell["SMEFTR2", "Print",ExpressionUUID->"2fb17fff-39bc-45f9-a410-b1d0552a456b"],

Cell["\<\
Giuseppe Ventura, \"Rational terms and UV counterterms of the SMEFT at \
next-to-leading order in QCD\"\
\>", "Print",ExpressionUUID->"e8d8d4ec-05d0-4d2e-aa40-e0f0b3bb0617"],

Cell["\<\
If you use this package, please cite the paper. SMEFTR2Info[] lists the \
functions and the conventions.\
\>", "Print",ExpressionUUID->"6ba17fc8-1d59-4534-9bb7-3aa2f96164e3"],

Cell["\<\
The rational term of the vertex with an incoming top quark, an incoming top \
antiquark and an outgoing gluon, at first order in the chromomagnetic dipole. \
A leg is the name of a field, incoming unless it is wrapped in OutLeg (InLeg[\
\"t\"] is the same as \"t\"). The option \"Operators\" takes one name or a \
list of names.\
\>", "Text",ExpressionUUID->"236c6c09-9b37-4857-ae0d-e723a9273335"],

Cell["\<\
v0 = R2[{\"t\", \"tbar\", OutLeg[\"g\"]}, \"Operators\" -> {\"uG\"}];
WilsonCoefficients[v0]\
\>", "Input",ExpressionUUID->"eb682257-139f-4bf5-9eb9-fa86452be074"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Conjugate", "[", 
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"WC", "[", 
    RowBox[{"\<\"uG\"\>", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], "}"}]], "Output",ExpressionUU\
ID->"fbceb1fe-8bab-4d0d-bcce-e3dd122894c9"],

Cell["\<\
The coefficient of one Wilson coefficient, the tensor structures Str[n] in \
which it is written, and both in one table:\
\>", "Text",ExpressionUUID->"d142705e-bb19-4408-bb3f-33b0ae45ab65"],

Cell["\<\
v0[WC[\"uG\", {3, 3}]]
v0[\"Structures\"]
VertexTable[v0, WC[\"uG\", {3, 3}]]\
\>", "Input",ExpressionUUID->"83ef0c91-ef2f-41a5-bb49-34f354e56afb"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"23", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Str", "[", "1", "]"}]}], 
   RowBox[{"4", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  FractionBox[
   RowBox[{"143", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Str", "[", "2", "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "-", 
  FractionBox[
   RowBox[{"37", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Str", "[", "3", "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  FractionBox[
   RowBox[{"37", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Str", "[", "4", "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"FMass", "[", 
     RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
    RowBox[{"Str", "[", "5", "]"}]}], 
   RowBox[{"6", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "-", 
  FractionBox[
   RowBox[{"53", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Str", "[", "7", "]"}]}], 
   RowBox[{"6", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "-", 
  FractionBox[
   RowBox[{"53", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Str", "[", "8", "]"}]}], 
   RowBox[{"6", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  FractionBox[
   RowBox[{"53", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Str", "[", "9", "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  FractionBox[
   RowBox[{"53", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Str", "[", "10", "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]]}]], "Output",ExpressionUUID->"f8861ccb-80d9-\
458f-aa1d-9d10a165b7aa"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{
    RowBox[{"Str", "[", "1", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Gam", "[", 
      RowBox[{
       RowBox[{"Spn", "[", "s2", "]"}], ",", 
       RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
     RowBox[{"MomV", "[", 
      RowBox[{"p1", ",", 
       RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
     RowBox[{"Tg", "[", 
      RowBox[{
       RowBox[{"Col", "[", "c2", "]"}], ",", 
       RowBox[{"Col", "[", "c1", "]"}], ",", 
       RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "2", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Gam", "[", 
      RowBox[{
       RowBox[{"Spn", "[", "s2", "]"}], ",", 
       RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
     RowBox[{"MomV", "[", 
      RowBox[{"p2", ",", 
       RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
     RowBox[{"Tg", "[", 
      RowBox[{
       RowBox[{"Col", "[", "c2", "]"}], ",", 
       RowBox[{"Col", "[", "c1", "]"}], ",", 
       RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "3", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Gam", "[", 
      RowBox[{"5", ",", 
       RowBox[{"Spn", "[", "s2", "]"}], ",", 
       RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
     RowBox[{"MomV", "[", 
      RowBox[{"p1", ",", 
       RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
     RowBox[{"Tg", "[", 
      RowBox[{
       RowBox[{"Col", "[", "c2", "]"}], ",", 
       RowBox[{"Col", "[", "c1", "]"}], ",", 
       RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "4", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Gam", "[", 
      RowBox[{"5", ",", 
       RowBox[{"Spn", "[", "s2", "]"}], ",", 
       RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
     RowBox[{"MomV", "[", 
      RowBox[{"p2", ",", 
       RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
     RowBox[{"Tg", "[", 
      RowBox[{
       RowBox[{"Col", "[", "c2", "]"}], ",", 
       RowBox[{"Col", "[", "c1", "]"}], ",", 
       RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "5", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Gam", "[", 
      RowBox[{
       RowBox[{"Lor", "[", "mu3", "]"}], ",", 
       RowBox[{"Spn", "[", "s2", "]"}], ",", 
       RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
     RowBox[{"Tg", "[", 
      RowBox[{
       RowBox[{"Col", "[", "c2", "]"}], ",", 
       RowBox[{"Col", "[", "c1", "]"}], ",", 
       RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "6", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Gam", "[", 
      RowBox[{
       RowBox[{"Lor", "[", "mu3", "]"}], ",", "5", ",", 
       RowBox[{"Spn", "[", "s2", "]"}], ",", 
       RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
     RowBox[{"Tg", "[", 
      RowBox[{
       RowBox[{"Col", "[", "c2", "]"}], ",", 
       RowBox[{"Col", "[", "c1", "]"}], ",", 
       RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "7", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Gam", "[", 
      RowBox[{
       RowBox[{"Lor", "[", "mu3", "]"}], ",", 
       RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
       RowBox[{"Spn", "[", "s2", "]"}], ",", 
       RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
     RowBox[{"MomV", "[", 
      RowBox[{"p1", ",", 
       RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
     RowBox[{"Tg", "[", 
      RowBox[{
       RowBox[{"Col", "[", "c2", "]"}], ",", 
       RowBox[{"Col", "[", "c1", "]"}], ",", 
       RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "8", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Gam", "[", 
      RowBox[{
       RowBox[{"Lor", "[", "mu3", "]"}], ",", 
       RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
       RowBox[{"Spn", "[", "s2", "]"}], ",", 
       RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
     RowBox[{"MomV", "[", 
      RowBox[{"p2", ",", 
       RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
     RowBox[{"Tg", "[", 
      RowBox[{
       RowBox[{"Col", "[", "c2", "]"}], ",", 
       RowBox[{"Col", "[", "c1", "]"}], ",", 
       RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "9", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Gam", "[", 
      RowBox[{
       RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
       RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
       RowBox[{"Spn", "[", "s2", "]"}], ",", 
       RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
     RowBox[{"LCTensor", "[", 
      RowBox[{"p1", ",", 
       RowBox[{"Lor", "[", "mu3", "]"}], ",", 
       RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
       RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
     RowBox[{"Tg", "[", 
      RowBox[{
       RowBox[{"Col", "[", "c2", "]"}], ",", 
       RowBox[{"Col", "[", "c1", "]"}], ",", 
       RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "10", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Gam", "[", 
      RowBox[{
       RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
       RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
       RowBox[{"Spn", "[", "s2", "]"}], ",", 
       RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
     RowBox[{"LCTensor", "[", 
      RowBox[{"p2", ",", 
       RowBox[{"Lor", "[", "mu3", "]"}], ",", 
       RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
       RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
     RowBox[{"Tg", "[", 
      RowBox[{
       RowBox[{"Col", "[", "c2", "]"}], ",", 
       RowBox[{"Col", "[", "c1", "]"}], ",", 
       RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}]}]}], 
  "\[RightAssociation]"}]], "Output",ExpressionUUID->"5b7aca55-5d4e-4956-a257-\
c2a2bf25ea79"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"structure\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox[
      RowBox[{"WC", "[", 
       RowBox[{"\<\"uG\"\>", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}]}], "]"}],
      StripOnInput->False,
      FontWeight->Bold]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"23", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"4", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"143", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"12", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{"5", ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"37", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"12", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{"5", ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"37", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"12", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["gs", "2"], " ", "vev", " ", 
       RowBox[{"FMass", "[", 
        RowBox[{"\<\"u\"\>", ",", "3"}], "]"}]}], 
      RowBox[{"6", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"53", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"6", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"53", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"6", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"LCTensor", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"53", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"12", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"LCTensor", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"53", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"12", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1.5}}, "Rows" -> {{0.8}}}],
  "Grid"]], "Output",ExpressionUUID->"51776afe-d1f4-4822-a97d-0ac52d68441c"],

Cell["\<\
A summary of the field names, the operators, the functions and the \
conventions. Every function has a usage message with an example, for instance \
?R2.\
\>", "Text",ExpressionUUID->"2aac67ad-fabc-47bd-9b85-d609395c02b5"],

Cell["SMEFTR2Info[]", "Input",ExpressionUUID->"943fedc4-6403-404a-a46c-eb1995fac7d3"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"SMEFTR2\"\>",
      StripOnInput->False,
      FontSize->16,
      FontWeight->Bold], "\[SpanFromLeft]"},
    {"\<\"Rational terms and UV counterterms of the SMEFT at NLO in QCD with \
general flavour.\"\>", "\[SpanFromLeft]"},
    {
     StyleBox["\<\"Vertices (each returns a vertex object)\"\>",
      StripOnInput->False,
      FontSize->13,
      FontWeight->Bold], "\[SpanFromLeft]"},
    {
     StyleBox["\<\"TreeVertex[legs]\"\>", "Input",
      StripOnInput->
       False], "\<\"tree-level Feynman rule, with its factor i\"\>"},
    {
     StyleBox["\<\"R2[legs]\"\>", "Input",
      StripOnInput->
       False], "\<\"rational term V^R2, without i/(16 Pi^2) \
(\\\"FeynmanRule\\\" -> True includes it)\"\>"},
    {
     StyleBox["\<\"UVPole[legs]\"\>", "Input",
      StripOnInput->
       False], "\<\"coefficient V^UV of the 1/epsilonDR pole, without i/(16 \
Pi^2)\"\>"},
    {
     StyleBox["\<\"UVct[legs]\"\>", "Input",
      StripOnInput->
       False], "\<\"-i/(16 Pi^2) V^UV/epsilonDR, the one-loop pole with the \
opposite sign, factor included\"\>"},
    {
     StyleBox["\<\"UVCounterterm[legs]\"\>", "Input",
      StripOnInput->
       False], "\<\"the complete counterterm vertex delta c, factor 1/(16 \
Pi^2) included (pole, finite part, Gamma^UV_C)\"\>"},
    {
     StyleBox["\<\"options\"\>", "Input",
      StripOnInput->
       False], "\<\"\\\"Convention\\\" -> \\\"Main\\\" (default, the main \
set) or \\\"Shifts\\\"; \\\"Operators\\\" -> {...}; index names \\\"Momenta\\\
\", \\\"Spinor\\\", \\\"Colour\\\", \\\"Lorentz\\\", \\\"Flavour\\\"\"\>"},
    {
     StyleBox["\<\"Legs\"\>",
      StripOnInput->False,
      FontSize->13,
      FontWeight->Bold], "\[SpanFromLeft]"},
    {
     StyleBox["\<\"\\\"U\\\", \\\"Ubar\\\", \\\"D\\\", \\\"Dbar\\\", \
\\\"L\\\", \\\"Lbar\\\", \\\"N\\\", \\\"Nbar\\\"\"\>", "Input",
      StripOnInput->
       False], "\<\"fermions with an open generation index\"\>"},
    {
     StyleBox["\<\"\\\"u\\\", \\\"c\\\", \\\"t\\\", \\\"d\\\", \\\"s\\\", \
\\\"b\\\", \\\"e\\\", \\\"mu\\\", \\\"ta\\\", \\\"ve\\\", \\\"vm\\\", \
\\\"vt\\\"\"\>", "Input",
      StripOnInput->
       False], "\<\"fermions of fixed generation, antifermions with \\\"bar\\\
\"\"\>"},
    {
     StyleBox["\<\"\\\"g\\\", \\\"a\\\", \\\"Z\\\", \\\"H\\\", \\\"G0\\\", \\\
\"Gp\\\", \\\"Gm\\\", \\\"Wp\\\", \\\"Wm\\\"\"\>", "Input",
      StripOnInput->
       False], "\<\"bosons; also accepted: \\\"gamma\\\", \\\"A\\\" (photon), \
\\\"W+\\\", \\\"W-\\\", \\\"G+\\\", \\\"G-\\\", \\\"tau\\\", \\\"taubar\\\", \
\\\"h\\\"\"\>"},
    {
     StyleBox["\<\"InLeg[f], OutLeg[f]\"\>", "Input",
      StripOnInput->
       False], "\<\"incoming (the default) or outgoing leg\"\>"},
    {
     StyleBox["\<\"Leg[f, \\\"Out\\\", \\\"Momentum\\\" -> k, ...]\"\>", 
      "Input",
      StripOnInput->
       False], "\<\"a leg with its own names for momentum, spinor, colour, \
Lorentz and flavour indices\"\>"},
    {
     StyleBox["\<\"default index names\"\>", "Input",
      StripOnInput->
       False], "\<\"p1, s1, c1 (a1 for a gluon), mu1, f1 for leg 1, ..., up \
to 8: protected symbols of the package, usable in replacement rules but not \
assignable, so that a1 = R2[...] or c1 = 2 fails; choose other names for your \
own variables\"\>"},
    {
     StyleBox["\<\"index options\"\>", "Input",
      StripOnInput->
       False], "\<\"\\\"Momenta\\\", \\\"Spinor\\\", \\\"Colour\\\", \
\\\"Lorentz\\\", \\\"Flavour\\\" take a list with one entry per leg, None for \
a default or for a leg without that index, e.g. \\\"Flavour\\\" -> {i, j, \
None}; a generation index is a symbol or 1, 2, 3\"\>"},
    {
     StyleBox["\<\"protected symbols\"\>", "Input",
      StripOnInput->
       False], "\<\"the functions and the symbols of the results (WC, Str, \
Gam, Par, Leff, OSLog, epsilonDR, dGF, ...) are protected. gs, vev, Lam, ee, \
sw, cw, FMass, Yuk and VCKM are not: give them values with replacement rules \
(v /. {gs -> 1.2, FMass[\\\"u\\\", 3] -> 172.69}) and not with assignments, \
which would enter every later result\"\>"},
    {
     StyleBox["\<\"summed indices\"\>", "Input",
      StripOnInput->
       False], "\<\"symbols that start with $ ($a, $nu1, $d1, $fk1, ...) are \
the summed generation, Lorentz and colour indices of a vertex, created by the \
package\"\>"},
    {
     StyleBox["\<\"Operators (option \\\"Operators\\\", ListOperators[])\"\>",
      
      StripOnInput->False,
      FontSize->13,
      FontWeight->Bold], "\[SpanFromLeft]"},
    {
     StyleBox["\<\"\\\"G\\\", \\\"Gtilde\\\", \\\"HG\\\", \
\\\"HGtilde\\\"\"\>", "Input",
      StripOnInput->False], "\<\"C_G, C_Gtilde, C_HG, C_HGtilde\"\>"},
    {
     StyleBox["\<\"\\\"uG\\\", \\\"dG\\\", \\\"uW\\\", \\\"dW\\\", \
\\\"uB\\\", \\\"dB\\\"\"\>", "Input",
      StripOnInput->False], "\<\"dipole operators\"\>"},
    {
     StyleBox["\<\"\\\"uH\\\", \\\"dH\\\"\"\>", "Input",
      StripOnInput->False], "\<\"Yukawa-like operators\"\>"},
    {
     StyleBox["\<\"\\\"Hq1\\\", \\\"Hq3\\\", \\\"Hu\\\", \\\"Hd\\\", \
\\\"Hud\\\"\"\>", "Input",
      StripOnInput->False], "\<\"Higgs-quark currents\"\>"},
    {
     StyleBox["\<\"\\\"qq1\\\", \\\"qq3\\\", \\\"uu\\\", \\\"dd\\\", \
\\\"ud1\\\", \\\"ud8\\\",\\n\\\"qu1\\\", \\\"qu8\\\", \\\"qd1\\\", \
\\\"qd8\\\", \\\"quqd1\\\", \\\"quqd8\\\"\"\>", "Input",
      StripOnInput->False], "\<\"four-quark operators\"\>"},
    {
     StyleBox["\<\"\\\"lq1\\\", \\\"lq3\\\", \\\"lu\\\", \\\"ld\\\", \\\"qe\\\
\",\\n\\\"eu\\\", \\\"ed\\\", \\\"ledq\\\", \\\"lequ1\\\", \\\"lequ3\\\"\"\>",
       "Input",
      StripOnInput->False], "\<\"semileptonic operators\"\>"},
    {
     StyleBox["\<\"\\\"shifts\\\"\"\>", "Input",
      StripOnInput->
       False], "\<\"input shifts: C_HWB and the shifts dGF, dgW, dg1, dkH of \
the input scheme and dkG0, added by default wherever they contribute, so dGF, \
dkH, ... appear in default results. \\\"Operators\\\" without \\\"shifts\\\" \
leaves them out, e.g. \\\"Operators\\\" -> DeleteCases[Keys[ListOperators[]], \
\\\"shifts\\\"]; \\\"Convention\\\" -> \\\"Shifts\\\" gives them alone\"\>"},
    {
     StyleBox["\<\"Operators[legs]\"\>", "Input",
      StripOnInput->
       False], "\<\"the operators with a stored contribution to a vertex; \
some of them vanish for particular generations or for the tree, the rational \
term or the pole\"\>"},
    {
     StyleBox["\<\"Working with a vertex v\"\>",
      StripOnInput->False,
      FontSize->13,
      FontWeight->Bold], "\[SpanFromLeft]"},
    {
     StyleBox["\<\"v[], Normal[v]\"\>", "Input",
      StripOnInput->
       False], "\<\"the expression in terms of the structures Str[n]; the \
numbering belongs to one object, so two objects are compared through \
v[\\\"Explicit\\\"] or added\"\>"},
    {
     StyleBox["\<\"v + w, c v, v /. rule, Simplify[v], Expand[v], Collect[v, \
x], D[v, x]\"\>", "Input",
      StripOnInput->
       False], "\<\"act on the expression (and on the parts of each operator) \
and return a vertex object; v + w of the same legs and index names merges the \
structure tables, of different legs it gives the explicit expression; v + \
expr gives an expression. Each object holds the SM part: to combine operators \
use \\\"Operators\\\" -> {a, b}, not the sum of two objects\"\>"},
    {
     StyleBox["\<\"v[WC[\\\"uG\\\", {f2, f1}]], Coefficient[v, x]\"\>", 
      "Input",
      StripOnInput->
       False], "\<\"the coefficient of one Wilson coefficient (in the \
structures), any coefficient\"\>"},
    {
     StyleBox["\<\"v[\\\"uG\\\"], v[\\\"SM\\\"]\"\>", "Input",
      StripOnInput->
       False], "\<\"the part of one operator (with the SM part), the SM part. \
The SM part is in every object, also with \\\"Operators\\\" -> {...}: v[] - \
v[\\\"SM\\\"] is the vertex without it\"\>"},
    {
     StyleBox["\<\"v[\\\"Files\\\"]\"\>", "Input",
      StripOnInput->
       False], "\<\"the vertex file of each operator (those obtained by \
hermiticity from their stored conjugate are marked)\"\>"},
    {
     StyleBox["\<\"v[\\\"Structures\\\"], v[\\\"Explicit\\\"]\"\>", "Input",
      StripOnInput->
       False], "\<\"the structures written out, the vertex with them inserted\
\"\>"},
    {
     StyleBox["\<\"v[\\\"CoefficientTable\\\", WC[...]]\"\>", "Input",
      StripOnInput->False], "\<\"pairs {structure, coefficient}\"\>"},
    {
     StyleBox["\<\"ToFeynCalc[v], ToFeynCalc[v, WC[...]]\"\>", "Input",
      StripOnInput->False], "\<\"the same with FeynCalc objects\"\>"},
    {
     StyleBox["\<\"ToLaTeX[v], ToLaTeX[expr]\"\>", "Input",
      StripOnInput->
       False], "\<\"the vertex as LaTeX source, in the layout of the \
catalogue; an expression of the package, also with explicit structures\"\>"},
    {
     StyleBox["\<\"CKMUnitarity[v]\"\>", "Input",
      StripOnInput->
       False], "\<\"unitarity of the CKM matrix in the flavour sums\"\>"},
    {
     StyleBox["\<\"EvaluateFlavour[v, {f1 -> 3}]\"\>", "Input",
      StripOnInput->
       False], "\<\"fix generations and carry out the flavour sums\"\>"},
    {
     StyleBox["\<\"WilsonCoefficients[v]\"\>", "Input",
      StripOnInput->
       False], "\<\"the Wilson coefficients that appear explicitly\"\>"},
    {
     StyleBox["\<\"EliminateMomentum[v, p]\"\>", "Input",
      StripOnInput->
       False], "\<\"v with the momentum p removed by momentum \
conservation\"\>"},
    {
     StyleBox["\<\"Tables and numbers\"\>",
      StripOnInput->False,
      FontSize->13,
      FontWeight->Bold], "\[SpanFromLeft]"},
    {
     StyleBox["\<\"VertexTable[v, {c1, c2}]\"\>", "Input",
      StripOnInput->
       False], "\<\"structures against the coefficients of c1, c2 (in \
FeynCalc form when FeynCalc is loaded)\"\>"},
    {
     StyleBox["\<\"R2UVTable[legs, c]\"\>", "Input",
      StripOnInput->
       False], "\<\"structure by structure: tree, V^R2 and V^UV for the \
coefficient c\"\>"},
    {
     StyleBox["\<\"Counterterms\"\>",
      StripOnInput->False,
      FontSize->13,
      FontWeight->Bold], "\[SpanFromLeft]"},
    {
     StyleBox["\<\"OnShellConstants[name, \\\"u\\\", {i, j}]\"\>", "Input",
      StripOnInput->
       False], "\<\"on-shell renormalisation factors with general flavour \
(pole and finite part); OnShellConstants[\\\"dV\\\", {i, j}] the CKM \
counterterm\"\>"},
    {
     StyleBox["\<\"CKMShiftVertex[v], CKMInputShift[]\"\>", "Input",
      StripOnInput->
       False], "\<\"the CKM input scheme of arXiv:1812.08163 at tree level: v \
+ CKMShiftVertex[v] with VCKM read as the tilde matrix, dVCKM from \
CKMInputShift[][\\\"Rules\\\"]\"\>"},
    {
     StyleBox["\<\"SetMassBasis[\\\"Warsaw\\\"], MassBasis[]\"\>", "Input",
      StripOnInput->
       False], "\<\"all results in the coefficients WCDown of the WCxf basis \
Warsaw (doublets aligned with the down quarks); SetMassBasis[\\\"Warsaw \
up\\\"] returns to WC of the paper (default)\"\>"},
    {
     StyleBox["\<\"RotateDoublets[v, \\\"Warsaw\\\"], RotateDoublets[v, \
\\\"Warsaw up\\\"]\"\>", "Input",
      StripOnInput->
       False], "\<\"one result in the coefficients WCDown of the WCxf basis \
Warsaw (doublets aligned with the down quarks) or back in WC; a result \
already in that basis is unchanged; RotateDoublets[v, W] for any alignment \
q(paper) = W q(new), in WCRot; FromWCxf[vals, \\\"Basis\\\" -> \
\\\"Warsaw\\\"] gives WCDown values\"\>"},
    {
     StyleBox["\<\"CKMInputShift inputs\"\>", "Input",
      StripOnInput->
       False], "\<\"defaults: tilde Wolfenstein parameters (0.22537, 0.828, \
0.194, 0.391) of arXiv:1812.08163 eq. (4.16), its hadronic and running inputs \
(Table 2, App. B), bag parameters of arXiv:1308.1851 Table 2, MSbar quark \
masses (light at 2 GeV, m_b = 4.18 GeV in B -> tau nu, 4.29 GeV in Delta M); \
keys of \\\"Inputs\\\" as in SMEFTR2`Private`$ckmInputDefaults, and \
\\\"CKMMatrix\\\" for the CKM matrix used in Delta. The Delta F = 2 CKM \
factors are those of the operator (dbar_q b)(dbar_q b) with d_L,i = V_ix \
d_x\"\>"},
    {
     StyleBox["\<\"UVCounterterm[legs]\"\>", "Input",
      StripOnInput->
       False], "\<\"delta c of the counterterm rule of the paper: parameter, \
field and chiral-rotation constants on the tree and the Wilson-coefficient \
counterterm -Gamma^UV_C (1/epsilonDR - Leff)\"\>"},
    {
     StyleBox["\<\"v[\\\"Pole\\\"], v[\\\"Finite\\\"], v[\\\"GammaC\\\"]\"\>",
       "Input",
      StripOnInput->
       False], "\<\"of a UVCounterterm object: v[] = \
v[\\\"Pole\\\"]/epsilonDR + v[\\\"Finite\\\"], and v[\\\"GammaC\\\"] is \
Gamma^UV_C. The full dependence on mu_eft is Coefficient[v[\\\"Finite\\\"], \
Leff]: Gamma^UV_C plus the Leff of the renormalisation factors (in the scheme \
\\\"p2\\\" the field and mass factors contain the contribution of the \
counterterm of the redundant operator, and the on-shell CKM counterterm \
contains Leff as well)\"\>"},
    {
     StyleBox["\<\"two-point functions\"\>", "Input",
      StripOnInput->
       False], "\<\"TreeVertex of two quarks or two gluons is 0 (the files \
hold no inverse propagator); UVCounterterm uses i (pslash - m) and -i (p^2 g \
- p p) delta^{AB}\"\>"},
    {
     StyleBox["\<\"scheme of UVCounterterm\"\>", "Input",
      StripOnInput->
       False], "\<\"quark fields and masses of the massive quarks on shell \
with flavour mixing, massless quarks kept massless, redundant operators, \
Wilson coefficients and CKM matrix MS-bar at mu_eft (\\\"CKM\\\" -> \
\\\"OnShell\\\" for dV on shell), gs MS-bar with the massless flavours and \
the massive quarks decoupled at zero momentum, Yukawa couplings tied to the \
masses (y = Sqrt[2] m/vev); \\\"Massless\\\" -> {\\\"u\\\" -> {1, 2}, \\\"d\\\
\" -> {1, 2, 3}} is the five-flavour scheme, the default {} has all quarks \
massive; \\\"Scheme\\\" -> \\\"p2\\\" (default, separate counterterm of the \
redundant p^2 operator) or \\\"OS\\\"\"\>"},
    {
     StyleBox["\<\"open generations\"\>", "Input",
      StripOnInput->
       False], "\<\"with U, Ubar, ... the constants stay as UVConst[...]: \
EvaluateFlavour, then EvaluateUVConstants. Such an object, and one with \
\\\"Constants\\\" -> \\\"Symbolic\\\", has no parts of single operators (v[\\\
\"Operators\\\"] is empty)\"\>"},
    {
     StyleBox["\<\"UVConst[name, sector, {i, j}, part]\"\>", "Input",
      StripOnInput->
       False], "\<\"part \\\"Pole\\\" (1/epsilon of the on-shell constant, UV \
and IR), \\\"UVPole\\\" (its UV pole) or \\\"Finite\\\"; dZ_SM, dm_SM: SM \
field and mass constants (diagonal); dZL, dZR: O(C) constants dZ_ij of an \
unbarred field (incoming quark j into i); dZbarL, dZbarR: of a barred field \
(outgoing quark i); dm: O(C) mass matrix, bare term -psibar_R (m + dm) psi_L \
+ h.c., counterterm -psibar (dm^dagger P_R + dm P_L) psi (dm_ii the \
coefficient of P_L, as in the light-quark mass counterterm of the section on \
flavour mixing); theta: chiral rotation q_R -> exp(i theta) q_R of a massive \
quark; dgs_SM, dgs: delta gs/gs; dZg_SM, dZg: gluon field; dV: CKM matrix (V0 \
= V + dV)\"\>"},
    {
     StyleBox["\<\"OSLog[m], Leff, NLight\"\>", "Input",
      StripOnInput->
       False], "\<\"Log[m^2/mu_R^2], Log[mu_eft^2/mu_R^2], number of massless \
flavours in dgs_SM_light (a number when \\\"Massless\\\" names the massless \
generations of both sectors, {} included)\"\>"},
    {
     StyleBox["\<\"Flavour assumptions\"\>",
      StripOnInput->False,
      FontSize->13,
      FontWeight->Bold], "\[SpanFromLeft]"},
    {
     StyleBox["\<\"FlavourSchemes[]\"\>", "Input",
      StripOnInput->
       False], "\<\"\\\"SMEFTsim_U35\\\", \\\"SMEFTsim_MFV\\\", \
\\\"SMEFTsim_top\\\", \\\"SMEFTsim_topU3l\\\" and \\\"SMEFTatNLO_CPV\\\" \
(SMEFT@NLO with its CP-odd parameters), and those of DefineFlavourScheme\"\>"},
    {
     StyleBox["\<\"ApplyFlavour[v, scheme]\"\>", "Input",
      StripOnInput->
       False], "\<\"the vertex in the real parameters Par[name] of the scheme \
(fixed external generations); \\\"OctetShift\\\" -> True adds the octet shift\
\"\>"},
    {
     StyleBox["\<\"DefineFlavourScheme[name, rules]\"\>", "Input",
      StripOnInput->
       False], "\<\"a flavour assumption of the user, rules WC[...] -> \
Par[...] (options \\\"Unlisted\\\", \\\"CKMUnit\\\", \\\"Octets\\\", \
\\\"Symmetry\\\", \\\"CPOdd\\\"); ClearFlavourScheme[name]\"\>"},
    {
     StyleBox["\<\"FlavourSchemes[scheme, \\\"Rules\\\"]\"\>", "Input",
      StripOnInput->
       False], "\<\"the map of an assumption as rules; FlavourSchemes[scheme, \
\\\"Parameters\\\"] lists its parameters (other keys: \\\"Symmetry\\\", \
\\\"CKMUnit\\\", \\\"CPOdd\\\", \\\"Octets\\\", \
\\\"OctetOperators\\\")\"\>"},
    {
     StyleBox["\<\"OctetShift[scheme, par]\"\>", "Input",
      StripOnInput->
       False], "\<\"the local Lagrangian Delta L = (1/(16 Pi^2)) (c/Lam^2) \
Sum_k C_k GreenOp[...] of the colour-octet shift of a parameter\"\>"},
    {
     StyleBox["\<\"OctetShift[c OctetOperator[type, {a, b}] + ...]\"\>", 
      "Input",
      StripOnInput->
       False], "\<\"the same for any octet operators of type qq1, qq3, uu, dd \
and any generations (symbols give KroneckerDelta[a, b] and KroneckerDelta[a, \
3])\"\>"},
    {
     StyleBox["\<\"OctetShiftVertex[scheme or expr, legs]\"\>", "Input",
      StripOnInput->
       False], "\<\"its Feynman rules for the given legs, in the \
normalisation of R2: every set of legs with a quark pair and up to three \
bosons; R2[octet operator] = R2[Warsaw map] + OctetShiftVertex\"\>"},
    {
     StyleBox["\<\"WCxf\"\>",
      StripOnInput->False,
      FontSize->13,
      FontWeight->Bold], "\[SpanFromLeft]"},
    {
     StyleBox["\<\"WCxfName[WC[...]]\"\>", "Input",
      StripOnInput->
       False], "\<\"the WCxf name of a coefficient (Warsaw up), e.g. phiq1_13 \
for WC[\\\"Hq1\\\", {1, 3}]\"\>"},
    {
     StyleBox["\<\"FromWCxf[values]\"\>", "Input",
      StripOnInput->
       False], "\<\"rules WC[...] -> value for every index order from WCxf \
values (Hermiticity and exchange relations of the paper)\"\>"},
    {
     StyleBox["\<\"names\"\>", "Input",
      StripOnInput->
       False], "\<\"SMEFTsim names for the operators with a Higgs field (Hq1, \
Hq3, Hu, Hd, Hud, uH, dH, HG, HGtilde, HWB = phiq1, phiq3, phiu, phid, phiud, \
uphi, dphi, phiG, phiGtilde, phiWB), WCxf names otherwise\"\>"},
    {
     StyleBox["\<\"values\"\>", "Input",
      StripOnInput->
       False], "\<\"C = Lam^2 c^WCxf; for C_qq^(1,3), C_uu, C_dd an entry \
with (p, r) != (s, t) is half of the WCxf value\"\>"},
    {
     StyleBox["\<\"Conventions\"\>",
      StripOnInput->False,
      FontSize->13,
      FontWeight->Bold], "\[SpanFromLeft]"},
    {
     StyleBox["\<\"normalisation\"\>", "Input",
      StripOnInput->
       False], "\<\"effective vertex = i/(16 Pi^2) [V^R2 + V^UV/epsilonDR]; \
R2, UVPole and OctetShiftVertex give V (without i/(16 Pi^2)), TreeVertex the \
Feynman rule with i, UVct and UVCounterterm include their factors\"\>"},
    {
     StyleBox["\<\"tree signs\"\>", "Input",
      StripOnInput->
       False], "\<\"two-fermion and bosonic Feynman rules are +i times the \
coefficient of the Lagrangian term; the tree of a four-fermion vertex (e.g. u \
ubar d dbar) is -i C/Lam^2 times its Dirac and colour structure; the one-loop \
parts of a vertex use the convention of its tree\"\>"},
    {
     StyleBox["\<\"fermion order\"\>", "Input",
      StripOnInput->
       False], "\<\"the sign of a vertex with fermions refers to the order of \
the fermion legs in the list: R2[{\\\"tbar\\\", \\\"t\\\"}] = -R2[{\\\"t\\\", \
\\\"tbar\\\"}] with the same index names\"\>"},
    {
     StyleBox["\<\"dimension\"\>", "Input",
      StripOnInput->
       False], "\<\"D = 4 - 2 epsilonDR; all structures are \
four-dimensional\"\>"},
    {
     StyleBox["\<\"eliminated momentum\"\>", "Input",
      StripOnInput->
       False], "\<\"each stored file eliminates the momentum of its last \
stored leg; in v it is the momentum of the leg matched to it (legs are \
matched by incoming field, in the order given), so a vertex summed over \
operators can contain all momenta; EliminateMomentum[v, p] writes v without p\
\"\>"},
    {
     StyleBox["\<\"momenta\"\>", "Input",
      StripOnInput->
       False], "\<\"as given by the user, incoming for InLeg and outgoing for \
OutLeg\"\>"},
    {
     StyleBox["\<\"metric, epsilon\"\>", "Input",
      StripOnInput->
       False], "\<\"(+,-,-,-), LCTensor with epsilon^{0123} = +1, Tr[g^a g^b \
g^c g^d g5] = -4 i epsilon^{abcd} (FeynCalc's default $LeviCivitaSign = -1)\"\
\>"},
    {
     StyleBox["\<\"Wilson coefficients\"\>", "Input",
      StripOnInput->
       False], "\<\"Warsaw basis with the signs of WCxf: duals with \
epsilon_{0123} = +1, WC[\\\"Hud\\\"] is the coefficient of O_phiud = i \
(phitilde^dag D_mu phi)(ubar gamma^mu d), = -cHud of the SMEFTsim model files\
\"\>"},
    {
     StyleBox["\<\"covariant derivative\"\>", "Input",
      StripOnInput->
       False], "\<\"D_mu = d_mu + i gs T^A G^A_mu (with the fields of \
SMEFT@NLO a vertex changes sign for each external gluon, photon, W, G+- and \
G0)\"\>"},
    {
     StyleBox["\<\"structures\"\>", "Input",
      StripOnInput->
       False], "\<\"Gam[g1, ..., i, j] = (g1 ...)_ij, Tg[i, j, a] = (T^a)_ij, \
Dl = delta or metric (symmetric), MomV[p, mu] = p^mu, LCTensor \
antisymmetric\"\>"},
    {
     StyleBox["\<\"index types\"\>", "Input",
      StripOnInput->
       False], "\<\"Lor (Lorentz), Col (fundamental colour), Adj (adjoint \
colour), Spn (spinor)\"\>"},
    {
     StyleBox["\<\"Validity\"\>",
      StripOnInput->False,
      FontSize->13,
      FontWeight->Bold], "\[SpanFromLeft]"},
    {
     StyleBox["\<\"the set\"\>", "Input",
      StripOnInput->
       False], "\<\"QCD corrections only, first order in the Wilson \
coefficients, N = 3, Feynman gauge, vertices with at least one coloured leg\"\
\>"},
    {
     StyleBox["\<\"off-diagonal on-shell renormalisation factors\"\>", "Input",
      StripOnInput->
       False], "\<\"contain 1/(m_i^2 - m_j^2): first-order solution of the \
on-shell conditions with flavour mixing, valid for |m_i^2 - m_j^2| much \
larger than the mass times the off-diagonal O(alpha_s C) self-energy; a \
warning below 1% mass difference when masses are numeric (for example \
FMass[\\\"u\\\", 1] = 0.00216); two massless quarks have no off-diagonal \
factors (\\\"Massless\\\")\"\>"},
    {
     StyleBox["\<\"dV\"\>", "Input",
      StripOnInput->
       False], "\<\"finite part without the imaginary parts of the loop \
functions\"\>"},
    {
     StyleBox["\<\"ApplyFlavour\"\>", "Input",
      StripOnInput->
       False], "\<\"fixed external generations; no CKM unitarity \
(CKMUnitarity first for U35, MFV); maps of the Warsaw basis with the CKM \
matrix on the down-type doublet components (the SMEFTsim U35 and MFV models \
differ in the charged currents for V != 1); octet parameters get their \
four-dimensional Warsaw map unless \\\"OctetShift\\\" -> True; light-quark \
masses are kept also for SMEFT@NLO\"\>"},
    {
     StyleBox["\<\"octet shift\"\>", "Input",
      StripOnInput->
       False], "\<\"y_t the only Yukawa coupling, massless b, V = 1, main set \
only\"\>"},
    {
     StyleBox["\<\"flavour sums\"\>", "Input",
      StripOnInput->
       False], "\<\"coefficients inside a FlavourSum are found by v[WC[...]] \
only after EvaluateFlavour\"\>"},
    {
     StyleBox["\<\"long evaluations\"\>", "Input",
      StripOnInput->
       False], "\<\"OnShellConstants[\\\"dV\\\", ...] with two or more \
massive quarks of one sector (about 10 s) and UVCounterterm of a \
flavour-changing down-type vertex with all down-type quarks massive (15 to 30 \
s): a message announces them; the five-flavour scheme is fast\"\>"},
    {
     StyleBox["\<\"RunChecks[]\"\>", "Input",
      StripOnInput->
       False], "\<\"runs the checks of the package (file SMEFTR2Tests.wl) and \
reports how many passed\"\>"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{0.6}}}],
  "Grid"]], "Output",ExpressionUUID->"20434189-ab76-4c7b-a226-8c501a561d8e"],

Cell["1. Finding and reading a vertex", "Section",ExpressionUUID->"44c079f2-f9f1-4758-80a4-1fa60c1c2833"],

Cell["1.1 Fields, legs and what is available", "Subsection",ExpressionUUID->"83464ea2-de93-4110-94b1-ccefab91a8c1"],

Cell["\<\
Quarks and leptons with an open generation are \"U\", \"D\", \"L\", \"N\" and \
their antiparticles \"Ubar\", \"Dbar\", \"Lbar\", \"Nbar\". With a fixed \
generation they are \"u\", \"c\", \"t\", \"d\", \"s\", \"b\", \"e\", \"mu\", \
\"ta\", \"ve\", \"vm\", \"vt\" and \"ubar\", ... The bosons are \"g\", \"a\" \
(photon), \"Z\", \"Wp\", \"Wm\", \"H\", \"G0\", \"Gp\", \"Gm\", and \"W+\", \
\"W-\", \"G+\", \"G-\", \"gamma\", \"A\" and \"tau\", \"taubar\" and \"h\" \
are accepted as well. The package contains 396 sets of external fields:\
\>", "Text",ExpressionUUID->"8b283c5a-9434-4cef-a1df-2fabe8b766a0"],

Cell["\<\
ListVertices[] // Length
ListVertices[\"Operators\" -> \"lequ1\"]\
\>", "Input",ExpressionUUID->"6fa617d3-484e-4a83-a4f2-d119a9281a0b"],

Cell[BoxData["396"], "Output",ExpressionUUID->"f1a8815a-8508-4b63-bc99-7a14d3de2442"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\<\"D\"\>", ",", "\<\"Dbar\"\>", ",", "\<\"L\"\>", 
     ",", "\<\"Lbar\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"D\"\>", ",", "\<\"Lbar\"\>", ",", "\<\"N\"\>", 
     ",", "\<\"Ubar\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"Dbar\"\>", ",", "\<\"L\"\>", ",", "\<\"Nbar\"\>", 
     ",", "\<\"U\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"L\"\>", ",", "\<\"Lbar\"\>", ",", "\<\"g\"\>", 
     ",", "\<\"g\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"L\"\>", ",", "\<\"Lbar\"\>", ",", "\<\"U\"\>", 
     ",", "\<\"Ubar\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"a\"\>", ",", "\<\"L\"\>", ",", "\<\"Lbar\"\>", 
     ",", "\<\"g\"\>", ",", "\<\"g\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"L\"\>", ",", "\<\"g\"\>", ",", "\<\"g\"\>", 
     ",", "\<\"Gp\"\>", ",", "\<\"Nbar\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"L\"\>", ",", "\<\"g\"\>", ",", "\<\"g\"\>", 
     ",", "\<\"Nbar\"\>", ",", "\<\"Wp\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"L\"\>", ",", "\<\"Lbar\"\>", ",", "\<\"g\"\>", 
     ",", "\<\"g\"\>", ",", "\<\"g\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"L\"\>", ",", "\<\"Lbar\"\>", ",", "\<\"g\"\>", 
     ",", "\<\"g\"\>", ",", "\<\"G0\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"L\"\>", ",", "\<\"Lbar\"\>", ",", "\<\"g\"\>", 
     ",", "\<\"g\"\>", ",", "\<\"H\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"L\"\>", ",", "\<\"Lbar\"\>", ",", "\<\"g\"\>", 
     ",", "\<\"g\"\>", ",", "\<\"Z\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"Lbar\"\>", ",", "\<\"g\"\>", ",", "\<\"g\"\>", 
     ",", "\<\"Gm\"\>", ",", "\<\"N\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\<\"Lbar\"\>", ",", "\<\"g\"\>", ",", "\<\"g\"\>", 
     ",", "\<\"N\"\>", ",", "\<\"Wm\"\>"}], "}"}]}], "}"}]], "Output",Expressi\
onUUID->"f1616d68-47b1-44bf-b3b9-7644a32b2376"],

Cell["\<\
The operators, each with its Wilson coefficient. The entry \"shifts\" holds \
the shifts of the electroweak inputs.\
\>", "Text",ExpressionUUID->"29e3de83-341f-407d-a24f-ab3562439a23"],

Cell["\<\
ListOperators[]
Length[ListVertices[\"Operators\" -> \"uG\"]]\
\>", "Input",ExpressionUUID->"eee31573-7ba3-455b-9a2f-7d12f9767fe0"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"G\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"G\"\>", "}"}]}], ",", 
   RowBox[{"\<\"Gtilde\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"Gtilde\"\>", "}"}]}], ",", 
   RowBox[{"\<\"HG\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"HG\"\>", "}"}]}], ",", 
   RowBox[{"\<\"HGtilde\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"HGtilde\"\>", "}"}]}], ",", 
   RowBox[{"\<\"uG\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"uG\"\>", "}"}]}], ",", 
   RowBox[{"\<\"dG\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"dG\"\>", "}"}]}], ",", 
   RowBox[{"\<\"uW\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"uW\"\>", "}"}]}], ",", 
   RowBox[{"\<\"dW\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"dW\"\>", "}"}]}], ",", 
   RowBox[{"\<\"uB\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"uB\"\>", "}"}]}], ",", 
   RowBox[{"\<\"dB\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"dB\"\>", "}"}]}], ",", 
   RowBox[{"\<\"uH\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"uH\"\>", "}"}]}], ",", 
   RowBox[{"\<\"dH\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"dH\"\>", "}"}]}], ",", 
   RowBox[{"\<\"Hq1\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"Hq1\"\>", "}"}]}], ",", 
   RowBox[{"\<\"Hq3\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"Hq3\"\>", "}"}]}], ",", 
   RowBox[{"\<\"Hu\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"Hu\"\>", "}"}]}], ",", 
   RowBox[{"\<\"Hd\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"Hd\"\>", "}"}]}], ",", 
   RowBox[{"\<\"Hud\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"Hud\"\>", "}"}]}], ",", 
   RowBox[{"\<\"qq1\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"qq1\"\>", "}"}]}], ",", 
   RowBox[{"\<\"qq3\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"qq3\"\>", "}"}]}], ",", 
   RowBox[{"\<\"uu\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"uu\"\>", "}"}]}], ",", 
   RowBox[{"\<\"dd\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"dd\"\>", "}"}]}], ",", 
   RowBox[{"\<\"ud1\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"ud1\"\>", "}"}]}], ",", 
   RowBox[{"\<\"ud8\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"ud8\"\>", "}"}]}], ",", 
   RowBox[{"\<\"qu1\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"qu1\"\>", "}"}]}], ",", 
   RowBox[{"\<\"qu8\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"qu8\"\>", "}"}]}], ",", 
   RowBox[{"\<\"qd1\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"qd1\"\>", "}"}]}], ",", 
   RowBox[{"\<\"qd8\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"qd8\"\>", "}"}]}], ",", 
   RowBox[{"\<\"quqd1\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"quqd1\"\>", "}"}]}], ",", 
   RowBox[{"\<\"quqd8\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"quqd8\"\>", "}"}]}], ",", 
   RowBox[{"\<\"lq1\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"lq1\"\>", "}"}]}], ",", 
   RowBox[{"\<\"lq3\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"lq3\"\>", "}"}]}], ",", 
   RowBox[{"\<\"lu\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"lu\"\>", "}"}]}], ",", 
   RowBox[{"\<\"ld\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"ld\"\>", "}"}]}], ",", 
   RowBox[{"\<\"qe\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"qe\"\>", "}"}]}], ",", 
   RowBox[{"\<\"eu\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"eu\"\>", "}"}]}], ",", 
   RowBox[{"\<\"ed\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"ed\"\>", "}"}]}], ",", 
   RowBox[{"\<\"ledq\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"ledq\"\>", "}"}]}], ",", 
   RowBox[{"\<\"lequ1\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"lequ1\"\>", "}"}]}], ",", 
   RowBox[{"\<\"lequ3\"\>", "\[Rule]", 
    RowBox[{"{", "\<\"lequ3\"\>", "}"}]}], ",", 
   RowBox[{"\<\"shifts\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\<\"HWB\"\>", ",", "\<\"dGF\"\>", ",", "\<\"dgW\"\>", 
      ",", "\<\"dg1\"\>", ",", "\<\"dkH\"\>", ",", "\<\"dkG0\"\>"}], 
     "}"}]}]}], "\[RightAssociation]"}]], "Output",ExpressionUUID->"2d5cd491-\
5863-4c99-9395-94d75ccc8119"],

Cell[BoxData["297"], "Output",ExpressionUUID->"36c62fe2-a0ba-4b96-80ea-727ff675a562"],

Cell["\<\
The operators with a stored contribution to a vertex. For some of them the \
contribution vanishes for particular generations, or for the tree, the \
rational term or the pole:\
\>", "Text",ExpressionUUID->"2f97ff7a-d12f-44b2-b0b2-9536f0398cb0"],

Cell["\<\
Operators[{\"t\", \"tbar\", OutLeg[\"g\"]}]
Operators[{\"t\", \"bbar\", OutLeg[\"W+\"]}]\
\>", "Input",ExpressionUUID->"19c3d02a-b9dc-48d1-a741-2f9d297899d7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"G\"\>", ",", "\<\"Gtilde\"\>", ",", "\<\"HG\"\>", 
   ",", "\<\"HGtilde\"\>", ",", "\<\"dG\"\>", ",", "\<\"dd\"\>", 
   ",", "\<\"qd1\"\>", ",", "\<\"qd8\"\>", ",", "\<\"qq1\"\>", 
   ",", "\<\"qq3\"\>", ",", "\<\"qu1\"\>", ",", "\<\"qu8\"\>", 
   ",", "\<\"quqd1\"\>", ",", "\<\"quqd8\"\>", ",", "\<\"uG\"\>", 
   ",", "\<\"ud1\"\>", ",", "\<\"ud8\"\>", ",", "\<\"uu\"\>"}], 
  "}"}]], "Output",ExpressionUUID->"e7cff555-1089-4889-8895-535601a297e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"Hq3\"\>", ",", "\<\"Hud\"\>", ",", "\<\"dG\"\>", 
   ",", "\<\"dW\"\>", ",", "\<\"qd1\"\>", ",", "\<\"qd8\"\>", 
   ",", "\<\"qq1\"\>", ",", "\<\"qq3\"\>", ",", "\<\"qu1\"\>", 
   ",", "\<\"qu8\"\>", ",", "\<\"quqd1\"\>", ",", "\<\"quqd8\"\>", 
   ",", "\<\"uG\"\>", ",", "\<\"uW\"\>", ",", "\<\"ud1\"\>", 
   ",", "\<\"ud8\"\>", ",", "\<\"shifts\"\>"}], "}"}]], "Output",ExpressionUUI\
D->"49ee2100-b78f-46ef-afa8-bc505e0daf1a"],

Cell["1.2 The vertex object", "Subsection",ExpressionUUID->"eda94176-a1ec-4917-8db9-cefe198ea403"],

Cell["\<\
Without the option \"Operators\" a vertex is summed over all operators, with \
the Standard-Model part once. The Standard-Model part is in every object, \
also when \"Operators\" selects some operators: v[\"SM\"] gives it, and v[] - \
v[\"SM\"] is the vertex without it. The shifts of the electroweak inputs are \
included by default as the operator \"shifts\", so that their symbols dGF, \
dgW, dg1, dkH, dkG0 and WC[\"HWB\"] appear in the vertices that depend on the \
electroweak couplings. A list of operators without \"shifts\" leaves them \
out. Here the quark-gluon vertex with open generations f1 (quark) and f2 \
(antiquark).\
\>", "Text",ExpressionUUID->"bb675b9d-c627-48dd-bf46-4a4688b7a09d"],

Cell["\<\
vq = R2[{\"U\", \"Ubar\", OutLeg[\"g\"]}];
vq[\"Properties\"]
vq[\"Operators\"]
WilsonCoefficients[vq]\
\>", "Input",ExpressionUUID->"bcef0491-3c22-4226-9450-9f67dd64fb58"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"Expression\"\>", ",", "\<\"Explicit\"\>", 
   ",", "\<\"Structures\"\>", ",", "\<\"StructureNames\"\>", 
   ",", "\<\"CoefficientTable\"\>", ",", "\<\"SM\"\>", 
   ",", "\<\"Operators\"\>", ",", "\<\"PerOperator\"\>", ",", "\<\"Files\"\>",
    ",", "\<\"Legs\"\>", ",", "\<\"Momenta\"\>", ",", "\<\"LegData\"\>", 
   ",", "\<\"Convention\"\>", ",", "\<\"Kind\"\>"}], "}"}]], "Output",Expressi\
onUUID->"d4b3e7d7-a52b-4aea-913d-026d44008d47"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"G\"\>", ",", "\<\"Gtilde\"\>", ",", "\<\"HG\"\>", 
   ",", "\<\"HGtilde\"\>", ",", "\<\"dG\"\>", ",", "\<\"dd\"\>", 
   ",", "\<\"qd1\"\>", ",", "\<\"qd8\"\>", ",", "\<\"qq1\"\>", 
   ",", "\<\"qq3\"\>", ",", "\<\"qu1\"\>", ",", "\<\"qu8\"\>", 
   ",", "\<\"quqd1\"\>", ",", "\<\"quqd8\"\>", ",", "\<\"uG\"\>", 
   ",", "\<\"ud1\"\>", ",", "\<\"ud8\"\>", ",", "\<\"uu\"\>"}], 
  "}"}]], "Output",ExpressionUUID->"9ececd9f-0b76-4aa4-b7f6-88cd6eedddd3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"WC", "[", "\<\"G\"\>", "]"}], ",", 
   RowBox[{"WC", "[", "\<\"Gtilde\"\>", "]"}], ",", 
   RowBox[{"Conjugate", "[", 
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"f1", ",", "f2"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"WC", "[", 
    RowBox[{"\<\"uG\"\>", ",", 
     RowBox[{"{", 
      RowBox[{"f2", ",", "f1"}], "}"}]}], "]"}]}], "}"}]], "Output",Expression\
UUID->"99f8b008-8a33-42a0-ad21-3dc2743370ba"],

Cell["\<\
The Standard-Model part, the part of one operator, and the file of the \
electronic material behind each operator:\
\>", "Text",ExpressionUUID->"3affd2ae-893c-4d48-a810-36aacf569d0b"],

Cell["\<\
vq[\"SM\"]
vq[\"uG\"]
vq[\"Files\"]\
\>", "Input",ExpressionUUID->"43e470c7-0581-4b17-aa76-8f2ac2ead079"],

Cell[BoxData[
 RowBox[{
  FractionBox["8", "3"], " ", 
  SuperscriptBox["gs", "3"], " ", 
  TemplateBox[{
    RowBox[{"f1", ",", "f2"}]},
   "KroneckerDeltaSeq"], " ", 
  RowBox[{"Str", "[", "5", "]"}]}]], "Output",ExpressionUUID->"35194f80-4ed4-\
4775-a35b-864b9410e792"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"143", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"WC", "[", 
      RowBox[{"\<\"uG\"\>", ",", 
       RowBox[{"{", 
        RowBox[{"f1", ",", "f2"}], "}"}]}], "]"}], "]"}], " ", 
    RowBox[{"Str", "[", "1", "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  FractionBox[
   RowBox[{"23", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"WC", "[", 
      RowBox[{"\<\"uG\"\>", ",", 
       RowBox[{"{", 
        RowBox[{"f1", ",", "f2"}], "}"}]}], "]"}], "]"}], " ", 
    RowBox[{"Str", "[", "2", "]"}]}], 
   RowBox[{"4", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "-", 
  FractionBox[
   RowBox[{"37", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"WC", "[", 
      RowBox[{"\<\"uG\"\>", ",", 
       RowBox[{"{", 
        RowBox[{"f1", ",", "f2"}], "}"}]}], "]"}], "]"}], " ", 
    RowBox[{"Str", "[", "3", "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  FractionBox[
   RowBox[{"37", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"WC", "[", 
      RowBox[{"\<\"uG\"\>", ",", 
       RowBox[{"{", 
        RowBox[{"f1", ",", "f2"}], "}"}]}], "]"}], "]"}], " ", 
    RowBox[{"Str", "[", "4", "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"WC", "[", 
      RowBox[{"\<\"uG\"\>", ",", 
       RowBox[{"{", 
        RowBox[{"f1", ",", "f2"}], "}"}]}], "]"}], "]"}], " ", 
    RowBox[{"FMass", "[", 
     RowBox[{"\<\"u\"\>", ",", "f1"}], "]"}], " ", 
    RowBox[{"Str", "[", "5", "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"WC", "[", 
      RowBox[{"\<\"uG\"\>", ",", 
       RowBox[{"{", 
        RowBox[{"f1", ",", "f2"}], "}"}]}], "]"}], "]"}], " ", 
    RowBox[{"FMass", "[", 
     RowBox[{"\<\"u\"\>", ",", "f2"}], "]"}], " ", 
    RowBox[{"Str", "[", "5", "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  RowBox[{
   FractionBox["8", "3"], " ", 
   SuperscriptBox["gs", "3"], " ", 
   TemplateBox[{
     RowBox[{"f1", ",", "f2"}]},
    "KroneckerDeltaSeq"], " ", 
   RowBox[{"Str", "[", "5", "]"}]}], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"WC", "[", 
      RowBox[{"\<\"uG\"\>", ",", 
       RowBox[{"{", 
        RowBox[{"f1", ",", "f2"}], "}"}]}], "]"}], "]"}], " ", 
    RowBox[{"FMass", "[", 
     RowBox[{"\<\"u\"\>", ",", "f1"}], "]"}], " ", 
    RowBox[{"Str", "[", "11", "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"WC", "[", 
      RowBox[{"\<\"uG\"\>", ",", 
       RowBox[{"{", 
        RowBox[{"f1", ",", "f2"}], "}"}]}], "]"}], "]"}], " ", 
    RowBox[{"FMass", "[", 
     RowBox[{"\<\"u\"\>", ",", "f2"}], "]"}], " ", 
    RowBox[{"Str", "[", "11", "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "-", 
  FractionBox[
   RowBox[{"53", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"WC", "[", 
      RowBox[{"\<\"uG\"\>", ",", 
       RowBox[{"{", 
        RowBox[{"f1", ",", "f2"}], "}"}]}], "]"}], "]"}], " ", 
    RowBox[{"Str", "[", "17", "]"}]}], 
   RowBox[{"6", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "-", 
  FractionBox[
   RowBox[{"53", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"WC", "[", 
      RowBox[{"\<\"uG\"\>", ",", 
       RowBox[{"{", 
        RowBox[{"f1", ",", "f2"}], "}"}]}], "]"}], "]"}], " ", 
    RowBox[{"Str", "[", "18", "]"}]}], 
   RowBox[{"6", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "-", 
  FractionBox[
   RowBox[{"53", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"WC", "[", 
      RowBox[{"\<\"uG\"\>", ",", 
       RowBox[{"{", 
        RowBox[{"f1", ",", "f2"}], "}"}]}], "]"}], "]"}], " ", 
    RowBox[{"Str", "[", "19", "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "-", 
  FractionBox[
   RowBox[{"53", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"WC", "[", 
      RowBox[{"\<\"uG\"\>", ",", 
       RowBox[{"{", 
        RowBox[{"f1", ",", "f2"}], "}"}]}], "]"}], "]"}], " ", 
    RowBox[{"Str", "[", "20", "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  FractionBox[
   RowBox[{"143", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Str", "[", "1", "]"}], " ", 
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"f2", ",", "f1"}], "}"}]}], "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  FractionBox[
   RowBox[{"23", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Str", "[", "2", "]"}], " ", 
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"f2", ",", "f1"}], "}"}]}], "]"}]}], 
   RowBox[{"4", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  FractionBox[
   RowBox[{"37", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Str", "[", "3", "]"}], " ", 
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"f2", ",", "f1"}], "}"}]}], "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "-", 
  FractionBox[
   RowBox[{"37", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Str", "[", "4", "]"}], " ", 
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"f2", ",", "f1"}], "}"}]}], "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"FMass", "[", 
     RowBox[{"\<\"u\"\>", ",", "f1"}], "]"}], " ", 
    RowBox[{"Str", "[", "5", "]"}], " ", 
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"f2", ",", "f1"}], "}"}]}], "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"FMass", "[", 
     RowBox[{"\<\"u\"\>", ",", "f2"}], "]"}], " ", 
    RowBox[{"Str", "[", "5", "]"}], " ", 
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"f2", ",", "f1"}], "}"}]}], "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"FMass", "[", 
     RowBox[{"\<\"u\"\>", ",", "f1"}], "]"}], " ", 
    RowBox[{"Str", "[", "11", "]"}], " ", 
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"f2", ",", "f1"}], "}"}]}], "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"FMass", "[", 
     RowBox[{"\<\"u\"\>", ",", "f2"}], "]"}], " ", 
    RowBox[{"Str", "[", "11", "]"}], " ", 
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"f2", ",", "f1"}], "}"}]}], "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "-", 
  FractionBox[
   RowBox[{"53", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Str", "[", "17", "]"}], " ", 
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"f2", ",", "f1"}], "}"}]}], "]"}]}], 
   RowBox[{"6", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "-", 
  FractionBox[
   RowBox[{"53", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Str", "[", "18", "]"}], " ", 
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"f2", ",", "f1"}], "}"}]}], "]"}]}], 
   RowBox[{"6", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  FractionBox[
   RowBox[{"53", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Str", "[", "19", "]"}], " ", 
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"f2", ",", "f1"}], "}"}]}], "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  FractionBox[
   RowBox[{"53", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"Str", "[", "20", "]"}], " ", 
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"f2", ",", "f1"}], "}"}]}], "]"}]}], 
   RowBox[{"12", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]]}]], "Output",ExpressionUUID->"1ecc9f7e-a978-\
4f93-9bbd-9df6096d6768"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"G\"\>", "\[Rule]", "\<\"gfo_G_UxUg\"\>"}], ",", 
   RowBox[{"\<\"Gtilde\"\>", "\[Rule]", "\<\"gfo_Gtilde_UxUg\"\>"}], ",", 
   RowBox[{"\<\"HG\"\>", "\[Rule]", "\<\"gfo_HG_UUxg\"\>"}], ",", 
   RowBox[{"\<\"HGtilde\"\>", "\[Rule]", "\<\"gfo_HGtilde_UxUg\"\>"}], ",", 
   RowBox[{"\<\"dG\"\>", "\[Rule]", "\<\"gfo_dG_UUxg\"\>"}], ",", 
   RowBox[{"\<\"dd\"\>", "\[Rule]", "\<\"gfo_dd_UUxg\"\>"}], ",", 
   RowBox[{"\<\"qd1\"\>", "\[Rule]", "\<\"gfo_qd1_UUxg\"\>"}], ",", 
   RowBox[{"\<\"qd8\"\>", "\[Rule]", "\<\"gfo_qd8_UUxg\"\>"}], ",", 
   RowBox[{"\<\"qq1\"\>", "\[Rule]", "\<\"gfo_qq1_UUxg\"\>"}], ",", 
   RowBox[{"\<\"qq3\"\>", "\[Rule]", "\<\"gfo_qq3_UUxg\"\>"}], ",", 
   RowBox[{"\<\"qu1\"\>", "\[Rule]", "\<\"gfo_qu1_UUxg\"\>"}], ",", 
   RowBox[{"\<\"qu8\"\>", "\[Rule]", "\<\"gfo_qu8_UUxg\"\>"}], ",", 
   RowBox[{"\<\"quqd1\"\>", "\[Rule]", "\<\"gfo_quqd1_UUxg\"\>"}], ",", 
   RowBox[{"\<\"quqd8\"\>", "\[Rule]", "\<\"gfo_quqd8_UUxg\"\>"}], ",", 
   RowBox[{"\<\"uG\"\>", "\[Rule]", "\<\"gfo_uG_UUxg\"\>"}], ",", 
   RowBox[{"\<\"ud1\"\>", "\[Rule]", "\<\"gfo_ud1_UUxg\"\>"}], ",", 
   RowBox[{"\<\"ud8\"\>", "\[Rule]", "\<\"gfo_ud8_UUxg\"\>"}], ",", 
   RowBox[{"\<\"uu\"\>", "\[Rule]", "\<\"gfo_uu_UUxg\"\>"}]}], 
  "\[RightAssociation]"}]], "Output",ExpressionUUID->"74faf414-04c5-4aa1-97b2-\
bc91a9ee188b"],

Cell["\<\
For 59 contributions the files hold the conjugate of a computed vertex, \
obtained by hermiticity. The package returns them like the others and names \
their origin:\
\>", "Text",ExpressionUUID->"81c1288e-7ded-4aae-994b-300f2ae9a703"],

Cell["R2[{\"L\", \"Gp\", \"Nbar\", \"g\", \"g\"}][\"Files\"]", "Input",ExpressionUUID->"3b8a1709-e782-418a-9fe4-c5160230d339"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"ledq\"\>", 
    "\[Rule]", "\<\"gfo_ledq_LNxGmgg (obtained by hermiticity from \
gfo_ledq_LxNGpgg)\"\>"}], ",", 
   RowBox[{"\<\"lequ1\"\>", 
    "\[Rule]", "\<\"gfo_lequ1_LNxGmgg (obtained by hermiticity from \
gfo_lequ1_LxNGpgg)\"\>"}], ",", 
   RowBox[{"\<\"lequ3\"\>", 
    "\[Rule]", "\<\"gfo_lequ3_LNxGmgg (obtained by hermiticity from \
gfo_lequ3_LxNGpgg)\"\>"}], ",", 
   RowBox[{"\<\"lq3\"\>", 
    "\[Rule]", "\<\"gfo_lq3_LNxGmgg (obtained by hermiticity from \
gfo_lq3_LxNGpgg)\"\>"}]}], "\[RightAssociation]"}]], "Output",ExpressionUUID->\
"6c5f3002-c946-4858-99f6-acee7a9367d9"],

Cell["1.3 Names of momenta and indices, and the order of the legs", \
"Subsection",ExpressionUUID->"8f10a9b7-a8d6-4257-bd3b-9b349413e32f"],

Cell["\<\
Leg n has the momentum p_n, the spinor index s_n, the colour index c_n (a_n \
for a gluon), the Lorentz index mu_n and the generation index f_n. These \
default names are protected symbols of the package. The default names follow \
the position of the leg in the list, outgoing legs included. Other names are \
given leg by leg with Leg, or for all legs with the options \"Momenta\", \
\"Spinor\", \"Colour\", \"Lorentz\", \"Flavour\". Each of these options takes \
a list with one entry per leg, with None for a leg that keeps its default \
name or has no such index, for instance \"Flavour\" -> {i, j, None} for two \
quarks and a gluon. The momenta are distinct symbols. Here the decay vertex t \
-> u g:\
\>", "Text",ExpressionUUID->"785d876b-b8e8-4612-9e96-efe5d033d7b8"],

Cell["\<\
tug = {Leg[\"t\", \"In\", \"Momentum\" -> pt, \"Spinor\" -> i, \"Colour\" -> \
ct],
       Leg[\"u\", \"Out\", \"Momentum\" -> pu, \"Spinor\" -> j, \"Colour\" -> \
cu],
       Leg[\"g\", \"Out\", \"Momentum\" -> k, \"Lorentz\" -> nu, \"Colour\" \
-> A]};
R2[tug, \"Operators\" -> {\"uG\"}][\"Structures\"]
Attributes[p1]\
\>", "Input",ExpressionUUID->"ca751d9c-71be-4512-b9e9-4508d7ecce57"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{
    RowBox[{"Str", "[", "1", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Gam", "[", 
      RowBox[{
       RowBox[{"Spn", "[", "j", "]"}], ",", 
       RowBox[{"Spn", "[", "i", "]"}]}], "]"}], " ", 
     RowBox[{"MomV", "[", 
      RowBox[{"pt", ",", 
       RowBox[{"Lor", "[", "nu", "]"}]}], "]"}], " ", 
     RowBox[{"Tg", "[", 
      RowBox[{
       RowBox[{"Col", "[", "cu", "]"}], ",", 
       RowBox[{"Col", "[", "ct", "]"}], ",", 
       RowBox[{"Adj", "[", "A", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "2", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Gam", "[", 
      RowBox[{
       RowBox[{"Spn", "[", "j", "]"}], ",", 
       RowBox[{"Spn", "[", "i", "]"}]}], "]"}], " ", 
     RowBox[{"MomV", "[", 
      RowBox[{"pu", ",", 
       RowBox[{"Lor", "[", "nu", "]"}]}], "]"}], " ", 
     RowBox[{"Tg", "[", 
      RowBox[{
       RowBox[{"Col", "[", "cu", "]"}], ",", 
       RowBox[{"Col", "[", "ct", "]"}], ",", 
       RowBox[{"Adj", "[", "A", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "3", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Gam", "[", 
      RowBox[{"5", ",", 
       RowBox[{"Spn", "[", "j", "]"}], ",", 
       RowBox[{"Spn", "[", "i", "]"}]}], "]"}], " ", 
     RowBox[{"MomV", "[", 
      RowBox[{"pt", ",", 
       RowBox[{"Lor", "[", "nu", "]"}]}], "]"}], " ", 
     RowBox[{"Tg", "[", 
      RowBox[{
       RowBox[{"Col", "[", "cu", "]"}], ",", 
       RowBox[{"Col", "[", "ct", "]"}], ",", 
       RowBox[{"Adj", "[", "A", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "4", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Gam", "[", 
      RowBox[{"5", ",", 
       RowBox[{"Spn", "[", "j", "]"}], ",", 
       RowBox[{"Spn", "[", "i", "]"}]}], "]"}], " ", 
     RowBox[{"MomV", "[", 
      RowBox[{"pu", ",", 
       RowBox[{"Lor", "[", "nu", "]"}]}], "]"}], " ", 
     RowBox[{"Tg", "[", 
      RowBox[{
       RowBox[{"Col", "[", "cu", "]"}], ",", 
       RowBox[{"Col", "[", "ct", "]"}], ",", 
       RowBox[{"Adj", "[", "A", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "5", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Gam", "[", 
      RowBox[{
       RowBox[{"Lor", "[", "nu", "]"}], ",", 
       RowBox[{"Spn", "[", "j", "]"}], ",", 
       RowBox[{"Spn", "[", "i", "]"}]}], "]"}], " ", 
     RowBox[{"Tg", "[", 
      RowBox[{
       RowBox[{"Col", "[", "cu", "]"}], ",", 
       RowBox[{"Col", "[", "ct", "]"}], ",", 
       RowBox[{"Adj", "[", "A", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "6", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Gam", "[", 
      RowBox[{
       RowBox[{"Lor", "[", "nu", "]"}], ",", "5", ",", 
       RowBox[{"Spn", "[", "j", "]"}], ",", 
       RowBox[{"Spn", "[", "i", "]"}]}], "]"}], " ", 
     RowBox[{"Tg", "[", 
      RowBox[{
       RowBox[{"Col", "[", "cu", "]"}], ",", 
       RowBox[{"Col", "[", "ct", "]"}], ",", 
       RowBox[{"Adj", "[", "A", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "7", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Gam", "[", 
      RowBox[{
       RowBox[{"Lor", "[", "nu", "]"}], ",", 
       RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
       RowBox[{"Spn", "[", "j", "]"}], ",", 
       RowBox[{"Spn", "[", "i", "]"}]}], "]"}], " ", 
     RowBox[{"MomV", "[", 
      RowBox[{"pt", ",", 
       RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
     RowBox[{"Tg", "[", 
      RowBox[{
       RowBox[{"Col", "[", "cu", "]"}], ",", 
       RowBox[{"Col", "[", "ct", "]"}], ",", 
       RowBox[{"Adj", "[", "A", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "8", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Gam", "[", 
      RowBox[{
       RowBox[{"Lor", "[", "nu", "]"}], ",", 
       RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
       RowBox[{"Spn", "[", "j", "]"}], ",", 
       RowBox[{"Spn", "[", "i", "]"}]}], "]"}], " ", 
     RowBox[{"MomV", "[", 
      RowBox[{"pu", ",", 
       RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
     RowBox[{"Tg", "[", 
      RowBox[{
       RowBox[{"Col", "[", "cu", "]"}], ",", 
       RowBox[{"Col", "[", "ct", "]"}], ",", 
       RowBox[{"Adj", "[", "A", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "9", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Gam", "[", 
      RowBox[{
       RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
       RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
       RowBox[{"Spn", "[", "j", "]"}], ",", 
       RowBox[{"Spn", "[", "i", "]"}]}], "]"}], " ", 
     RowBox[{"LCTensor", "[", 
      RowBox[{"pt", ",", 
       RowBox[{"Lor", "[", "nu", "]"}], ",", 
       RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
       RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
     RowBox[{"Tg", "[", 
      RowBox[{
       RowBox[{"Col", "[", "cu", "]"}], ",", 
       RowBox[{"Col", "[", "ct", "]"}], ",", 
       RowBox[{"Adj", "[", "A", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "10", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Gam", "[", 
      RowBox[{
       RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
       RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
       RowBox[{"Spn", "[", "j", "]"}], ",", 
       RowBox[{"Spn", "[", "i", "]"}]}], "]"}], " ", 
     RowBox[{"LCTensor", "[", 
      RowBox[{"pu", ",", 
       RowBox[{"Lor", "[", "nu", "]"}], ",", 
       RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
       RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
     RowBox[{"Tg", "[", 
      RowBox[{
       RowBox[{"Col", "[", "cu", "]"}], ",", 
       RowBox[{"Col", "[", "ct", "]"}], ",", 
       RowBox[{"Adj", "[", "A", "]"}]}], "]"}]}]}]}], 
  "\[RightAssociation]"}]], "Output",ExpressionUUID->"7c7f9838-2b1b-4075-afe7-\
e387c7c2b9d1"],

Cell[BoxData[
 RowBox[{"{", "Protected", "}"}]], "Output",ExpressionUUID->"dca80170-5f74-45d2-a503-16059da25170"],

Cell["\<\
A vertex with fermions carries the sign of the order in which its fermion \
legs are listed. Exchanging the two quark legs changes the sign:\
\>", "Text",ExpressionUUID->"d3d6bdde-9373-454c-bd96-ee586aaae86e"],

Cell["\<\
la = Leg[\"t\", \"In\", \"Momentum\" -> k1, \"Spinor\" -> sa, \"Colour\" -> \
ca];
lb = Leg[\"tbar\", \"In\", \"Momentum\" -> k2, \"Spinor\" -> sb, \"Colour\" \
-> cb];
Simplify[EliminateMomentum[R2[{la, lb}, \"Operators\" -> {\"uG\"}], \
k2][\"Explicit\"] + EliminateMomentum[R2[{lb, la}, \"Operators\" -> \
{\"uG\"}], k2][\"Explicit\"]] === 0\
\>", "Input",ExpressionUUID->"c9240578-eaf6-4520-ad93-a83f04ce2a1c"],

Cell[BoxData["True"], "Output",ExpressionUUID->"f2f3c86d-ae3b-4e0a-aac4-59f378ca5404"],

Cell["1.4 Which momentum is eliminated", "Subsection",ExpressionUUID->"c617ee8b-cc95-4c53-8294-823fdda6d75a"],

Cell["\<\
Each file eliminates the momentum of its last leg by momentum conservation, \
so the momentum that is missing depends on the operator. EliminateMomentum \
rewrites a vertex without the momentum of a chosen leg.\
\>", "Text",ExpressionUUID->"7433cc8d-7374-43ae-88c8-1683fe4aa312"],

Cell["\<\
gtt = R2[{\"g\", \"t\", \"tbar\"}, \"Operators\" -> {\"uG\"}];
Union[Cases[gtt[\"Explicit\"], p1 | p2 | p3, Infinity]]
Union[Cases[EliminateMomentum[gtt, p3][\"Explicit\"], p1 | p2 | p3, Infinity]]\
\>", "Input",ExpressionUUID->"908def46-9dd3-48bf-849c-a19a9a54da0f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"p2", ",", "p3"}], "}"}]], "Output",ExpressionUUID->"0fb3bdd4-5982-483a-a515-4d2776852caa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"p1", ",", "p2"}], "}"}]], "Output",ExpressionUUID->"d63b95c7-3396-4633-8c81-6b24cf7f0cb8"],

Cell["1.5 Tree, rational term and pole", "Subsection",ExpressionUUID->"ae355755-c4f6-45c2-99b4-a87a93fdc729"],

Cell["\<\
R2UVTable puts the tree-level Feynman rule, V^R2 and V^UV side by side, \
structure by structure:\
\>", "Text",ExpressionUUID->"d7ea9ab8-79f0-45a6-a330-16748f708395"],

Cell["\<\
ttg = {\"t\", \"tbar\", OutLeg[\"g\"]};
R2UVTable[ttg, WC[\"uG\", {3, 3}], \"Operators\" -> {\"uG\"}]\
\>", "Input",ExpressionUUID->"868a2fbf-371e-4e92-8c4c-dbf55b649fcc"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"structure\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"Tree\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"R2\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"UVPole\"\>",
      StripOnInput->False,
      FontWeight->Bold]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "vev"}], 
       RowBox[{
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}], 
     FractionBox[
      RowBox[{"23", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"4", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "vev"}], 
       RowBox[{
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}], 
     FractionBox[
      RowBox[{"143", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"12", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"113", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"12", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{"5", ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"37", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"12", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}], 
     FractionBox[
      RowBox[{"23", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"8", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{"5", ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], "0", 
     FractionBox[
      RowBox[{"37", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"12", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"23", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"8", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], "0", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["gs", "2"], " ", "vev", " ", 
       RowBox[{"FMass", "[", 
        RowBox[{"\<\"u\"\>", ",", "3"}], "]"}]}], 
      RowBox[{"6", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["gs", "2"], " ", "vev", " ", 
        RowBox[{"FMass", "[", 
         RowBox[{"\<\"u\"\>", ",", "3"}], "]"}]}], 
       RowBox[{"4", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "vev"}], 
      RowBox[{
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"53", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"6", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}], 
     FractionBox[
      RowBox[{"157", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"24", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "vev"}], 
      RowBox[{
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"53", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"6", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}], 
     FractionBox[
      RowBox[{"157", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"24", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"LCTensor", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox["vev", 
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]], 
     FractionBox[
      RowBox[{"53", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"12", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"157", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"48", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"LCTensor", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox["vev", 
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]], 
     FractionBox[
      RowBox[{"53", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"12", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"157", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"48", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1.5}}, "Rows" -> {{0.8}}}],
  "Grid"]], "Output",ExpressionUUID->"437eabcf-c491-4ea2-b2a2-af84c604611f"],

Cell["\<\
With \"FeynmanRule\" -> True, R2 gives i/(16 Pi^2) V^R2 and UVPole gives \
i/(16 Pi^2) V^UV/epsilonDR. The three objects can then be added: the sum is \
the tree plus the rational term and the pole. The rest of the one-loop \
Green's function is computed by a one-loop generator.\
\>", "Text",ExpressionUUID->"9637e2d5-ca01-4d67-874f-15b5cef10e9e"],

Cell["\<\
oneLoop = TreeVertex[ttg, \"Operators\" -> {\"uG\"}] + R2[ttg, \"Operators\" \
-> {\"uG\"}, \"FeynmanRule\" -> True] + UVPole[ttg, \"Operators\" -> \
{\"uG\"}, \"FeynmanRule\" -> True];
{oneLoop[\"Kind\"], oneLoop[\"Operators\"]}\
\>", "Input",ExpressionUUID->"254d3c51-1c40-449d-abd2-295f7d47991c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"Sum\"\>", ",", 
   RowBox[{"{", "\<\"uG\"\>", "}"}]}], "}"}]], "Output",ExpressionUUID->\
"7f527e6e-e80e-4cf2-aa10-998f2a963d69"],

Cell["\<\
UVct is the pole with the opposite sign, -i/(16 Pi^2) V^UV/epsilonDR. The \
complete counterterm is the subject of part 4.\
\>", "Text",ExpressionUUID->"f94efdf4-b529-4dcf-a254-c2636e6fa596"],

Cell["\<\
Simplify[UVct[ttg][\"Explicit\"] + I UVPole[ttg][\"Explicit\"]/(16 Pi^2 \
epsilonDR)] === 0\
\>", "Input",ExpressionUUID->"232f7403-8833-464d-9f35-44837c999c2a"],

Cell[BoxData["True"], "Output",ExpressionUUID->"e312b874-a82a-4d85-9e90-084c8add4a2b"],

Cell["1.6 The vertex object as an expression", "Subsection",ExpressionUUID->"64e6a670-3d3f-4b55-870b-e1b3d360e3f4"],

Cell["\<\
A vertex object prints as its expression. Sums, products with a scalar, \
replacements, Simplify, Expand, Collect and D act on the expression and \
return a vertex object, so that coefficients and tables stay available. \
Normal and v[] give the expression itself. The structures Str[n] are numbered \
object by object. Two objects are therefore compared through v[\"Explicit\"], \
or added, which merges their structures.\
\>", "Text",ExpressionUUID->"f9119890-172c-458c-b84b-e5fe1a5a29f0"],

Cell["\<\
vt = R2[{\"t\", \"tbar\"}, \"Operators\" -> {\"uG\"}];
2 vt - vt
(vt /. gs -> 1)[WC[\"uG\", {3, 3}]]
D[vt, gs] // Head
Coefficient[vt, Str[1]]\
\>", "Input",ExpressionUUID->"7d47704f-d5fe-4fb3-aaa0-f57b323e25ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["8", "3"]}], " ", 
   SuperscriptBox["gs", "2"], " ", 
   RowBox[{"FMass", "[", 
    RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
   RowBox[{"Str", "[", "1", "]"}]}], "+", 
  FractionBox[
   RowBox[{"14", " ", 
    SqrtBox["2"], " ", "gs", " ", "vev", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"WC", "[", 
      RowBox[{"\<\"uG\"\>", ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"FMass", "[", 
      RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"], " ", 
    RowBox[{"Str", "[", "1", "]"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["Lam", "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", "gs", " ", "vev", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"WC", "[", 
      RowBox[{"\<\"uG\"\>", ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "]"}], " ", 
    RowBox[{"SProd", "[", 
     RowBox[{"p2", ",", "p2"}], "]"}], " ", 
    RowBox[{"Str", "[", "1", "]"}]}], 
   SuperscriptBox["Lam", "2"]], "-", 
  FractionBox[
   RowBox[{"14", " ", 
    SqrtBox["2"], " ", "gs", " ", "vev", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"WC", "[", 
      RowBox[{"\<\"uG\"\>", ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"FMass", "[", 
      RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"], " ", 
    RowBox[{"Str", "[", "2", "]"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", "gs", " ", "vev", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"WC", "[", 
      RowBox[{"\<\"uG\"\>", ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "]"}], " ", 
    RowBox[{"SProd", "[", 
     RowBox[{"p2", ",", "p2"}], "]"}], " ", 
    RowBox[{"Str", "[", "2", "]"}]}], 
   SuperscriptBox["Lam", "2"]], "-", 
  RowBox[{
   FractionBox["4", "3"], " ", 
   SuperscriptBox["gs", "2"], " ", 
   RowBox[{"Str", "[", "3", "]"}]}], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SqrtBox["2"], " ", "gs", " ", "vev", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"WC", "[", 
      RowBox[{"\<\"uG\"\>", ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "]"}], " ", 
    RowBox[{"FMass", "[", 
     RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
    RowBox[{"Str", "[", "3", "]"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  FractionBox[
   RowBox[{"14", " ", 
    SqrtBox["2"], " ", "gs", " ", "vev", " ", 
    SuperscriptBox[
     RowBox[{"FMass", "[", 
      RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"], " ", 
    RowBox[{"Str", "[", "1", "]"}], " ", 
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["Lam", "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", "gs", " ", "vev", " ", 
    RowBox[{"SProd", "[", 
     RowBox[{"p2", ",", "p2"}], "]"}], " ", 
    RowBox[{"Str", "[", "1", "]"}], " ", 
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], 
   SuperscriptBox["Lam", "2"]], "+", 
  FractionBox[
   RowBox[{"14", " ", 
    SqrtBox["2"], " ", "gs", " ", "vev", " ", 
    SuperscriptBox[
     RowBox[{"FMass", "[", 
      RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"], " ", 
    RowBox[{"Str", "[", "2", "]"}], " ", 
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["Lam", "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", "gs", " ", "vev", " ", 
    RowBox[{"SProd", "[", 
     RowBox[{"p2", ",", "p2"}], "]"}], " ", 
    RowBox[{"Str", "[", "2", "]"}], " ", 
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], 
   SuperscriptBox["Lam", "2"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SqrtBox["2"], " ", "gs", " ", "vev", " ", 
    RowBox[{"FMass", "[", 
     RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
    RowBox[{"Str", "[", "3", "]"}], " ", 
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["8", "3"], " ", 
      SuperscriptBox["gs", "2"], " ", 
      RowBox[{"FMass", "[", 
       RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
      RowBox[{"Str", "[", "1", "]"}]}], "-", 
     FractionBox[
      RowBox[{"14", " ", 
       SqrtBox["2"], " ", "gs", " ", "vev", " ", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"WC", "[", 
         RowBox[{"\<\"uG\"\>", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"FMass", "[", 
         RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"], " ", 
       RowBox[{"Str", "[", "1", "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["Lam", "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", "gs", " ", "vev", " ", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"WC", "[", 
         RowBox[{"\<\"uG\"\>", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "]"}], " ", 
       RowBox[{"SProd", "[", 
        RowBox[{"p2", ",", "p2"}], "]"}], " ", 
       RowBox[{"Str", "[", "1", "]"}]}], 
      SuperscriptBox["Lam", "2"]], "+", 
     FractionBox[
      RowBox[{"14", " ", 
       SqrtBox["2"], " ", "gs", " ", "vev", " ", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"WC", "[", 
         RowBox[{"\<\"uG\"\>", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"FMass", "[", 
         RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"], " ", 
       RowBox[{"Str", "[", "2", "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["Lam", "2"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", "gs", " ", "vev", " ", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"WC", "[", 
         RowBox[{"\<\"uG\"\>", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "]"}], " ", 
       RowBox[{"SProd", "[", 
        RowBox[{"p2", ",", "p2"}], "]"}], " ", 
       RowBox[{"Str", "[", "2", "]"}]}], 
      SuperscriptBox["Lam", "2"]], "+", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      SuperscriptBox["gs", "2"], " ", 
      RowBox[{"Str", "[", "3", "]"}]}], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["2"], " ", "gs", " ", "vev", " ", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"WC", "[", 
         RowBox[{"\<\"uG\"\>", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "]"}], " ", 
       RowBox[{"FMass", "[", 
        RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
       RowBox[{"Str", "[", "3", "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["Lam", "2"]}]], "-", 
     FractionBox[
      RowBox[{"14", " ", 
       SqrtBox["2"], " ", "gs", " ", "vev", " ", 
       SuperscriptBox[
        RowBox[{"FMass", "[", 
         RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"], " ", 
       RowBox[{"Str", "[", "1", "]"}], " ", 
       RowBox[{"WC", "[", 
        RowBox[{"\<\"uG\"\>", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["Lam", "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", "gs", " ", "vev", " ", 
       RowBox[{"SProd", "[", 
        RowBox[{"p2", ",", "p2"}], "]"}], " ", 
       RowBox[{"Str", "[", "1", "]"}], " ", 
       RowBox[{"WC", "[", 
        RowBox[{"\<\"uG\"\>", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], 
      SuperscriptBox["Lam", "2"]], "-", 
     FractionBox[
      RowBox[{"14", " ", 
       SqrtBox["2"], " ", "gs", " ", "vev", " ", 
       SuperscriptBox[
        RowBox[{"FMass", "[", 
         RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"], " ", 
       RowBox[{"Str", "[", "2", "]"}], " ", 
       RowBox[{"WC", "[", 
        RowBox[{"\<\"uG\"\>", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["Lam", "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", "gs", " ", "vev", " ", 
       RowBox[{"SProd", "[", 
        RowBox[{"p2", ",", "p2"}], "]"}], " ", 
       RowBox[{"Str", "[", "2", "]"}], " ", 
       RowBox[{"WC", "[", 
        RowBox[{"\<\"uG\"\>", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], 
      SuperscriptBox["Lam", "2"]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["2"], " ", "gs", " ", "vev", " ", 
       RowBox[{"FMass", "[", 
        RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
       RowBox[{"Str", "[", "3", "]"}], " ", 
       RowBox[{"WC", "[", 
        RowBox[{"\<\"uG\"\>", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["Lam", "2"]}]]}], ")"}]}]}]], "Output",ExpressionUUID->\
"c4ee4c6f-27e0-40ae-b033-399d05aef62e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"14", " ", 
        SqrtBox["2"], " ", "vev", " ", 
        SuperscriptBox[
         RowBox[{"FMass", "[", 
          RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["Lam", "2"]}]]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", "vev", " ", 
       RowBox[{"SProd", "[", 
        RowBox[{"p2", ",", "p2"}], "]"}]}], 
      SuperscriptBox["Lam", "2"]]}], ")"}], " ", 
   RowBox[{"Str", "[", "1", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"14", " ", 
        SqrtBox["2"], " ", "vev", " ", 
        SuperscriptBox[
         RowBox[{"FMass", "[", 
          RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["Lam", "2"]}]]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", "vev", " ", 
       RowBox[{"SProd", "[", 
        RowBox[{"p2", ",", "p2"}], "]"}]}], 
      SuperscriptBox["Lam", "2"]]}], ")"}], " ", 
   RowBox[{"Str", "[", "2", "]"}]}], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SqrtBox["2"], " ", "vev", " ", 
    RowBox[{"FMass", "[", 
     RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
    RowBox[{"Str", "[", "3", "]"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["Lam", "2"]}]]}]], "Output",ExpressionUUID->"f4d2a40f-a495-\
4603-a36a-982bfdab33bd"],

Cell[BoxData["VertexObject"], "Output",ExpressionUUID->"d46861c0-4a16-42ef-86aa-64f5afcb60bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["8", "3"], " ", 
   SuperscriptBox["gs", "2"], " ", 
   RowBox[{"FMass", "[", 
    RowBox[{"\<\"u\"\>", ",", "3"}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"14", " ", 
    SqrtBox["2"], " ", "gs", " ", "vev", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"WC", "[", 
      RowBox[{"\<\"uG\"\>", ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"FMass", "[", 
      RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", "gs", " ", "vev", " ", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"WC", "[", 
      RowBox[{"\<\"uG\"\>", ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "]"}], " ", 
    RowBox[{"SProd", "[", 
     RowBox[{"p2", ",", "p2"}], "]"}]}], 
   SuperscriptBox["Lam", "2"]], "-", 
  FractionBox[
   RowBox[{"14", " ", 
    SqrtBox["2"], " ", "gs", " ", "vev", " ", 
    SuperscriptBox[
     RowBox[{"FMass", "[", 
      RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"], " ", 
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", "gs", " ", "vev", " ", 
    RowBox[{"SProd", "[", 
     RowBox[{"p2", ",", "p2"}], "]"}], " ", 
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3"}], "}"}]}], "]"}]}], 
   SuperscriptBox["Lam", "2"]]}]], "Output",ExpressionUUID->"b7317e53-9062-\
450b-bc2a-810ea44cac78"],

Cell["1.7 Four-quark vertices", "Subsection",ExpressionUUID->"ced04158-4a2e-47d6-938e-18e0b05814a3"],

Cell["\<\
u ubar -> d dbar at first order in the singlet and octet coefficients of the \
first generation:\
\>", "Text",ExpressionUUID->"2a4d6fb5-6b5f-46e9-bc7b-9c08f3c6fd9d"],

Cell["\<\
R2UVTable[{\"u\", \"ubar\", OutLeg[\"d\"], OutLeg[\"dbar\"]}, {WC[\"ud1\", \
{1, 1, 1, 1}], WC[\"ud8\", {1, 1, 1, 1}]}, \"Columns\" -> {\"R2\", \
\"UVPole\"}]\
\>", "Input",ExpressionUUID->"3569d184-4b7b-485a-9d54-fe8a648a1466"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"structure\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox[
      TemplateBox[{"\"R2\"", "\", \"", 
        RowBox[{"WC", "[", 
          RowBox[{"\"ud1\"", ",", 
            RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}]},
       "RowDefault"],
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox[
      TemplateBox[{"\"UVPole\"", "\", \"", 
        RowBox[{"WC", "[", 
          RowBox[{"\"ud1\"", ",", 
            RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}]},
       "RowDefault"],
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox[
      TemplateBox[{"\"R2\"", "\", \"", 
        RowBox[{"WC", "[", 
          RowBox[{"\"ud8\"", ",", 
            RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}]},
       "RowDefault"],
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox[
      TemplateBox[{"\"UVPole\"", "\", \"", 
        RowBox[{"WC", "[", 
          RowBox[{"\"ud8\"", ",", 
            RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}]},
       "RowDefault"],
      StripOnInput->False,
      FontWeight->Bold]},
    {
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"Dl", "[", 
        RowBox[{
         RowBox[{"Col", "[", "c1", "]"}], ",", 
         RowBox[{"Col", "[", "c2", "]"}]}], "]"}], " ", 
       RowBox[{"Dl", "[", 
        RowBox[{
         RowBox[{"Col", "[", "c3", "]"}], ",", 
         RowBox[{"Col", "[", "c4", "]"}]}], "]"}], " ", 
       RowBox[{"Gam", "[", 
        RowBox[{
         RowBox[{"Lor", "[", "$nu2", "]"}], ",", 
         RowBox[{"Spn", "[", "s2", "]"}], ",", 
         RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
       RowBox[{"Gam", "[", 
        RowBox[{
         RowBox[{"Lor", "[", "$nu2", "]"}], ",", 
         RowBox[{"Spn", "[", "s3", "]"}], ",", 
         RowBox[{"Spn", "[", "s4", "]"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"Dl", "[", 
        RowBox[{
         RowBox[{"Col", "[", "c1", "]"}], ",", 
         RowBox[{"Col", "[", "c2", "]"}]}], "]"}], " ", 
       RowBox[{"Dl", "[", 
        RowBox[{
         RowBox[{"Col", "[", "c3", "]"}], ",", 
         RowBox[{"Col", "[", "c4", "]"}]}], "]"}], " ", 
       RowBox[{"Gam", "[", 
        RowBox[{
         RowBox[{"Lor", "[", "$nu2", "]"}], ",", 
         RowBox[{"Spn", "[", "s3", "]"}], ",", 
         RowBox[{"Spn", "[", "s4", "]"}]}], "]"}], " ", 
       RowBox[{"Gam", "[", 
        RowBox[{
         RowBox[{"Lor", "[", "$nu2", "]"}], ",", "5", ",", 
         RowBox[{"Spn", "[", "s2", "]"}], ",", 
         RowBox[{"Spn", "[", "s1", "]"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"Dl", "[", 
        RowBox[{
         RowBox[{"Col", "[", "c1", "]"}], ",", 
         RowBox[{"Col", "[", "c2", "]"}]}], "]"}], " ", 
       RowBox[{"Dl", "[", 
        RowBox[{
         RowBox[{"Col", "[", "c3", "]"}], ",", 
         RowBox[{"Col", "[", "c4", "]"}]}], "]"}], " ", 
       RowBox[{"Gam", "[", 
        RowBox[{
         RowBox[{"Lor", "[", "$nu2", "]"}], ",", 
         RowBox[{"Spn", "[", "s2", "]"}], ",", 
         RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
       RowBox[{"Gam", "[", 
        RowBox[{
         RowBox[{"Lor", "[", "$nu2", "]"}], ",", "5", ",", 
         RowBox[{"Spn", "[", "s3", "]"}], ",", 
         RowBox[{"Spn", "[", "s4", "]"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"Dl", "[", 
        RowBox[{
         RowBox[{"Col", "[", "c1", "]"}], ",", 
         RowBox[{"Col", "[", "c2", "]"}]}], "]"}], " ", 
       RowBox[{"Dl", "[", 
        RowBox[{
         RowBox[{"Col", "[", "c3", "]"}], ",", 
         RowBox[{"Col", "[", "c4", "]"}]}], "]"}], " ", 
       RowBox[{"Gam", "[", 
        RowBox[{
         RowBox[{"Lor", "[", "$nu2", "]"}], ",", "5", ",", 
         RowBox[{"Spn", "[", "s2", "]"}], ",", 
         RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
       RowBox[{"Gam", "[", 
        RowBox[{
         RowBox[{"Lor", "[", "$nu2", "]"}], ",", "5", ",", 
         RowBox[{"Spn", "[", "s3", "]"}], ",", 
         RowBox[{"Spn", "[", "s4", "]"}]}], "]"}]}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["gs", "2"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["Lam", "2"]}]]}], 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["gs", "2"]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["Lam", "2"]}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["gs", "2"]}], 
       RowBox[{"9", " ", 
        SuperscriptBox["Lam", "2"]}]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["gs", "2"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["Lam", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"Gam", "[", 
        RowBox[{
         RowBox[{"Lor", "[", "$nu2", "]"}], ",", 
         RowBox[{"Spn", "[", "s2", "]"}], ",", 
         RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
       RowBox[{"Gam", "[", 
        RowBox[{
         RowBox[{"Lor", "[", "$nu2", "]"}], ",", 
         RowBox[{"Spn", "[", "s3", "]"}], ",", 
         RowBox[{"Spn", "[", "s4", "]"}]}], "]"}], " ", 
       RowBox[{"Tg", "[", 
        RowBox[{
         RowBox[{"Col", "[", "c2", "]"}], ",", 
         RowBox[{"Col", "[", "c1", "]"}], ",", 
         RowBox[{"Adj", "[", "$k13", "]"}]}], "]"}], " ", 
       RowBox[{"Tg", "[", 
        RowBox[{
         RowBox[{"Col", "[", "c3", "]"}], ",", 
         RowBox[{"Col", "[", "c4", "]"}], ",", 
         RowBox[{"Adj", "[", "$k13", "]"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"Gam", "[", 
        RowBox[{
         RowBox[{"Lor", "[", "$nu2", "]"}], ",", 
         RowBox[{"Spn", "[", "s3", "]"}], ",", 
         RowBox[{"Spn", "[", "s4", "]"}]}], "]"}], " ", 
       RowBox[{"Gam", "[", 
        RowBox[{
         RowBox[{"Lor", "[", "$nu2", "]"}], ",", "5", ",", 
         RowBox[{"Spn", "[", "s2", "]"}], ",", 
         RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
       RowBox[{"Tg", "[", 
        RowBox[{
         RowBox[{"Col", "[", "c2", "]"}], ",", 
         RowBox[{"Col", "[", "c1", "]"}], ",", 
         RowBox[{"Adj", "[", "$k13", "]"}]}], "]"}], " ", 
       RowBox[{"Tg", "[", 
        RowBox[{
         RowBox[{"Col", "[", "c3", "]"}], ",", 
         RowBox[{"Col", "[", "c4", "]"}], ",", 
         RowBox[{"Adj", "[", "$k13", "]"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"Gam", "[", 
        RowBox[{
         RowBox[{"Lor", "[", "$nu2", "]"}], ",", 
         RowBox[{"Spn", "[", "s2", "]"}], ",", 
         RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
       RowBox[{"Gam", "[", 
        RowBox[{
         RowBox[{"Lor", "[", "$nu2", "]"}], ",", "5", ",", 
         RowBox[{"Spn", "[", "s3", "]"}], ",", 
         RowBox[{"Spn", "[", "s4", "]"}]}], "]"}], " ", 
       RowBox[{"Tg", "[", 
        RowBox[{
         RowBox[{"Col", "[", "c2", "]"}], ",", 
         RowBox[{"Col", "[", "c1", "]"}], ",", 
         RowBox[{"Adj", "[", "$k13", "]"}]}], "]"}], " ", 
       RowBox[{"Tg", "[", 
        RowBox[{
         RowBox[{"Col", "[", "c3", "]"}], ",", 
         RowBox[{"Col", "[", "c4", "]"}], ",", 
         RowBox[{"Adj", "[", "$k13", "]"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"Gam", "[", 
        RowBox[{
         RowBox[{"Lor", "[", "$nu2", "]"}], ",", "5", ",", 
         RowBox[{"Spn", "[", "s2", "]"}], ",", 
         RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
       RowBox[{"Gam", "[", 
        RowBox[{
         RowBox[{"Lor", "[", "$nu2", "]"}], ",", "5", ",", 
         RowBox[{"Spn", "[", "s3", "]"}], ",", 
         RowBox[{"Spn", "[", "s4", "]"}]}], "]"}], " ", 
       RowBox[{"Tg", "[", 
        RowBox[{
         RowBox[{"Col", "[", "c2", "]"}], ",", 
         RowBox[{"Col", "[", "c1", "]"}], ",", 
         RowBox[{"Adj", "[", "$k13", "]"}]}], "]"}], " ", 
       RowBox[{"Tg", "[", 
        RowBox[{
         RowBox[{"Col", "[", "c3", "]"}], ",", 
         RowBox[{"Col", "[", "c4", "]"}], ",", 
         RowBox[{"Adj", "[", "$k13", "]"}]}], "]"}]}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["gs", "2"]}], 
       SuperscriptBox["Lam", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"6", " ", 
        SuperscriptBox["gs", "2"]}], 
       SuperscriptBox["Lam", "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"14", " ", 
        SuperscriptBox["gs", "2"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["Lam", "2"]}]]}], 
     FractionBox[
      RowBox[{"14", " ", 
       SuperscriptBox["gs", "2"]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["Lam", "2"]}]]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1.5}}, "Rows" -> {{0.8}}}],
  "Grid"]], "Output",ExpressionUUID->"f078e536-b368-47f5-b0fa-531fa569a5b2"],

Cell["2. Flavour", "Section",ExpressionUUID->"ab0cd3c0-733d-490c-9f03-9246472b1096"],

Cell["2.1 Flavour sums and the unitarity of the CKM matrix", "Subsection",ExpressionUUID->"083a1411-c312-404b-a6d6-bcc61d8155a5"],

Cell["\<\
With open generations a vertex contains sums FlavourSum over internal \
generations, with the CKM matrix VCKM, the masses FMass and the Yukawa \
couplings Yuk. Here the pole of the penguin vertex d_f1 -> d_f2 g at first \
order in C_qq^(1), written with the momentum p3 of the gluon. The coefficient \
of p3^2 gamma^mu T^A is proportional to the flavour factor X of the paper:\
\>", "Text",ExpressionUUID->"9d14214f-4f7e-4ced-a909-6895f20163b5"],

Cell["\<\
pen = EliminateMomentum[UVPole[{\"D\", OutLeg[\"D\"], OutLeg[\"g\"]}, \
\"Operators\" -> {\"qq1\"}], p2];
pen[\"Structures\"][Str[5]]
X = Coefficient[pen[], Str[5] SProd[p3, p3]]\
\>", "Input",ExpressionUUID->"8cea3afe-c24e-46c2-9bd6-2d0d4edbfc93"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gam", "[", 
   RowBox[{
    RowBox[{"Lor", "[", "mu3", "]"}], ",", 
    RowBox[{"Spn", "[", "s2", "]"}], ",", 
    RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
  RowBox[{"Tg", "[", 
   RowBox[{
    RowBox[{"Col", "[", "c2", "]"}], ",", 
    RowBox[{"Col", "[", "c1", "]"}], ",", 
    RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}]], "Output",ExpressionUUID->\
"6526467e-1625-4ff3-a37f-0370a8ea822e"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"3", " ", 
    SuperscriptBox["Lam", "2"]}]], 
  RowBox[{"2", " ", "gs", " ", 
   RowBox[{"FlavourSum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{"VCKM", "[", 
        RowBox[{"$a", ",", "f2"}], "]"}], "]"}], " ", 
      RowBox[{"Conjugate", "[", 
       RowBox[{"VCKM", "[", 
        RowBox[{"$c", ",", "$e"}], "]"}], "]"}], " ", 
      RowBox[{"VCKM", "[", 
       RowBox[{"$b", ",", "$e"}], "]"}], " ", 
      RowBox[{"VCKM", "[", 
       RowBox[{"$d", ",", "f1"}], "]"}], " ", 
      RowBox[{"WC", "[", 
       RowBox[{"\<\"qq1\"\>", ",", 
        RowBox[{"{", 
         RowBox[{"$a", ",", "$b", ",", "$c", ",", "$d"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"$a", ",", "$b", ",", "$c", ",", "$d", ",", "$e"}], "}"}]}], 
    "]"}]}]}]], "Output",ExpressionUUID->"49cea4c6-05d6-49a6-a67f-\
d1e70d989673"],

Cell["\<\
The unitarity of the CKM matrix is used only on request. CKMUnitarity \
replaces Sum_k V_ik V*_jk and Sum_k V_ki V*_kj by delta_ij. Sums in which \
another factor depends on the summed index, such as a quark mass, stay as \
they are.\
\>", "Text",ExpressionUUID->"a70d0891-781e-466f-a73d-6fdac95891f7"],

Cell["CKMUnitarity[X]", "Input",ExpressionUUID->"3784bd58-77ef-4612-8d6d-a863403a19e7"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "gs", " ", 
   RowBox[{"FlavourSum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{"VCKM", "[", 
        RowBox[{"$a", ",", "f2"}], "]"}], "]"}], " ", 
      RowBox[{"VCKM", "[", 
       RowBox[{"$d", ",", "f1"}], "]"}], " ", 
      RowBox[{"WC", "[", 
       RowBox[{"\<\"qq1\"\>", ",", 
        RowBox[{"{", 
         RowBox[{"$a", ",", "$c", ",", "$c", ",", "$d"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"$a", ",", "$c", ",", "$d"}], "}"}]}], "]"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["Lam", "2"]}]]], "Output",ExpressionUUID->"a292bfe2-f442-\
45a6-a5e4-c730707bee29"],

Cell["2.2 Fixed generations", "Subsection",ExpressionUUID->"d4b39ff2-a852-42cd-aba8-f255d9801ee6"],

Cell["\<\
A coefficient inside a flavour sum is not found by v[WC[...]] until the sum \
is carried out. The first input below returns 0 with a message that says so. \
The field names b and s fix the external generations, and EvaluateFlavour \
carries out the sums:\
\>", "Text",ExpressionUUID->"b62ba09f-20a0-498d-8e7d-935364676ed6"],

Cell["\<\
pen[WC[\"qq1\", {2, 3, 3, 3}]]
bsg = EvaluateFlavour[CKMUnitarity[EliminateMomentum[UVPole[{\"b\", \
OutLeg[\"s\"], OutLeg[\"g\"]}, \"Operators\" -> {\"qq1\"}], p2]]];
Length[WilsonCoefficients[bsg]]
Coefficient[bsg[WC[\"qq1\", {2, 3, 3, 3}]], Str[5] SProd[p3, p3]]\
\>", "Input",ExpressionUUID->"eecd89cb-ec2c-44a6-9214-ce7d147cddd0"],

Cell["\<\
SMEFTR2::nocoef: WC[qq1, {2, 3, 3, 3}] does not appear in this vertex outside \
flavour sums, the result is 0. Its coefficients are {} (for those inside \
flavour sums apply EvaluateFlavour first).\
\>", "Message",ExpressionUUID->"15704561-ff35-4ffd-9c69-ebb4d5ced7f9"],

Cell[BoxData["0"], "Output",ExpressionUUID->"20944fa3-6a6f-4193-bc71-d5f7e490fc75"],

Cell[BoxData["27"], "Output",ExpressionUUID->"57517ce0-b8a0-4215-8998-e427e074a4e7"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "gs", " ", 
   RowBox[{"Conjugate", "[", 
    RowBox[{"VCKM", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
   RowBox[{"VCKM", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["Lam", "2"]}]]], "Output",ExpressionUUID->"cc7e5560-fa83-\
46a9-84d4-ca1e72663094"],

Cell["\<\
EvaluateFlavour also takes rules for open indices, and R2UVTable does all of \
this through its options:\
\>", "Text",ExpressionUUID->"c59aadb2-402c-425c-b128-fa78d793a96c"],

Cell["\<\
EvaluateFlavour[CKMUnitarity[X], {f1 -> 3, f2 -> 2}] // WilsonCoefficients // \
Length
R2UVTable[{\"b\", OutLeg[\"s\"], OutLeg[\"g\"]}, WC[\"qq1\", {2, 3, 3, 3}], \
\"Operators\" -> {\"qq1\"}, \"CKMUnitarity\" -> True, \"EvaluateFlavour\" -> \
True]\
\>", "Input",ExpressionUUID->"55bd3c70-53f6-41fe-abc1-1265ca93b4d8"],

Cell[BoxData["27"], "Output",ExpressionUUID->"cd2a73fb-0323-43a6-becd-0daf5e662caf"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"structure\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"Tree\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"R2\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"UVPole\"\>",
      StripOnInput->False,
      FontWeight->Bold]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], "0", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["Lam", "2"]], 
      RowBox[{"gs", " ", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"VCKM", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
       RowBox[{"VCKM", "[", 
        RowBox[{"3", ",", "3"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"SProd", "[", 
           RowBox[{"p1", ",", "p1"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"SProd", "[", 
           RowBox[{"p1", ",", "p2"}], "]"}]}], "-", 
         RowBox[{"SProd", "[", 
          RowBox[{"p2", ",", "p2"}], "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"VCKM", "[", 
            RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"FMass", "[", 
            RowBox[{"\<\"d\"\>", ",", "1"}], "]"}], "2"], " ", 
          RowBox[{"VCKM", "[", 
           RowBox[{"3", ",", "1"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"VCKM", "[", 
            RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"FMass", "[", 
            RowBox[{"\<\"d\"\>", ",", "2"}], "]"}], "2"], " ", 
          RowBox[{"VCKM", "[", 
           RowBox[{"3", ",", "2"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"VCKM", "[", 
            RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"FMass", "[", 
            RowBox[{"\<\"d\"\>", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"VCKM", "[", 
           RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}], 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", 
        SuperscriptBox["Lam", "2"]}]], 
      RowBox[{"2", " ", "gs", " ", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"VCKM", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SProd", "[", 
          RowBox[{"p1", ",", "p1"}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"SProd", "[", 
           RowBox[{"p1", ",", "p2"}], "]"}]}], "+", 
         RowBox[{"SProd", "[", 
          RowBox[{"p2", ",", "p2"}], "]"}]}], ")"}], " ", 
       RowBox[{"VCKM", "[", 
        RowBox[{"3", ",", "3"}], "]"}]}]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "$nu1", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], "0", 
     FractionBox[
      RowBox[{"2", " ", "gs", " ", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"VCKM", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
       RowBox[{"VCKM", "[", 
        RowBox[{"3", ",", "3"}], "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["Lam", "2"]}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "gs", " ", 
        RowBox[{"Conjugate", "[", 
         RowBox[{"VCKM", "[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
        RowBox[{"VCKM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["Lam", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "$nu1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "gs", " ", 
        RowBox[{"Conjugate", "[", 
         RowBox[{"VCKM", "[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
        RowBox[{"VCKM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["Lam", "2"]}]]}], 
     FractionBox[
      RowBox[{"2", " ", "gs", " ", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"VCKM", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
       RowBox[{"VCKM", "[", 
        RowBox[{"3", ",", "3"}], "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["Lam", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "$nu1", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "gs", " ", 
        RowBox[{"Conjugate", "[", 
         RowBox[{"VCKM", "[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
        RowBox[{"VCKM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["Lam", "2"]}]]}], 
     FractionBox[
      RowBox[{"2", " ", "gs", " ", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"VCKM", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
       RowBox[{"VCKM", "[", 
        RowBox[{"3", ",", "3"}], "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["Lam", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "$nu1", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], "0", 
     FractionBox[
      RowBox[{"2", " ", "gs", " ", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"VCKM", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
       RowBox[{"VCKM", "[", 
        RowBox[{"3", ",", "3"}], "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["Lam", "2"]}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "gs", " ", 
        RowBox[{"Conjugate", "[", 
         RowBox[{"VCKM", "[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
        RowBox[{"VCKM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["Lam", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", "5", ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], "0", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["Lam", "2"]], 
      RowBox[{"gs", " ", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"VCKM", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
       RowBox[{"VCKM", "[", 
        RowBox[{"3", ",", "3"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SProd", "[", 
          RowBox[{"p1", ",", "p1"}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"SProd", "[", 
           RowBox[{"p1", ",", "p2"}], "]"}]}], "+", 
         RowBox[{"SProd", "[", 
          RowBox[{"p2", ",", "p2"}], "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"VCKM", "[", 
            RowBox[{"3", ",", "1"}], "]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"FMass", "[", 
            RowBox[{"\<\"d\"\>", ",", "1"}], "]"}], "2"], " ", 
          RowBox[{"VCKM", "[", 
           RowBox[{"3", ",", "1"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"VCKM", "[", 
            RowBox[{"3", ",", "2"}], "]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"FMass", "[", 
            RowBox[{"\<\"d\"\>", ",", "2"}], "]"}], "2"], " ", 
          RowBox[{"VCKM", "[", 
           RowBox[{"3", ",", "2"}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"VCKM", "[", 
            RowBox[{"3", ",", "3"}], "]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"FMass", "[", 
            RowBox[{"\<\"d\"\>", ",", "3"}], "]"}], "2"], " ", 
          RowBox[{"VCKM", "[", 
           RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}]}], 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         SuperscriptBox["Lam", "2"]}]], 
       RowBox[{"2", " ", "gs", " ", 
        RowBox[{"Conjugate", "[", 
         RowBox[{"VCKM", "[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"SProd", "[", 
           RowBox[{"p1", ",", "p1"}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"SProd", "[", 
            RowBox[{"p1", ",", "p2"}], "]"}]}], "+", 
          RowBox[{"SProd", "[", 
           RowBox[{"p2", ",", "p2"}], "]"}]}], ")"}], " ", 
        RowBox[{"VCKM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}]}]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", "5", ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "$nu1", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "gs", " ", 
        RowBox[{"Conjugate", "[", 
         RowBox[{"VCKM", "[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
        RowBox[{"VCKM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["Lam", "2"]}]]}], 
     FractionBox[
      RowBox[{"2", " ", "gs", " ", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"VCKM", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
       RowBox[{"VCKM", "[", 
        RowBox[{"3", ",", "3"}], "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["Lam", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", "5", ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "$nu1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], "0", 
     FractionBox[
      RowBox[{"2", " ", "gs", " ", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"VCKM", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
       RowBox[{"VCKM", "[", 
        RowBox[{"3", ",", "3"}], "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["Lam", "2"]}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "gs", " ", 
        RowBox[{"Conjugate", "[", 
         RowBox[{"VCKM", "[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
        RowBox[{"VCKM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["Lam", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", "5", ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "$nu1", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], "0", 
     FractionBox[
      RowBox[{"2", " ", "gs", " ", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"VCKM", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
       RowBox[{"VCKM", "[", 
        RowBox[{"3", ",", "3"}], "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["Lam", "2"]}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "gs", " ", 
        RowBox[{"Conjugate", "[", 
         RowBox[{"VCKM", "[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
        RowBox[{"VCKM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["Lam", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", "5", ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "$nu1", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "gs", " ", 
        RowBox[{"Conjugate", "[", 
         RowBox[{"VCKM", "[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
        RowBox[{"VCKM", "[", 
         RowBox[{"3", ",", "3"}], "]"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["Lam", "2"]}]]}], 
     FractionBox[
      RowBox[{"2", " ", "gs", " ", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"VCKM", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", 
       RowBox[{"VCKM", "[", 
        RowBox[{"3", ",", "3"}], "]"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["Lam", "2"]}]]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1.5}}, "Rows" -> {{0.8}}}],
  "Grid"]], "Output",ExpressionUUID->"fcbecc43-2278-4c7b-9897-bf58e55acc18"],

Cell["2.3 A unit CKM matrix and massless quarks", "Subsection",ExpressionUUID->"d97cb32b-5498-4e8c-a813-19289f2e07ab"],

Cell["\<\
The rational terms and the poles are polynomials in the quark masses and in \
the CKM elements, so the case V = 1 and the limit of massless light quarks \
follow by substitution. Here the rational term of b -> s g with V = 1 and \
only the top quark massive: of the 27 entries of C_qq^(1) those with a \
flavour-diagonal pair of indices remain.\
\>", "Text",ExpressionUUID->"0a6260db-0240-4a45-9581-2cf7592c982f"],

Cell["\<\
bsgR2 = EvaluateFlavour[R2[{\"b\", OutLeg[\"s\"], OutLeg[\"g\"]}, \"Operators\
\" -> {\"qq1\"}]];
unitCKM = VCKM[a_, b_] :> KroneckerDelta[a, b];
onlyTop = {FMass[\"d\", _] -> 0, FMass[\"u\", 1 | 2] -> 0, Yuk[\"d\", _] -> \
0, Yuk[\"u\", 1 | 2] -> 0};
WilsonCoefficients[bsgR2 /. unitCKM /. onlyTop]\
\>", "Input",ExpressionUUID->"e61f5a5f-ff40-4e07-995c-8d5133dc7b70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"WC", "[", 
    RowBox[{"\<\"qq1\"\>", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
   RowBox[{"WC", "[", 
    RowBox[{"\<\"qq1\"\>", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "3"}], "}"}]}], "]"}], ",", 
   RowBox[{"WC", "[", 
    RowBox[{"\<\"qq1\"\>", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "3", ",", "3"}], "}"}]}], "]"}]}], 
  "}"}]], "Output",ExpressionUUID->"63df373e-34f5-4616-b140-10af049939a2"],

Cell["2.4 A flavour-changing two-point function", "Subsection",ExpressionUUID->"1e0344e1-5593-4d08-ad2e-12fb99c04469"],

Cell["\<\
The two-point function of an incoming top quark and an outgoing up quark at \
first order in the off-diagonal dipole. Its pole and rational term enter the \
off-diagonal field renormalisation factors of part 4. The files hold no tree \
for the two-point functions of quarks and gluons, so TreeVertex gives 0 for \
them, and UVCounterterm uses the inverse propagators.\
\>", "Text",ExpressionUUID->"38cfb68d-efc0-4424-899c-5151a15051ea"],

Cell["\<\
R2UVTable[{\"t\", OutLeg[\"u\"]}, {WC[\"uG\", {1, 3}], Conjugate[WC[\"uG\", \
{3, 1}]]}, \"Operators\" -> {\"uG\"}, \"Columns\" -> {\"R2\", \"UVPole\"}]\
\>", "Input",ExpressionUUID->"951cc818-7cf2-4f85-a998-672f69371e39"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"structure\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox[
      TemplateBox[{"\"R2\"", "\", \"", 
        RowBox[{"WC", "[", 
          RowBox[{"\"uG\"", ",", 
            RowBox[{"{", 
              RowBox[{"1", ",", "3"}], "}"}]}], "]"}]},
       "RowDefault"],
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox[
      TemplateBox[{"\"UVPole\"", "\", \"", 
        RowBox[{"WC", "[", 
          RowBox[{"\"uG\"", ",", 
            RowBox[{"{", 
              RowBox[{"1", ",", "3"}], "}"}]}], "]"}]},
       "RowDefault"],
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox[
      TemplateBox[{"\"R2\"", "\", \"", 
        RowBox[{"Conjugate", "[", 
          RowBox[{"WC", "[", 
            RowBox[{"\"uG\"", ",", 
              RowBox[{"{", 
                RowBox[{"3", ",", "1"}], "}"}]}], "]"}], "]"}]},
       "RowDefault"],
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox[
      TemplateBox[{"\"UVPole\"", "\", \"", 
        RowBox[{"Conjugate", "[", 
          RowBox[{"WC", "[", 
            RowBox[{"\"uG\"", ",", 
              RowBox[{"{", 
                RowBox[{"3", ",", "1"}], "}"}]}], "]"}], "]"}]},
       "RowDefault"],
      StripOnInput->False,
      FontWeight->Bold]},
    {
     RowBox[{
      RowBox[{"Dl", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Col", "[", "c2", "]"}]}], "]"}], " ", 
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         SuperscriptBox["Lam", "2"]}]], 
       RowBox[{
        SqrtBox["2"], " ", "gs", " ", "vev", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox[
            RowBox[{"FMass", "[", 
             RowBox[{"\<\"u\"\>", ",", "1"}], "]"}], "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox[
            RowBox[{"FMass", "[", 
             RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"SProd", "[", 
            RowBox[{"p2", ",", "p2"}], "]"}]}]}], ")"}]}]}]}], 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["Lam", "2"]], 
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", "gs", " ", "vev", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"FMass", "[", 
           RowBox[{"\<\"u\"\>", ",", "1"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"FMass", "[", 
           RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"], "-", 
         RowBox[{"SProd", "[", 
          RowBox[{"p2", ",", "p2"}], "]"}]}], ")"}]}]}], 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         SuperscriptBox["Lam", "2"]}]], 
       RowBox[{
        SqrtBox["2"], " ", "gs", " ", "vev", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox[
            RowBox[{"FMass", "[", 
             RowBox[{"\<\"u\"\>", ",", "1"}], "]"}], "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox[
            RowBox[{"FMass", "[", 
             RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"SProd", "[", 
            RowBox[{"p2", ",", "p2"}], "]"}]}]}], ")"}]}]}]}], 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["Lam", "2"]], 
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", "gs", " ", "vev", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"FMass", "[", 
           RowBox[{"\<\"u\"\>", ",", "1"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"FMass", "[", 
           RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"], "-", 
         RowBox[{"SProd", "[", 
          RowBox[{"p2", ",", "p2"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"Dl", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Col", "[", "c2", "]"}]}], "]"}], " ", 
      RowBox[{"Gam", "[", 
       RowBox[{"5", ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         SuperscriptBox["Lam", "2"]}]], 
       RowBox[{
        SqrtBox["2"], " ", "gs", " ", "vev", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox[
            RowBox[{"FMass", "[", 
             RowBox[{"\<\"u\"\>", ",", "1"}], "]"}], "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox[
            RowBox[{"FMass", "[", 
             RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"SProd", "[", 
            RowBox[{"p2", ",", "p2"}], "]"}]}]}], ")"}]}]}]}], 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["Lam", "2"]], 
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", "gs", " ", "vev", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"FMass", "[", 
           RowBox[{"\<\"u\"\>", ",", "1"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"FMass", "[", 
           RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"], "-", 
         RowBox[{"SProd", "[", 
          RowBox[{"p2", ",", "p2"}], "]"}]}], ")"}]}]}], 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", 
        SuperscriptBox["Lam", "2"]}]], 
      RowBox[{
       SqrtBox["2"], " ", "gs", " ", "vev", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", 
          SuperscriptBox[
           RowBox[{"FMass", "[", 
            RowBox[{"\<\"u\"\>", ",", "1"}], "]"}], "2"]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox[
           RowBox[{"FMass", "[", 
            RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"SProd", "[", 
           RowBox[{"p2", ",", "p2"}], "]"}]}]}], ")"}]}]}], 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["Lam", "2"]], 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", "gs", " ", "vev", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"FMass", "[", 
            RowBox[{"\<\"u\"\>", ",", "1"}], "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"FMass", "[", 
            RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"], "-", 
          RowBox[{"SProd", "[", 
           RowBox[{"p2", ",", "p2"}], "]"}]}], ")"}]}]}]}]},
    {
     RowBox[{
      RowBox[{"Dl", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Col", "[", "c2", "]"}]}], "]"}], " ", 
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "$nu1", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         SuperscriptBox["Lam", "2"]}]], 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", "gs", " ", "vev", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"FMass", "[", 
           RowBox[{"\<\"u\"\>", ",", "1"}], "]"}], "+", 
          RowBox[{"FMass", "[", 
           RowBox[{"\<\"u\"\>", ",", "3"}], "]"}]}], ")"}]}]}]}], 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["Lam", "2"]], 
      RowBox[{
       SqrtBox["2"], " ", "gs", " ", "vev", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FMass", "[", 
          RowBox[{"\<\"u\"\>", ",", "1"}], "]"}], "+", 
         RowBox[{"FMass", "[", 
          RowBox[{"\<\"u\"\>", ",", "3"}], "]"}]}], ")"}]}]}], 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         SuperscriptBox["Lam", "2"]}]], 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", "gs", " ", "vev", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"FMass", "[", 
           RowBox[{"\<\"u\"\>", ",", "1"}], "]"}], "+", 
          RowBox[{"FMass", "[", 
           RowBox[{"\<\"u\"\>", ",", "3"}], "]"}]}], ")"}]}]}]}], 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["Lam", "2"]], 
      RowBox[{
       SqrtBox["2"], " ", "gs", " ", "vev", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FMass", "[", 
          RowBox[{"\<\"u\"\>", ",", "1"}], "]"}], "+", 
         RowBox[{"FMass", "[", 
          RowBox[{"\<\"u\"\>", ",", "3"}], "]"}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"Dl", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Col", "[", "c2", "]"}]}], "]"}], " ", 
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", "5", ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "$nu1", "]"}]}], "]"}]}], 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", 
        SuperscriptBox["Lam", "2"]}]], 
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", "gs", " ", "vev", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"FMass", "[", 
           RowBox[{"\<\"u\"\>", ",", "1"}], "]"}]}], "+", 
         RowBox[{"FMass", "[", 
          RowBox[{"\<\"u\"\>", ",", "3"}], "]"}]}], ")"}]}]}], 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["Lam", "2"]], 
      RowBox[{
       SqrtBox["2"], " ", "gs", " ", "vev", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FMass", "[", 
          RowBox[{"\<\"u\"\>", ",", "1"}], "]"}], "-", 
         RowBox[{"FMass", "[", 
          RowBox[{"\<\"u\"\>", ",", "3"}], "]"}]}], ")"}]}]}], 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", 
        SuperscriptBox["Lam", "2"]}]], 
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", "gs", " ", "vev", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"FMass", "[", 
          RowBox[{"\<\"u\"\>", ",", "1"}], "]"}], "-", 
         RowBox[{"FMass", "[", 
          RowBox[{"\<\"u\"\>", ",", "3"}], "]"}]}], ")"}]}]}], 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["Lam", "2"]], 
      RowBox[{
       SqrtBox["2"], " ", "gs", " ", "vev", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"FMass", "[", 
           RowBox[{"\<\"u\"\>", ",", "1"}], "]"}]}], "+", 
         RowBox[{"FMass", "[", 
          RowBox[{"\<\"u\"\>", ",", "3"}], "]"}]}], ")"}]}]}]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1.5}}, "Rows" -> {{0.8}}}],
  "Grid"]], "Output",ExpressionUUID->"23590751-3caf-4aef-850c-7332c44038cd"],

Cell["3. Using a vertex in a calculation", "Section",ExpressionUUID->"8bdc258e-0fdd-4bbe-8eaf-6fe62d0c6d15"],

Cell["3.1 FeynCalc", "Subsection",ExpressionUUID->"4c99f9b1-8558-44e9-9434-6c46d3d970a4"],

Cell["\<\
ToFeynCalc writes a vertex, one coefficient of it, or any expression of the \
package with FeynCalc objects. All objects are four-dimensional. The \
Levi-Civita tensor of the package satisfies Tr[g^a g^b g^c g^d g5] = -4 i \
epsilon^{abcd}, the FeynCalc default, which the second input checks. This \
part needs FeynCalc; the other parts do not.\
\>", "Text",ExpressionUUID->"f63fa9d1-91d5-4bce-9ea6-4252b71881a8"],

Cell["\<\
Needs[\"FeynCalc`\"]
DiracSimplify[DiracTrace[GA[a, b, c, d, 5]]]
ToFeynCalc[R2[{\"g\", \"g\", OutLeg[\"H\"]}, \"Operators\" -> {\"HGtilde\"}], \
WC[\"HGtilde\"]]
ToFeynCalc[v0[\"Structures\"]]\
\>", "Input",ExpressionUUID->"50117605-b201-486b-8601-5981fb329b10"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4"}], " ", "\[ImaginaryI]", " ", 
  RowBox[{"Eps", "[", 
   RowBox[{
    RowBox[{"LorentzIndex", "[", "a", "]"}], ",", 
    RowBox[{"LorentzIndex", "[", "b", "]"}], ",", 
    RowBox[{"LorentzIndex", "[", "c", "]"}], ",", 
    RowBox[{"LorentzIndex", "[", "d", "]"}]}], "]"}]}]], "Output",ExpressionUU\
ID->"ea4f09eb-7a51-4df3-858d-7a2acc4c81a1"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["gs", "2"], " ", "vev", " ", 
   RowBox[{"Eps", "[", 
    RowBox[{
     RowBox[{"LorentzIndex", "[", "mu1", "]"}], ",", 
     RowBox[{"LorentzIndex", "[", "mu2", "]"}], ",", 
     RowBox[{"Momentum", "[", "p1", "]"}], ",", 
     RowBox[{"Momentum", "[", "p2", "]"}]}], "]"}], " ", 
   RowBox[{"SUNDelta", "[", 
    RowBox[{
     RowBox[{"SUNIndex", "[", "a1", "]"}], ",", 
     RowBox[{"SUNIndex", "[", "a2", "]"}]}], "]"}]}], 
  SuperscriptBox["Lam", "2"]]], "Output",ExpressionUUID->"aed5eeee-6027-4df5-\
8353-268c380e8df5"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{
    RowBox[{"Str", "[", "1", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"DiracChain", "[", 
      RowBox[{"1", ",", 
       RowBox[{"DiracIndex", "[", "s2", "]"}], ",", 
       RowBox[{"DiracIndex", "[", "s1", "]"}]}], "]"}], " ", 
     RowBox[{"Pair", "[", 
      RowBox[{
       RowBox[{"LorentzIndex", "[", "mu3", "]"}], ",", 
       RowBox[{"Momentum", "[", "p1", "]"}]}], "]"}], " ", 
     RowBox[{"SUNTF", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"SUNIndex", "[", "a3", "]"}], "}"}], ",", 
       RowBox[{"SUNFIndex", "[", "c2", "]"}], ",", 
       RowBox[{"SUNFIndex", "[", "c1", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "2", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"DiracChain", "[", 
      RowBox[{"1", ",", 
       RowBox[{"DiracIndex", "[", "s2", "]"}], ",", 
       RowBox[{"DiracIndex", "[", "s1", "]"}]}], "]"}], " ", 
     RowBox[{"Pair", "[", 
      RowBox[{
       RowBox[{"LorentzIndex", "[", "mu3", "]"}], ",", 
       RowBox[{"Momentum", "[", "p2", "]"}]}], "]"}], " ", 
     RowBox[{"SUNTF", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"SUNIndex", "[", "a3", "]"}], "}"}], ",", 
       RowBox[{"SUNFIndex", "[", "c2", "]"}], ",", 
       RowBox[{"SUNFIndex", "[", "c1", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "3", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"DiracChain", "[", 
      RowBox[{
       RowBox[{"DiracGamma", "[", "5", "]"}], ",", 
       RowBox[{"DiracIndex", "[", "s2", "]"}], ",", 
       RowBox[{"DiracIndex", "[", "s1", "]"}]}], "]"}], " ", 
     RowBox[{"Pair", "[", 
      RowBox[{
       RowBox[{"LorentzIndex", "[", "mu3", "]"}], ",", 
       RowBox[{"Momentum", "[", "p1", "]"}]}], "]"}], " ", 
     RowBox[{"SUNTF", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"SUNIndex", "[", "a3", "]"}], "}"}], ",", 
       RowBox[{"SUNFIndex", "[", "c2", "]"}], ",", 
       RowBox[{"SUNFIndex", "[", "c1", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "4", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"DiracChain", "[", 
      RowBox[{
       RowBox[{"DiracGamma", "[", "5", "]"}], ",", 
       RowBox[{"DiracIndex", "[", "s2", "]"}], ",", 
       RowBox[{"DiracIndex", "[", "s1", "]"}]}], "]"}], " ", 
     RowBox[{"Pair", "[", 
      RowBox[{
       RowBox[{"LorentzIndex", "[", "mu3", "]"}], ",", 
       RowBox[{"Momentum", "[", "p2", "]"}]}], "]"}], " ", 
     RowBox[{"SUNTF", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"SUNIndex", "[", "a3", "]"}], "}"}], ",", 
       RowBox[{"SUNFIndex", "[", "c2", "]"}], ",", 
       RowBox[{"SUNFIndex", "[", "c1", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "5", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"DiracChain", "[", 
      RowBox[{
       RowBox[{"DiracGamma", "[", 
        RowBox[{"LorentzIndex", "[", "mu3", "]"}], "]"}], ",", 
       RowBox[{"DiracIndex", "[", "s2", "]"}], ",", 
       RowBox[{"DiracIndex", "[", "s1", "]"}]}], "]"}], " ", 
     RowBox[{"SUNTF", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"SUNIndex", "[", "a3", "]"}], "}"}], ",", 
       RowBox[{"SUNFIndex", "[", "c2", "]"}], ",", 
       RowBox[{"SUNFIndex", "[", "c1", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "6", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"DiracChain", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "mu3", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", "5", "]"}]}], ",", 
       RowBox[{"DiracIndex", "[", "s2", "]"}], ",", 
       RowBox[{"DiracIndex", "[", "s1", "]"}]}], "]"}], " ", 
     RowBox[{"SUNTF", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"SUNIndex", "[", "a3", "]"}], "}"}], ",", 
       RowBox[{"SUNFIndex", "[", "c2", "]"}], ",", 
       RowBox[{"SUNFIndex", "[", "c1", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "7", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"DiracChain", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "mu3", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "$nu4", "]"}], "]"}]}], ",", 
       RowBox[{"DiracIndex", "[", "s2", "]"}], ",", 
       RowBox[{"DiracIndex", "[", "s1", "]"}]}], "]"}], " ", 
     RowBox[{"Pair", "[", 
      RowBox[{
       RowBox[{"LorentzIndex", "[", "$nu4", "]"}], ",", 
       RowBox[{"Momentum", "[", "p1", "]"}]}], "]"}], " ", 
     RowBox[{"SUNTF", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"SUNIndex", "[", "a3", "]"}], "}"}], ",", 
       RowBox[{"SUNFIndex", "[", "c2", "]"}], ",", 
       RowBox[{"SUNFIndex", "[", "c1", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "8", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"DiracChain", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "mu3", "]"}], "]"}], ".", 
        RowBox[{"DiracGamma", "[", 
         RowBox[{"LorentzIndex", "[", "$nu4", "]"}], "]"}]}], ",", 
       RowBox[{"DiracIndex", "[", "s2", "]"}], ",", 
       RowBox[{"DiracIndex", "[", "s1", "]"}]}], "]"}], " ", 
     RowBox[{"Pair", "[", 
      RowBox[{
       RowBox[{"LorentzIndex", "[", "$nu4", "]"}], ",", 
       RowBox[{"Momentum", "[", "p2", "]"}]}], "]"}], " ", 
     RowBox[{"SUNTF", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"SUNIndex", "[", "a3", "]"}], "}"}], ",", 
       RowBox[{"SUNFIndex", "[", "c2", "]"}], ",", 
       RowBox[{"SUNFIndex", "[", "c1", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "9", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"DiracChain", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"DiracGamma", "[", 
          RowBox[{"LorentzIndex", "[", "$nu1", "]"}], "]"}], ".", 
         RowBox[{"DiracGamma", "[", 
          RowBox[{"LorentzIndex", "[", "$nu4", "]"}], "]"}]}], ",", 
        RowBox[{"DiracIndex", "[", "s2", "]"}], ",", 
        RowBox[{"DiracIndex", "[", "s1", "]"}]}], "]"}]}], " ", 
     RowBox[{"Eps", "[", 
      RowBox[{
       RowBox[{"LorentzIndex", "[", "mu3", "]"}], ",", 
       RowBox[{"LorentzIndex", "[", "$nu1", "]"}], ",", 
       RowBox[{"LorentzIndex", "[", "$nu4", "]"}], ",", 
       RowBox[{"Momentum", "[", "p1", "]"}]}], "]"}], " ", 
     RowBox[{"SUNTF", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"SUNIndex", "[", "a3", "]"}], "}"}], ",", 
       RowBox[{"SUNFIndex", "[", "c2", "]"}], ",", 
       RowBox[{"SUNFIndex", "[", "c1", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "10", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"DiracChain", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"DiracGamma", "[", 
          RowBox[{"LorentzIndex", "[", "$nu1", "]"}], "]"}], ".", 
         RowBox[{"DiracGamma", "[", 
          RowBox[{"LorentzIndex", "[", "$nu4", "]"}], "]"}]}], ",", 
        RowBox[{"DiracIndex", "[", "s2", "]"}], ",", 
        RowBox[{"DiracIndex", "[", "s1", "]"}]}], "]"}]}], " ", 
     RowBox[{"Eps", "[", 
      RowBox[{
       RowBox[{"LorentzIndex", "[", "mu3", "]"}], ",", 
       RowBox[{"LorentzIndex", "[", "$nu1", "]"}], ",", 
       RowBox[{"LorentzIndex", "[", "$nu4", "]"}], ",", 
       RowBox[{"Momentum", "[", "p2", "]"}]}], "]"}], " ", 
     RowBox[{"SUNTF", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"SUNIndex", "[", "a3", "]"}], "}"}], ",", 
       RowBox[{"SUNFIndex", "[", "c2", "]"}], ",", 
       RowBox[{"SUNFIndex", "[", "c1", "]"}]}], "]"}]}]}]}], 
  "\[RightAssociation]"}]], "Output",ExpressionUUID->"341531f4-3d00-4fa3-af0d-\
57a403e886e0"],

Cell["\<\
Once FeynCalc is loaded the tables show the structures in FeynCalc form, and \
\"Form\" -> \"Explicit\" keeps the notation of the package.\
\>", "Text",ExpressionUUID->"e8a39df8-9c45-400b-87f7-13ce0fad4ba3"],

Cell["VertexTable[v0, WC[\"uG\", {3, 3}], \"Form\" -> \"Explicit\"]", "Input",ExpressionUUID->"35c13863-6fdd-4817-9090-c8e32c2e0958"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"structure\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox[
      RowBox[{"WC", "[", 
       RowBox[{"\<\"uG\"\>", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}]}], "]"}],
      StripOnInput->False,
      FontWeight->Bold]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"23", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"4", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"143", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"12", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{"5", ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"37", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"12", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{"5", ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"37", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"12", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["gs", "2"], " ", "vev", " ", 
       RowBox[{"FMass", "[", 
        RowBox[{"\<\"u\"\>", ",", "3"}], "]"}]}], 
      RowBox[{"6", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"53", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"6", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"53", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"6", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"LCTensor", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"53", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"12", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"LCTensor", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"53", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"12", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1.5}}, "Rows" -> {{0.8}}}],
  "Grid"]], "Output",ExpressionUUID->"f9ff73b2-ecdf-437f-9ca8-d5a888599234"],

Cell["3.2 From a vertex to an amplitude", "Subsection",ExpressionUUID->"1eb4bb3f-59b2-4e33-af8c-2f8a6def56fa"],

Cell["\<\
The rational term of t -> u g between spinors and with the polarisation \
vector of the gluon, with the legs tug of part 1.3. EpsChisholm and \
DiracSimplify remove the Levi-Civita tensors and use the Dirac equation:\
\>", "Text",ExpressionUUID->"31ee4a39-23f6-444d-8dab-4622ed84e1c1"],

Cell["\<\
FCClearScalarProducts[];
SP[pt, pt] = FMass[\"u\", 3]^2; SP[pu, pu] = FMass[\"u\", 1]^2; SP[k, k] = 0; \
SP[k, Polarization[k, -I]] = 0;
amp = DiracChainJoin[ToFeynCalc[R2[tug, \"Operators\" -> {\"uG\"}], \
WC[\"uG\", {1, 3}]]
        DiracChain[SpinorUBar[pu, FMass[\"u\", 1]], DiracIndex[j]] \
DiracChain[DiracIndex[i], SpinorU[pt, FMass[\"u\", 3]]]];
amp = Contract[amp Pair[LorentzIndex[nu], Momentum[Polarization[k, -I]]]];
Collect[DiracSimplify[EpsChisholm[amp]], _Spinor, Simplify]\
\>", "Input",ExpressionUUID->"db6da597-5818-48b8-8614-b36ee1f090b7"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"]}]], 
  RowBox[{
   SuperscriptBox["gs", "2"], " ", "vev", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "33"}], " ", 
      RowBox[{
       RowBox[{"Spinor", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", "pu", "]"}], ",", 
         RowBox[{"FMass", "[", 
          RowBox[{"\<\"u\"\>", ",", "1"}], "]"}], ",", "1"}], "]"}], ".", 
       RowBox[{"DiracGamma", "[", 
        RowBox[{"Momentum", "[", 
         RowBox[{"Polarization", "[", 
          RowBox[{"k", ",", 
           RowBox[{"-", "\[ImaginaryI]"}]}], "]"}], "]"}], "]"}], ".", 
       RowBox[{"DiracGamma", "[", "5", "]"}], ".", 
       RowBox[{"Spinor", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", "pt", "]"}], ",", 
         RowBox[{"FMass", "[", 
          RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], ",", "1"}], "]"}]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FMass", "[", 
         RowBox[{"\<\"u\"\>", ",", "1"}], "]"}], "-", 
        RowBox[{"FMass", "[", 
         RowBox[{"\<\"u\"\>", ",", "3"}], "]"}]}], ")"}]}], "-", 
     RowBox[{"33", " ", 
      RowBox[{
       RowBox[{"Spinor", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", "pu", "]"}], ",", 
         RowBox[{"FMass", "[", 
          RowBox[{"\<\"u\"\>", ",", "1"}], "]"}], ",", "1"}], "]"}], ".", 
       RowBox[{"DiracGamma", "[", 
        RowBox[{"Momentum", "[", 
         RowBox[{"Polarization", "[", 
          RowBox[{"k", ",", 
           RowBox[{"-", "\[ImaginaryI]"}]}], "]"}], "]"}], "]"}], ".", 
       RowBox[{"Spinor", "[", 
        RowBox[{
         RowBox[{"Momentum", "[", "pt", "]"}], ",", 
         RowBox[{"FMass", "[", 
          RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], ",", "1"}], "]"}]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"FMass", "[", 
         RowBox[{"\<\"u\"\>", ",", "1"}], "]"}], "+", 
        RowBox[{"FMass", "[", 
         RowBox[{"\<\"u\"\>", ",", "3"}], "]"}]}], ")"}]}], "+", 
     RowBox[{"23", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Spinor", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", "pu", "]"}], ",", 
           RowBox[{"FMass", "[", 
            RowBox[{"\<\"u\"\>", ",", "1"}], "]"}], ",", "1"}], "]"}], ".", 
         RowBox[{"Spinor", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", "pt", "]"}], ",", 
           RowBox[{"FMass", "[", 
            RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], ",", "1"}], "]"}]}], "+", 
        
        RowBox[{
         RowBox[{"Spinor", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", "pu", "]"}], ",", 
           RowBox[{"FMass", "[", 
            RowBox[{"\<\"u\"\>", ",", "1"}], "]"}], ",", "1"}], "]"}], ".", 
         RowBox[{"DiracGamma", "[", "5", "]"}], ".", 
         RowBox[{"Spinor", "[", 
          RowBox[{
           RowBox[{"Momentum", "[", "pt", "]"}], ",", 
           RowBox[{"FMass", "[", 
            RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], ",", "1"}], "]"}]}]}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"Momentum", "[", "pt", "]"}], ",", 
          RowBox[{"Momentum", "[", 
           RowBox[{"Polarization", "[", 
            RowBox[{"k", ",", 
             RowBox[{"-", "\[ImaginaryI]"}]}], "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"Momentum", "[", "pu", "]"}], ",", 
          RowBox[{"Momentum", "[", 
           RowBox[{"Polarization", "[", 
            RowBox[{"k", ",", 
             RowBox[{"-", "\[ImaginaryI]"}]}], "]"}], "]"}]}], "]"}]}], 
       ")"}]}]}], ")"}], " ", 
   RowBox[{"SUNTF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"SUNIndex", "[", "A", "]"}], "}"}], ",", 
     RowBox[{"SUNFIndex", "[", "cu", "]"}], ",", 
     RowBox[{"SUNFIndex", "[", "ct", "]"}]}], "]"}]}]}]], "Output",ExpressionU\
UID->"883b130d-3f13-4062-abb0-c509b12f4b88"],

Cell["3.3 Numbers", "Subsection",ExpressionUUID->"0b8cda8b-7428-4d89-b54c-1cafcf893f86"],

Cell["\<\
A vertex is evaluated numerically with replacement rules for its symbols. \
Here the t tbar g rational term of the dipole at an unphysical point, with \
on-shell top quarks and a gluon of virtuality -(50 GeV)^2:\
\>", "Text",ExpressionUUID->"5e1d0356-3eea-4191-b739-75582b9354f9"],

Cell["\<\
num = {gs -> 1.2178, vev -> 246.22, Lam -> 1000., FMass[\"u\", 3] -> 172.69, \
WC[\"uG\", {3, 3}] -> 0.3 + 0.1 I};
mt = FMass[\"u\", 3] /. num;
kin = {SProd[p1, p1] -> mt^2, SProd[p2, p2] -> mt^2, SProd[p1, p2] -> (-50^2 \
- 2 mt^2)/2};
vb = R2[{\"t\", \"tbar\", OutLeg[\"g\"]}, \"Operators\" -> {\"uG\"}];
Chop[VertexTable[vb, \"Form\" -> \"Explicit\"] /. num /. kin]\
\>", "Input",ExpressionUUID->"cc2dee53-f53b-4c68-93c1-cc7e172216f6"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"structure\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"coefficient\"\>",
      StripOnInput->False,
      FontWeight->Bold]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     "0.0008907982673816329`"},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     "0.0018461471338488916`"},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{"5", ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"0.`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.00015922481107787643`", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{"5", ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.00015922481107787643`", " ", "\[ImaginaryI]"}]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], "4.847324983615736`"},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", "0.0013684727006152621`"}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", "0.0013684727006152621`"}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"LCTensor", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", "0.000228078783435877`"}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"LCTensor", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", "0.000228078783435877`"}]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1.5}}, "Rows" -> {{0.8}}}],
  "Grid"]], "Output",ExpressionUUID->"ff5184a3-9d0f-40d6-b469-1a5e73e0dc8e"],

Cell["3.4 LaTeX", "Subsection",ExpressionUUID->"26930d93-d1c2-43ea-9f46-5fd4b02bbf51"],

Cell["\<\
ToLaTeX writes a vertex as LaTeX source in the layout of the catalogue. The \
structures come first, then one line for each Wilson coefficient, collected \
by structure. The string contains two align* environments of the package \
amsmath and can be pasted into a document. For the result of UVCounterterm \
the pole and the finite part are written separately. ToLaTeX also converts a \
single expression, with or without explicit structures.\
\>", "Text",ExpressionUUID->"89ad8449-1999-4bb0-a8d4-819e842aebfc"],

Cell["\<\
ToLaTeX[R2[{\"t\", \"tbar\"}, \"Operators\" -> {\"uG\"}]]
ToLaTeX[vb[WC[\"uG\", {3, 3}]]]\
\>", "Input",ExpressionUUID->"e78b5623-be86-420c-8ad9-5743b59e239d"],

Cell[BoxData["\<\"\\\\begin{align*}\\n\\\\mathcal S_{1} &= \
\\\\delta_{c_{1}c_{2}}\\\\,[1]_{s_{2}s_{1}} \\\\\\\\\\n\\\\mathcal S_{2} &= \
\\\\delta_{c_{1}c_{2}}\\\\,[\\\\gamma_5]_{s_{2}s_{1}} \\\\\\\\\\n\\\\mathcal \
S_{3} &= \\\\delta_{c_{1}c_{2}}\\\\,p_{2}^{\\\\nu_{1}}\\\\,[\\\\gamma_{\\\\nu_\
{1}}]_{s_{2}s_{1}}\\n\\\\end{align*}\\n\\\\begin{align*}\\n\\\\mathcal \
V^{R_2}_{t\\\\,\\\\bar t}\\\\big|_{{\\\\rm SM}} ={}& \
g_s^2\\\\,\\\\Bigl[\\\\frac{8 m_{u,3}}{3}\\\\,\\\\mathcal S_{1} \\\\\\\\\\n  \
&\\\\quad {}+ \\\\frac{4}{3}\\\\,\\\\mathcal S_{3}\\\\Bigr] \
\\\\\\\\[4pt]\\n\\\\mathcal V^{R_2}_{t\\\\,\\\\bar t}\\\\big|_{C_{uG}} ={}& \
\\\\frac{g_s \\\\hat v}{\\\\Lambda^2}\\\\,\\\\Bigl[-\\\\frac{2}{3} \
\\\\sqrt{2} \\\\left(7 m_{u,3}^2-3 p_{2}^2\\\\right) \
((C_{uG})^*_{33}+(C_{uG})_{33})\\\\,\\\\mathcal S_{1} \\\\\\\\\\n  &\\\\quad \
{}+ \\\\frac{2}{3} \\\\sqrt{2} \\\\left(7 m_{u,3}^2-3 p_{2}^2\\\\right) \
((C_{uG})^*_{33}-(C_{uG})_{33})\\\\,\\\\mathcal S_{2} \\\\\\\\\\n  &\\\\quad \
{}+ \\\\frac{4 \\\\sqrt{2} m_{u,3}}{3}\\\\,\\\\bigl((C_{uG})^*_{33} + \
(C_{uG})_{33}\\\\bigr)\\\\,\\\\mathcal \
S_{3}\\\\Bigr]\\n\\\\end{align*}\"\>"], "Output",ExpressionUUID->"cc2b8403-\
e006-4b3e-8596-a446199f33bd"],

Cell[BoxData["\<\"\\\\frac{23 g_s^2 \\\\hat v \\\\mathcal S_{1}}{4 \
\\\\sqrt{2} \\\\Lambda^2}+\\\\frac{53 i g_s^2 \\\\hat v \\\\mathcal \
S_{10}}{12 \\\\sqrt{2} \\\\Lambda^2}+\\\\frac{143 g_s^2 \\\\hat v \\\\mathcal \
S_{2}}{12 \\\\sqrt{2} \\\\Lambda^2}-\\\\frac{37 g_s^2 \\\\hat v \\\\mathcal \
S_{3}}{12 \\\\sqrt{2} \\\\Lambda^2}+\\\\frac{37 g_s^2 \\\\hat v \\\\mathcal \
S_{4}}{12 \\\\sqrt{2} \\\\Lambda^2}+\\\\frac{7 g_s^2 \\\\hat v m_{u,3} \
\\\\mathcal S_{5}}{6 \\\\sqrt{2} \\\\Lambda^2}-\\\\frac{53 g_s^2 \\\\hat v \\\
\\mathcal S_{7}}{6 \\\\sqrt{2} \\\\Lambda^2}-\\\\frac{53 g_s^2 \\\\hat v \
\\\\mathcal S_{8}}{6 \\\\sqrt{2} \\\\Lambda^2}+\\\\frac{53 i g_s^2 \\\\hat v \
\\\\mathcal S_{9}}{12 \\\\sqrt{2} \\\\Lambda^2}\"\>"], "Output",ExpressionUUID\
->"4423a164-9309-4fc3-a55d-10ea5da11ce1"],

Cell["4. Counterterms", "Section",ExpressionUUID->"ca917870-5b3f-40ab-ae56-001bc63e3aaf"],

Cell["4.1 Pole, pole counterterm and complete counterterm", "Subsection",ExpressionUUID->"b88824bf-b1e4-4e3f-b0db-17d518088b23"],

Cell["\<\
Three functions give three different things. UVPole is the pole of the \
unrenormalised vertex, which does not depend on any renormalisation scheme. \
UVct is the same with the opposite sign and the factor i/(16 Pi^2 epsilonDR). \
UVCounterterm is the complete counterterm vertex of the paper: the parameter \
and field renormalisation factors applied to the tree, the chiral rotation of \
a massive quark with a CP-odd mass, and the counterterm of the Wilson \
coefficients, -Gamma_C (1/epsilonDR - Leff). It depends on the scheme, which \
its options choose.\
\>", "Text",ExpressionUUID->"549b9cde-c187-4ab3-a5e6-1e0067886785"],

Cell["\<\
R2UVTable[{\"t\", \"tbar\", OutLeg[\"g\"]}, WC[\"uG\", {3, 3}], \"Operators\" \
-> {\"uG\"}, \"Columns\" -> {\"UVPole\", \"UVct\"}, \"Form\" -> \"Explicit\"]\
\
\>", "Input",ExpressionUUID->"9d324372-7f15-4a3f-8e4c-42a0136829e7"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"structure\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"UVPole\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox["\<\"UVct\"\>",
      StripOnInput->False,
      FontWeight->Bold]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}], 
     FractionBox[
      RowBox[{"11", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"48", " ", 
       SqrtBox["2"], " ", "epsilonDR", " ", 
       SuperscriptBox["Lam", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"113", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"12", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}], 
     FractionBox[
      RowBox[{"113", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"192", " ", 
       SqrtBox["2"], " ", "epsilonDR", " ", 
       SuperscriptBox["Lam", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{"5", ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"23", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"8", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"23", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"128", " ", 
        SqrtBox["2"], " ", "epsilonDR", " ", 
        SuperscriptBox["Lam", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{"5", ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"23", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"8", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}], 
     FractionBox[
      RowBox[{"23", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"128", " ", 
       SqrtBox["2"], " ", "epsilonDR", " ", 
       SuperscriptBox["Lam", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["gs", "2"], " ", "vev", " ", 
        RowBox[{"FMass", "[", 
         RowBox[{"\<\"u\"\>", ",", "3"}], "]"}]}], 
       RowBox[{"4", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}], 
     FractionBox[
      RowBox[{"7", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["gs", "2"], " ", "vev", " ", 
       RowBox[{"FMass", "[", 
        RowBox[{"\<\"u\"\>", ",", "3"}], "]"}]}], 
      RowBox[{"64", " ", 
       SqrtBox["2"], " ", "epsilonDR", " ", 
       SuperscriptBox["Lam", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"157", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"24", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"157", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"384", " ", 
        SqrtBox["2"], " ", "epsilonDR", " ", 
        SuperscriptBox["Lam", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"157", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"24", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"157", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"384", " ", 
        SqrtBox["2"], " ", "epsilonDR", " ", 
        SuperscriptBox["Lam", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"LCTensor", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"157", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"48", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"157", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"768", " ", 
        SqrtBox["2"], " ", "epsilonDR", " ", 
        SuperscriptBox["Lam", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"LCTensor", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"157", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"48", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"157", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"768", " ", 
        SqrtBox["2"], " ", "epsilonDR", " ", 
        SuperscriptBox["Lam", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1.5}}, "Rows" -> {{0.8}}}],
  "Grid"]], "Output",ExpressionUUID->"4c6ae587-c4c3-48ac-b572-f8891566065f"],

Cell["4.2 The renormalisation factors", "Subsection",ExpressionUUID->"2647171e-98d5-4a3e-a562-2754c3c8abbd"],

Cell["\<\
The option \"Massless\" names the massless generations of each sector. fs5 is \
the five-flavour scheme of the paper, fs4 has a massive b quark. Without the \
option all quarks are massive. OnShellConstants also accepts a bare list such \
as \"Massless\" -> {1, 2} for the sector asked, and then leaves the number of \
light flavours NLight open.\
\>", "Text",ExpressionUUID->"c9594aa6-d53d-4109-9dd6-ee45744fa26d"],

Cell["\<\
fs5 = \"Massless\" -> {\"u\" -> {1, 2}, \"d\" -> {1, 2, 3}};
fs4 = \"Massless\" -> {\"u\" -> {1, 2}, \"d\" -> {1, 2}};
OnShellConstants[]\
\>", "Input",ExpressionUUID->"1eac119d-7fcf-4ab8-9fc6-bad8d37baaaf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"dZ_SM\"\>", ",", "\<\"dm_SM\"\>", 
   ",", "\<\"dZ_SM_massless\"\>", ",", "\<\"dZg_SM_heavy\"\>", 
   ",", "\<\"dgs_SM_heavy\"\>", ",", "\<\"dgs_SM_light\"\>", 
   ",", "\<\"dZL_uG_diag\"\>", ",", "\<\"dZL_dG_diag\"\>", 
   ",", "\<\"dZR_uG_diag\"\>", ",", "\<\"dZR_dG_diag\"\>", 
   ",", "\<\"Redm_uG_diag\"\>", ",", "\<\"Redm_dG_diag\"\>", 
   ",", "\<\"Imdm_uG_diag\"\>", ",", "\<\"Imdm_dG_diag\"\>", 
   ",", "\<\"theta_uG_diag\"\>", ",", "\<\"theta_dG_diag\"\>", 
   ",", "\<\"dK_SR\"\>", ",", "\<\"dK_SL\"\>", ",", "\<\"dZL_uG_offdiag\"\>", 
   ",", "\<\"dZL_dG_offdiag\"\>", ",", "\<\"dZR_uG_offdiag\"\>", 
   ",", "\<\"dZR_dG_offdiag\"\>", ",", "\<\"dZbarL_uG_offdiag\"\>", 
   ",", "\<\"dZbarL_dG_offdiag\"\>", ",", "\<\"dZbarR_uG_offdiag\"\>", 
   ",", "\<\"dZbarR_dG_offdiag\"\>", ",", "\<\"dZg_uG\"\>", 
   ",", "\<\"dZg_dG\"\>", ",", "\<\"dgs_uG\"\>", ",", "\<\"dgs_dG\"\>", 
   ",", "\<\"dZL_4q\"\>", ",", "\<\"dZR_4q\"\>", ",", "\<\"dZbarL_4q\"\>", 
   ",", "\<\"dZbarR_4q\"\>", ",", "\<\"dm_4q\"\>", ",", "\<\"theta_4q\"\>", 
   ",", "\<\"dZg_C_G\"\>", ",", "\<\"dgs_C_G\"\>", 
   ",", "\<\"dZg_C_Gtilde\"\>", ",", "\<\"dgs_C_Gtilde\"\>", 
   ",", "\<\"dZg_C_HG\"\>", ",", "\<\"dgs_C_HG\"\>", 
   ",", "\<\"dZg_C_HGtilde\"\>", ",", "\<\"dgs_C_HGtilde\"\>", 
   ",", "\<\"dV\"\>"}], "}"}]], "Output",ExpressionUUID->"3c31936f-7ff4-4aa1-\
bd94-6fca654fec62"],

Cell["\<\
The names say what a factor is: dZ field, dm mass, dgs coupling, dZg gluon \
field, theta rotation angle, dK redundant operator. L and R give the \
chirality, SM, uG, dG, 4q, C_G, ... the origin, diag and offdiag the \
generations. OSLog[m] is Log[m^2/mu_R^2] and Leff is Log[mu_eft^2/mu_R^2]. \
The Standard-Model factors of the top quark and of gs in the five-flavour \
scheme:\
\>", "Text",ExpressionUUID->"e1e5ae63-c200-4e4b-8df0-00226d91c03e"],

Cell["\<\
Dataset[<|\"dZ_t\" -> OnShellConstants[\"dZ_SM\", \"u\", {3, 3}, fs5], \"dm_t\
\" -> OnShellConstants[\"dm_SM\", \"u\", {3, 3}, fs5],
  \"dgs light\" -> OnShellConstants[\"dgs_SM_light\", \"u\", {1, 1}, fs5], \
\"dgs top\" -> OnShellConstants[\"dgs_SM_heavy\", \"u\", {3, 3}, fs5]|>][All, \
{\"Pole\", \"Finite\"}]\
\>", "Input",ExpressionUUID->"dca68406-c490-4ec1-baa1-9ab0a761a5b1"],

Cell[BoxData[
 TagBox[
  TagBox[
   DynamicModuleBox[{TypeSystem`NestedGrid`PackagePrivate`$state$$ = <|
    "InitialData" -> <|
      "dZ_t" -> <|
        "Pole" -> Rational[-1, 4] SMEFTR2`gs^2 Pi^(-2), "Finite" -> 
         Rational[1, 12] SMEFTR2`gs^2 Pi^(-2) (-4 + 3 SMEFTR2`OSLog[
              SMEFTR2`FMass["u", 3]])|>, 
       "dm_t" -> <|
        "Pole" -> Rational[-1, 4] SMEFTR2`gs^2 Pi^(-2) SMEFTR2`FMass["u", 3], 
         "Finite" -> 
         Rational[1, 12] SMEFTR2`gs^2 Pi^(-2) 
          SMEFTR2`FMass["u", 3] (-4 + 3 SMEFTR2`OSLog[
              SMEFTR2`FMass["u", 3]])|>, 
       "dgs light" -> <|
        "Pole" -> Rational[-23, 96] SMEFTR2`gs^2 Pi^(-2), "Finite" -> 0|>, 
       "dgs top" -> <|
        "Pole" -> Rational[1, 48] SMEFTR2`gs^2 Pi^(-2), "Finite" -> 
         Rational[-1, 48] SMEFTR2`gs^2 Pi^(-2) SMEFTR2`OSLog[
            SMEFTR2`FMass["u", 3]]|>|>, "AllowEmbedding" -> True, 
     "InitialShape" -> TypeSystem`PackageScope`HeaderShape[<|{All, 
          TypeSystem`PackageScope`KeyDummy[0]} -> 1, {All, "Pole"} -> 
        1, {All, "Finite"} -> 1|>, 
       TypeSystem`PackageScope`Limited[
        TypeSystem`PackageScope`ColumnShape[
         TypeSystem`PackageScope`KeyValueShape[
          TypeSystem`PackageScope`AtomShape[100.80000000000001`], 
          TypeSystem`PackageScope`Limited[
           
           TypeSystem`PackageScope`RowShape[<|
            "Pole" -> TypeSystem`PackageScope`UnknownShape[False], "Finite" -> 
             TypeSystem`PackageScope`UnknownShape[False]|>], 
           DirectedInfinity[1], 2, {All}]]], 4, 
        DirectedInfinity[1], {}]], "InitialType" -> TypeSystem`Assoc[
       TypeSystem`Atom[String], 
       TypeSystem`Struct[{"Pole", "Finite"}, {
        TypeSystem`AnyType, TypeSystem`AnyType}], 4], "Meta" -> <||>, 
     "RowTarget" -> 20, "ColumnTarget" -> 10, "Shape" -> 
     TypeSystem`PackageScope`HeaderShape[<|{All, 
          TypeSystem`PackageScope`KeyDummy[0]} -> 1, {All, "Pole"} -> 
        1, {All, "Finite"} -> 1|>, 
       TypeSystem`PackageScope`Limited[
        TypeSystem`PackageScope`ColumnShape[
         TypeSystem`PackageScope`KeyValueShape[
          TypeSystem`PackageScope`AtomShape[100.80000000000001`], 
          TypeSystem`PackageScope`Limited[
           
           TypeSystem`PackageScope`RowShape[<|
            "Pole" -> TypeSystem`PackageScope`UnknownShape[False], "Finite" -> 
             TypeSystem`PackageScope`UnknownShape[False]|>], 
           DirectedInfinity[1], 2, {All}]]], 4, 
        DirectedInfinity[1], {}]], "Type" -> TypeSystem`Assoc[
       TypeSystem`Atom[String], 
       TypeSystem`Struct[{"Pole", "Finite"}, {
        TypeSystem`AnyType, TypeSystem`AnyType}], 4], "Path" -> {}, 
     "DisplayedRowCount" -> 4, "DisplayedColumnCount" -> 2, "DataRowCount" -> 
     4, "DataColumnCount" -> 2, "SortPaths" -> {}, "SortDirections" -> {}, 
     "HiddenItemsMap" -> Null, "UpdateType" -> 1|>, 
    TypeSystem`NestedGrid`PackagePrivate`$outputID$$, 
    TypeSystem`NestedGrid`PackagePrivate`$path$$ = {}, 
    TypeSystem`NestedGrid`PackagePrivate`$vPos$$ = 1, 
    TypeSystem`NestedGrid`PackagePrivate`$hPos$$ = 1, 
    TypeSystem`NestedGrid`PackagePrivate`$grid$$ = 
    DynamicModule[{
     TypeSystem`NestedGrid`PackagePrivate`renderedGrid = Deploy[
        Style[
         Grid[{{
            Item[
             Pane[
              Annotation[
               Mouseover[
                
                Graphics[{}, ImageSize -> 6, BaselinePosition -> 
                 Scaled[-0.15]], 
                Graphics[{
                  RGBColor[
                  0.6000839236379029, 0.6000839236379029, 0.6000839236379029], 
                  
                  Polygon[{{2^Rational[-1, 2], -2^Rational[-1, 2]}, {
                    2^Rational[-1, 2], 2^
                    Rational[-1, 2]}, {-2^Rational[-1, 2], 2^
                    Rational[-1, 2]}, {-2^Rational[-1, 2], -2^
                    Rational[-1, 2]}}]}, ImageSize -> 6, BaselinePosition -> 
                 Scaled[-0.15]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, Keys}, "KeyDummy", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["Pole", 
                  Style[
                  "Pole", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "Pole"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "Pole"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["Finite", 
                  Style[
                  "Finite", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "Finite"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "Finite"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["dZ_t", 
                  Style[
                  "dZ_t", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["dZ_t"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["dZ_t"]}, "RowHeader", False], "Mouse"], 
              ImageSize -> {{100.80000000000001`, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
                StyleBox[
                 RowBox[{"-", 
                   FractionBox[
                    SuperscriptBox["gs", "2"], 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], FontFamily -> Dynamic[
                   CurrentValue[{"StyleHints", "CodeFont"}]], 
                 ShowStringCharacters -> True]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["dZ_t"], 
                 Key["Pole"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
                StyleBox[
                 FractionBox[
                  RowBox[{
                    SuperscriptBox["gs", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"OSLog", "[", 
                    RowBox[{"FMass", "[", 
                    RowBox[{"\"u\"", ",", "3"}], "]"}], "]"}]}]}], ")"}]}], 
                  RowBox[{"12", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]], FontFamily -> Dynamic[
                   CurrentValue[{"StyleHints", "CodeFont"}]], 
                 ShowStringCharacters -> True]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["dZ_t"], 
                 Key["Finite"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["dm_t", 
                  Style[
                  "dm_t", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["dm_t"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["dm_t"]}, "RowHeader", False], "Mouse"], 
              ImageSize -> {{100.80000000000001`, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
                StyleBox[
                 RowBox[{"-", 
                   FractionBox[
                    RowBox[{
                    SuperscriptBox["gs", "2"], " ", 
                    RowBox[{"FMass", "[", 
                    RowBox[{"\"u\"", ",", "3"}], "]"}]}], 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], FontFamily -> Dynamic[
                   CurrentValue[{"StyleHints", "CodeFont"}]], 
                 ShowStringCharacters -> True]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["dm_t"], 
                 Key["Pole"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
                StyleBox[
                 FractionBox[
                  RowBox[{
                    SuperscriptBox["gs", "2"], " ", 
                    RowBox[{"FMass", "[", 
                    RowBox[{"\"u\"", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"OSLog", "[", 
                    RowBox[{"FMass", "[", 
                    RowBox[{"\"u\"", ",", "3"}], "]"}], "]"}]}]}], ")"}]}], 
                  RowBox[{"12", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]], FontFamily -> Dynamic[
                   CurrentValue[{"StyleHints", "CodeFont"}]], 
                 ShowStringCharacters -> True]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["dm_t"], 
                 Key["Finite"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["dgs light", 
                  Style[
                  "dgs light", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["dgs light"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["dgs light"]}, "RowHeader", False], "Mouse"], 
              ImageSize -> {{100.80000000000001`, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
                StyleBox[
                 RowBox[{"-", 
                   FractionBox[
                    RowBox[{"23", " ", 
                    SuperscriptBox["gs", "2"]}], 
                    RowBox[{"96", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], FontFamily -> Dynamic[
                   CurrentValue[{"StyleHints", "CodeFont"}]], 
                 ShowStringCharacters -> True]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["dgs light"], 
                 Key["Pole"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["dgs light"], 
                 Key["Finite"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["dgs top", 
                  Style[
                  "dgs top", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["dgs top"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["dgs top"]}, "RowHeader", False], "Mouse"], 
              ImageSize -> {{100.80000000000001`, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
                StyleBox[
                 FractionBox[
                  SuperscriptBox["gs", "2"], 
                  RowBox[{"48", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]], FontFamily -> Dynamic[
                   CurrentValue[{"StyleHints", "CodeFont"}]], 
                 ShowStringCharacters -> True]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["dgs top"], 
                 Key["Pole"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
                StyleBox[
                 RowBox[{"-", 
                   FractionBox[
                    RowBox[{
                    SuperscriptBox["gs", "2"], " ", 
                    RowBox[{"OSLog", "[", 
                    RowBox[{"FMass", "[", 
                    RowBox[{"\"u\"", ",", "3"}], "]"}], "]"}]}], 
                    RowBox[{"48", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], FontFamily -> Dynamic[
                   CurrentValue[{"StyleHints", "CodeFont"}]], 
                 ShowStringCharacters -> True]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["dgs top"], 
                 Key["Finite"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}}, 
          BaseStyle -> {
           ContextMenu -> 
            Dynamic[TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger; 
              Which[TypeSystem`NestedGrid`PackagePrivate`$lastOutputID =!= 
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                 TypeSystem`NestedGrid`PackagePrivate`$outputID$$], {}, 
                TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger === 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenuTrigger, 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenu, True, 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenuTrigger = 
                 TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger; 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenu = 
                 Block[{TypeSystem`NestedGrid`PackagePrivate`$globalScrollPos = \
{TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$}}, 
                   
                   With[{TypeSystem`NestedGrid`PackagePrivate`lastPath$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$lastPathType, 
                    TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$\
lastPathIsLeafHeader, TypeSystem`NestedGrid`PackagePrivate`headerHidden$ = And[
                    MatchQ[TypeSystem`NestedGrid`PackagePrivate`$lastPathType, 
                    Alternatives["RowHeader", "ColumnHeader"]], 
                    TypeSystem`NestedGrid`PackagePrivate`headerHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$]], 
                    TypeSystem`NestedGrid`PackagePrivate`allHidden$ = 
                    TypeSystem`NestedGrid`PackagePrivate`allHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`anyHidden$ = 
                    TypeSystem`NestedGrid`PackagePrivate`anyHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ = 
                    TypeSystem`NestedGrid`PackagePrivate`columnSortDirection[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$[
                    "SortPaths"], 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$[
                    "SortDirections"]], 
                    TypeSystem`NestedGrid`PackagePrivate`haveData$ = Not[
                    FailureQ[
                    TypeSystem`NestedGrid`PackagePrivate`datasetInitialData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$]]], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$ = Not[
                    FreeQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, Keys]]}, 
                    Join[{
                    If[
                    Or[
                    Not[TypeSystem`NestedGrid`PackagePrivate`haveData$], 
                    Not[TypeSystem`NestedGrid`PackagePrivate`anyHidden$], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$], 
                    Nothing, 
                    MenuItem[
                    "Show " <> 
                    Which[TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "Item", "", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "RowHeader", "Row", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "ColumnHeader", "Column", True, ""], 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateHiddenItems[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "remove"]], MenuEvaluator -> Automatic]], 
                    If[
                    Or[
                    Not[TypeSystem`NestedGrid`PackagePrivate`haveData$], 
                    TypeSystem`NestedGrid`PackagePrivate`pathEmptyQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$, 
                    And[
                    TypeSystem`NestedGrid`PackagePrivate`allHidden$, 
                    TypeSystem`NestedGrid`PackagePrivate`headerHidden$]], 
                    Nothing, 
                    MenuItem[
                    "Hide " <> 
                    Which[TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "Item", "", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "RowHeader", "Row", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "ColumnHeader", "Column", True, ""], 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateHiddenItems[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, "add"]], 
                    MenuEvaluator -> Automatic]], Delimiter}, 
                    If[
                    And[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MatchQ[TypeSystem`NestedGrid`PackagePrivate`lastPathType$, 
                    Alternatives["ColumnHeader", "KeyDummy"]], 
                    TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$, 
                    Not[TypeSystem`NestedGrid`PackagePrivate`allHidden$]], {
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    "Ascending", 
                    MenuItem["Sort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "Ascending"]], MenuEvaluator -> Automatic], Nothing], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    "Descending", 
                    MenuItem["Reverse Sort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "Descending"]], MenuEvaluator -> Automatic], Nothing], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    None, 
                    MenuItem["Unsort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, None]], 
                    MenuEvaluator -> Automatic], Nothing], Delimiter}, {}], {
                    MenuItem["Copy Position to Clipboard", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentPosition[
                    TypeSystem`NestedGrid`PackagePrivate`copyClip]], 
                    MenuEvaluator -> Automatic], 
                    If[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MenuItem["Copy Data to Clipboard", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`copyClip]], 
                    MenuEvaluator -> Automatic], Nothing], Delimiter, 
                    MenuItem["Paste Position in New Cell", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentPosition[
                    TypeSystem`NestedGrid`PackagePrivate`cellPaste]], 
                    MenuEvaluator -> Automatic], 
                    If[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MenuItem["Paste Data in New Cell", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`cellPaste]], 
                    MenuEvaluator -> Automatic], Nothing]}]]]]], FontFamily -> 
            "Source Sans Pro", FontSize -> 14, FontWeight -> Plain}, Dividers -> 
          All, FrameStyle -> 
          RGBColor[0.749003690406716, 0.749003690406716, 0.749003690406716], 
          Spacings -> {0, 0}, Alignment -> Left, 
          BaseStyle -> {
           FontFamily -> "Source Sans Pro", FontSize -> 14, FontWeight -> 
            Plain}], LineBreakWithin -> False, ContextMenu -> {}, NumberMarks -> 
         False, ShowAutoStyles -> False]], 
      TypeSystem`NestedGrid`PackagePrivate`initialQ = True}, 
     Dynamic[
      TypeSystem`NestedGrid`PackagePrivate`setupViewPath[
      TypeSystem`NestedGrid`PackagePrivate`$path$$, If[
         Not[TypeSystem`NestedGrid`PackagePrivate`initialQ], 
         Module[{
          TypeSystem`NestedGrid`PackagePrivate`tmpGrid$ = $Failed, 
           TypeSystem`NestedGrid`PackagePrivate`tmpData$ = 
           TypeSystem`NestedGrid`PackagePrivate`datasetData[
            TypeSystem`NestedGrid`PackagePrivate`$state$$]}, 
          TypeSystem`NestedGrid`PackagePrivate`tmpGrid$ = If[
             FailureQ[TypeSystem`NestedGrid`PackagePrivate`tmpData$], 
             TypeSystem`NestedGrid`PackagePrivate`renderedGrid, 
             TypeSystem`NestedGrid`PackagePrivate`renderGrid[
             TypeSystem`NestedGrid`PackagePrivate`$state$$, 
              TypeSystem`NestedGrid`PackagePrivate`$path$$, 
              TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
              TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
              TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
              TypeSystem`NestedGrid`PackagePrivate`localHold[
              TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
             TypeSystem`NestedGrid`PackagePrivate`tmpData$]]; If[
            Not[
             FailureQ[TypeSystem`NestedGrid`PackagePrivate`tmpGrid$]], 
            TypeSystem`NestedGrid`PackagePrivate`renderedGrid = 
            TypeSystem`NestedGrid`PackagePrivate`tmpGrid$]; Null]]; 
       TypeSystem`NestedGrid`PackagePrivate`initialQ = False; 
       TypeSystem`NestedGrid`PackagePrivate`$vPos$$; 
       TypeSystem`NestedGrid`PackagePrivate`$hPos$$; If[
         FailureQ[TypeSystem`NestedGrid`PackagePrivate`renderedGrid], 
         TypeSystem`SparseGrid[
          TypeSystem`H["(data no longer present)"]], 
         TypeSystem`NestedGrid`PackagePrivate`renderedGrid]], 
      TrackedSymbols :> {
       TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$hPos$$}], 
     DynamicModuleValues :> {}], 
    TypeSystem`NestedGrid`PackagePrivate`$topBar$$ = Dynamic[
     TypeSystem`NestedGrid`PackagePrivate`makeFramedBar[
      TypeSystem`PackageScope`SubViewPathbar[
      TypeSystem`NestedGrid`PackagePrivate`$path$$, 
       TypeSystem`NestedGrid`PackagePrivate`updateState[
       TypeSystem`NestedGrid`PackagePrivate`$state$$, 
        TypeSystem`NestedGrid`PackagePrivate`$path$$, 
        TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
        TypeSystem`NestedGrid`PackagePrivate`localHold[
        TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]]], 
     TrackedSymbols :> {TypeSystem`NestedGrid`PackagePrivate`$path$$}], 
    TypeSystem`NestedGrid`PackagePrivate`$bottomBar$$ = Dynamic[
     Replace[
      Replace[
      TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$, {
       TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
          TypeSystem`NestedGrid`PackagePrivate`localHold[
          TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][Null, 
          Blank[]] -> "", TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
          TypeSystem`NestedGrid`PackagePrivate`localHold[
          TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
          Pattern[TypeSystem`NestedGrid`PackagePrivate`path$, 
           Blank[]], 
          Pattern[TypeSystem`NestedGrid`PackagePrivate`pathType$, 
           Blank[]], 
          Pattern[TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$, 
           Blank[]]] :> (
         Increment[TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger]; 
         TypeSystem`NestedGrid`PackagePrivate`$lastPath = 
          TypeSystem`NestedGrid`PackagePrivate`path$; 
         TypeSystem`NestedGrid`PackagePrivate`$lastPathType = 
          TypeSystem`NestedGrid`PackagePrivate`pathType$; 
         TypeSystem`NestedGrid`PackagePrivate`$lastPathIsLeafHeader = 
          TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$; 
         TypeSystem`NestedGrid`PackagePrivate`$lastOutputID = 
          TypeSystem`NestedGrid`PackagePrivate`localHold[
           TypeSystem`NestedGrid`PackagePrivate`$outputID$$]; 
         TypeSystem`NestedGrid`PackagePrivate`makePathTrail[
          TypeSystem`NestedGrid`PackagePrivate`path$, 
           TypeSystem`NestedGrid`PackagePrivate`makePathElements]), Null :> 
        Spacer[10], Blank[] :> Spacer[10]}], 
      Pattern[TypeSystem`NestedGrid`PackagePrivate`bar, 
        Except[
         Alternatives[
          Blank[Spacer], ""]]] :> 
      TypeSystem`NestedGrid`PackagePrivate`makeFramedPathbar[
       TypeSystem`NestedGrid`PackagePrivate`bar]], 
     TrackedSymbols :> {
      TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$}], 
    TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$}, 
    DynamicWrapperBox[
     DynamicBox[ToBoxes[
       Dataset`DatasetContent[
       2, "Path" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$path$$], 
        "Grid" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$grid$$], "State" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$state$$], "VPos" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$vPos$$], "HPos" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$hPos$$], "TopBar" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$topBar$$], "BottomBar" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$bottomBar$$], "OutputID" -> 
        Hold[
          TypeSystem`NestedGrid`PackagePrivate`localHold[
          TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]], StandardForm],
      TrackedSymbols:>{
       TypeSystem`NestedGrid`PackagePrivate`$state$$, 
        TypeSystem`NestedGrid`PackagePrivate`$grid$$}], 
     TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$ = 
     MouseAnnotation[],
     ImageSizeCache->{204.0484, {10.304549761116505`, 16.036483354866505`}}],
    BaseStyle->{
     LineBreakWithin -> False, 
      LightDarkAutoColorRules -> <|"MarkedColors" -> True|>},
    DynamicModuleValues:>{},
    Initialization:>(TypeSystem`NestedGrid`PackagePrivate`$outputID$$ = 
     CreateUUID[]),
    UnsavedVariables:>{TypeSystem`NestedGrid`PackagePrivate`$outputID$$}],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Dataset`InterpretDataset[1],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",ExpressionUUID->"4e0d31b7-700e-4462-984c-\
c6ed00a54061"],

Cell["\<\
The number of light flavours in the coupling follows the massless generations:\
\>", "Text",ExpressionUUID->"6cb028ee-6829-4831-bf9d-9653df2f2b78"],

Cell["\<\
{OnShellConstants[\"dgs_SM_light\", \"u\", {1, 1}, fs5][\"Pole\"], \
OnShellConstants[\"dgs_SM_light\", \"u\", {1, 1}, fs4][\"Pole\"]}\
\>", "Input",ExpressionUUID->"664c92d7-c086-4c3f-8ae3-cebe35982b60"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"23", " ", 
      SuperscriptBox["gs", "2"]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"25", " ", 
      SuperscriptBox["gs", "2"]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]], "Output",ExpressionUUID->\
"ad04d5b2-5841-417b-a206-677aed68d867"],

Cell["\<\
The off-diagonal field factor that turns an incoming top quark into an up \
quark at first order in the dipole, and the mass that the top-quark loop of \
the scalar four-quark operators gives to the b quark:\
\>", "Text",ExpressionUUID->"bf2ca47f-6d92-4e54-a7fd-8d3957b3dbff"],

Cell["\<\
OnShellConstants[\"dZL_uG_offdiag\", \"u\", {1, 3}, fs5]
OnShellConstants[\"dm_4q\", \"d\", {3, 3}, fs5][\"Pole\"] /. VCKM[a_, b_] :> \
KroneckerDelta[a, b]\
\>", "Input",ExpressionUUID->"c9e340d2-4f3d-49b2-a4f2-a12c51140847"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Pole\"\>", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", "gs", " ", "vev", " ", 
       RowBox[{"FMass", "[", 
        RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
       RowBox[{"WC", "[", 
        RowBox[{"\<\"uG\"\>", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], 
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
   RowBox[{"\<\"Finite\"\>", "\[Rule]", 
    FractionBox[
     RowBox[{"gs", " ", "vev", " ", 
      RowBox[{"FMass", "[", 
       RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"6", " ", "Leff"}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"OSLog", "[", 
          RowBox[{"FMass", "[", 
           RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"WC", "[", 
       RowBox[{"\<\"uG\"\>", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], 
     RowBox[{"6", " ", 
      SqrtBox["2"], " ", 
      SuperscriptBox["Lam", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{"\<\"DefinedAt\"\>", 
    "\[Rule]", "\<\"incoming quark j on shell, p^2 = m[j]^2\"\>"}]}], 
  "\[RightAssociation]"}]], "Output",ExpressionUUID->"613b1960-aa38-4221-9cdd-\
35981653da9c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"21", " ", 
      RowBox[{"Conjugate", "[", 
       RowBox[{"WC", "[", 
        RowBox[{"\<\"quqd1\"\>", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}]}], "]"}], 
       "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"Conjugate", "[", 
       RowBox[{"WC", "[", 
        RowBox[{"\<\"quqd8\"\>", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}]}], "]"}], 
       "]"}]}]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"FMass", "[", 
     RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "3"]}], 
  RowBox[{"48", " ", 
   SuperscriptBox["Lam", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"]}]]], "Output",ExpressionUUID->"fa853af8-1cfb-\
4e5b-bb71-afa8ef7110d0"],

Cell["\<\
The counterterm of the redundant operator, proportional to p^2, is separate \
by default (\"Scheme\" -> \"p2\"). With \"Scheme\" -> \"OS\" the field factor \
absorbs the whole self-energy. The difference is the term with 2/epsilon - 2 \
Leff of the paper:\
\>", "Text",ExpressionUUID->"d5cee7b1-04cb-4b9a-8b7b-504af5af8136"],

Cell["\<\
zp2 = OnShellConstants[\"dZL_uG_offdiag\", \"u\", {1, 3}, fs5];
zos = OnShellConstants[\"dZL_uG_offdiag\", \"u\", {1, 3}, fs5, \"Scheme\" -> \
\"OS\"];
Simplify[{zp2[\"Pole\"] - zos[\"Pole\"], zp2[\"Finite\"] - zos[\"Finite\"]}]\
\>", "Input",ExpressionUUID->"f3707078-8deb-41d8-90f4-646ad901f674"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"gs", " ", "vev", " ", 
      RowBox[{"FMass", "[", 
       RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
      RowBox[{"WC", "[", 
       RowBox[{"\<\"uG\"\>", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], 
     RowBox[{
      SqrtBox["2"], " ", 
      SuperscriptBox["Lam", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   FractionBox[
    RowBox[{"gs", " ", "Leff", " ", "vev", " ", 
     RowBox[{"FMass", "[", 
      RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
     RowBox[{"WC", "[", 
      RowBox[{"\<\"uG\"\>", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], 
    RowBox[{
     SqrtBox["2"], " ", 
     SuperscriptBox["Lam", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]], "Output",ExpressionUUID->\
"aa686fb7-891a-4b97-966e-88c9406ef439"],

Cell["4.3 The complete counterterm vertex", "Subsection",ExpressionUUID->"227114e5-b944-4f81-9626-9e7926530d3c"],

Cell["\<\
UVCounterterm for t tbar g in the five-flavour scheme. The object is v[] = v[\
\"Pole\"]/epsilonDR + v[\"Finite\"], with the factor 1/(16 Pi^2) included, \
and v[\"GammaC\"] is the coefficient Gamma^UV_C of the counterterm rule of \
the paper, which enters as -Gamma^UV_C (1/epsilonDR - Leff).\
\>", "Text",ExpressionUUID->"cc8a87b2-45f3-482b-9033-db5b32c14115"],

Cell["\<\
ctTTG = UVCounterterm[{\"t\", \"tbar\", OutLeg[\"g\"]}, fs5, \"Operators\" -> \
{\"uG\"}];
VertexTable[ctTTG, WC[\"uG\", {3, 3}], \"Form\" -> \"Explicit\"]
Collect[Coefficient[ctTTG[\"Finite\"], WC[\"uG\", {3, 3}]], _Str, Simplify]\
\>", "Input",ExpressionUUID->"0f594ebb-b3d0-4cd0-bd0f-82488b551f30"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"structure\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox[
      RowBox[{"WC", "[", 
       RowBox[{"\<\"uG\"\>", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3"}], "}"}]}], "]"}],
      StripOnInput->False,
      FontWeight->Bold]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["gs", "2"], " ", "vev", " ", 
        RowBox[{"FMass", "[", 
         RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "21"}], "+", 
          RowBox[{"epsilonDR", " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"69", " ", "Leff"}]}], ")"}]}], "-", 
          RowBox[{"48", " ", "epsilonDR", " ", 
           RowBox[{"OSLog", "[", 
            RowBox[{"FMass", "[", 
             RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "]"}]}]}], ")"}]}], 
       RowBox[{"192", " ", 
        SqrtBox["2"], " ", "epsilonDR", " ", 
        SuperscriptBox["Lam", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$d1", "]"}], ",", 
        RowBox[{"Lor", "[", "$d2", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"LCTensor", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$d1", "]"}], ",", 
        RowBox[{"Lor", "[", "$d2", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{
       SuperscriptBox["gs", "2"], " ", "vev", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "241"}], "+", 
         RowBox[{"epsilonDR", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "128"}], "+", 
            RowBox[{"137", " ", "Leff"}]}], ")"}]}], "+", 
         RowBox[{"104", " ", "epsilonDR", " ", 
          RowBox[{"OSLog", "[", 
           RowBox[{"FMass", "[", 
            RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "]"}]}]}], ")"}]}], 
      RowBox[{"768", " ", 
       SqrtBox["2"], " ", "epsilonDR", " ", 
       SuperscriptBox["Lam", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$d1", "]"}], ",", 
        RowBox[{"Lor", "[", "$d2", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"LCTensor", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$d1", "]"}], ",", 
        RowBox[{"Lor", "[", "$d2", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{
       SuperscriptBox["gs", "2"], " ", "vev", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "241"}], "+", 
         RowBox[{"epsilonDR", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "128"}], "+", 
            RowBox[{"137", " ", "Leff"}]}], ")"}]}], "+", 
         RowBox[{"104", " ", "epsilonDR", " ", 
          RowBox[{"OSLog", "[", 
           RowBox[{"FMass", "[", 
            RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "]"}]}]}], ")"}]}], 
      RowBox[{"768", " ", 
       SqrtBox["2"], " ", "epsilonDR", " ", 
       SuperscriptBox["Lam", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["gs", "2"], " ", "vev", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "43"}], "+", 
          RowBox[{"epsilonDR", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "32"}], "+", 
             RowBox[{"17", " ", "Leff"}]}], ")"}]}], "+", 
          RowBox[{"26", " ", "epsilonDR", " ", 
           RowBox[{"OSLog", "[", 
            RowBox[{"FMass", "[", 
             RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "]"}]}]}], ")"}]}], 
       RowBox[{"96", " ", 
        SqrtBox["2"], " ", "epsilonDR", " ", 
        SuperscriptBox["Lam", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{"5", ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"23", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["gs", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"epsilonDR", " ", "Leff"}]}], ")"}], " ", "vev"}], 
      RowBox[{"128", " ", 
       SqrtBox["2"], " ", "epsilonDR", " ", 
       SuperscriptBox["Lam", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$d1", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "$d1", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["gs", "2"], " ", "vev", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "241"}], "+", 
         RowBox[{"epsilonDR", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "128"}], "+", 
            RowBox[{"137", " ", "Leff"}]}], ")"}]}], "+", 
         RowBox[{"104", " ", "epsilonDR", " ", 
          RowBox[{"OSLog", "[", 
           RowBox[{"FMass", "[", 
            RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "]"}]}]}], ")"}]}], 
      RowBox[{"384", " ", 
       SqrtBox["2"], " ", "epsilonDR", " ", 
       SuperscriptBox["Lam", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["gs", "2"], " ", "vev", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "155"}], "+", 
          RowBox[{"epsilonDR", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "64"}], "+", 
             RowBox[{"103", " ", "Leff"}]}], ")"}]}], "+", 
          RowBox[{"52", " ", "epsilonDR", " ", 
           RowBox[{"OSLog", "[", 
            RowBox[{"FMass", "[", 
             RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "]"}]}]}], ")"}]}], 
       RowBox[{"192", " ", 
        SqrtBox["2"], " ", "epsilonDR", " ", 
        SuperscriptBox["Lam", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{"5", ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"23", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["gs", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"epsilonDR", " ", "Leff"}]}], ")"}], " ", "vev"}], 
       RowBox[{"128", " ", 
        SqrtBox["2"], " ", "epsilonDR", " ", 
        SuperscriptBox["Lam", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$d1", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "$d1", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["gs", "2"], " ", "vev", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "241"}], "+", 
         RowBox[{"epsilonDR", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "128"}], "+", 
            RowBox[{"137", " ", "Leff"}]}], ")"}]}], "+", 
         RowBox[{"104", " ", "epsilonDR", " ", 
          RowBox[{"OSLog", "[", 
           RowBox[{"FMass", "[", 
            RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "]"}]}]}], ")"}]}], 
      RowBox[{"384", " ", 
       SqrtBox["2"], " ", "epsilonDR", " ", 
       SuperscriptBox["Lam", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1.5}}, "Rows" -> {{0.8}}}],
  "Grid"]], "Output",ExpressionUUID->"22dcc502-72ac-4ced-8e83-1e01c0aa6e41"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["gs", "2"], " ", "vev", " ", 
     RowBox[{"FMass", "[", 
      RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"16", "+", 
       RowBox[{"69", " ", "Leff"}], "-", 
       RowBox[{"48", " ", 
        RowBox[{"OSLog", "[", 
         RowBox[{"FMass", "[", 
          RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Str", "[", "1", "]"}]}], 
    RowBox[{"192", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["Lam", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "128"}], "+", 
      RowBox[{"137", " ", "Leff"}], "+", 
      RowBox[{"104", " ", 
       RowBox[{"OSLog", "[", 
        RowBox[{"FMass", "[", 
         RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"Str", "[", "2", "]"}]}], 
   RowBox[{"768", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "128"}], "+", 
      RowBox[{"137", " ", "Leff"}], "+", 
      RowBox[{"104", " ", 
       RowBox[{"OSLog", "[", 
        RowBox[{"FMass", "[", 
         RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"Str", "[", "3", "]"}]}], 
   RowBox[{"768", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "32"}], "+", 
      RowBox[{"17", " ", "Leff"}], "+", 
      RowBox[{"26", " ", 
       RowBox[{"OSLog", "[", 
        RowBox[{"FMass", "[", 
         RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"Str", "[", "4", "]"}]}], 
   RowBox[{"96", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"23", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["gs", "2"], " ", "Leff", " ", "vev", " ", 
    RowBox[{"Str", "[", "5", "]"}]}], 
   RowBox[{"128", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "128"}], "+", 
      RowBox[{"137", " ", "Leff"}], "+", 
      RowBox[{"104", " ", 
       RowBox[{"OSLog", "[", 
        RowBox[{"FMass", "[", 
         RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"Str", "[", "6", "]"}]}], 
   RowBox[{"384", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "64"}], "+", 
      RowBox[{"103", " ", "Leff"}], "+", 
      RowBox[{"52", " ", 
       RowBox[{"OSLog", "[", 
        RowBox[{"FMass", "[", 
         RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"Str", "[", "7", "]"}]}], 
   RowBox[{"192", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{"23", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["gs", "2"], " ", "Leff", " ", "vev", " ", 
    RowBox[{"Str", "[", "8", "]"}]}], 
   RowBox[{"128", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["gs", "2"], " ", "vev", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "128"}], "+", 
      RowBox[{"137", " ", "Leff"}], "+", 
      RowBox[{"104", " ", 
       RowBox[{"OSLog", "[", 
        RowBox[{"FMass", "[", 
         RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"Str", "[", "9", "]"}]}], 
   RowBox[{"384", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["Lam", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",ExpressionUUID->"d92dd279-\
6ca3-461d-b384-7e801b369607"],

Cell["\<\
The Standard-Model part of Gamma_C vanishes: the Standard Model needs no \
counterterm beyond its parameters and fields.\
\>", "Text",ExpressionUUID->"b403c5ca-0549-4b62-a0a2-191e6b6ee3bb"],

Cell["Simplify[ctTTG[\"GammaC\"] /. {_WC -> 0, Conjugate[_WC] -> 0}]", "Input",ExpressionUUID->"2477985a-8049-441a-99e7-362cefb17ece"],

Cell[BoxData["0"], "Output",ExpressionUUID->"b3c3fa5c-b3ae-4e4f-b591-a9fd3cdff556"],

Cell["4.4 Open generations", "Subsection",ExpressionUUID->"e1266571-3bc7-44e3-9dbd-09371567d309"],

Cell["\<\
With open generations the renormalisation factors stay symbolic as \
UVConst[name, sector, {i, j}, part], because the field factors of each quark \
leg act through a summed generation index. EvaluateFlavour fixes the \
generations and EvaluateUVConstants inserts the values. The scheme is chosen \
at this last step, with the same option \"Massless\", which also sets the \
masses of the massless quarks to zero. The result agrees with the vertex of \
fixed generations:\
\>", "Text",ExpressionUUID->"4976ad94-da88-41d6-848f-7043e36ad119"],

Cell["\<\
ctUU = UVCounterterm[{\"U\", \"Ubar\"}];
Union[Cases[ctUU[], _UVConst, Infinity]] // Short
ctTT = EvaluateUVConstants[EvaluateFlavour[ctUU, {f1 -> 3, f2 -> 3}], fs5];
Simplify[ctTT[\"Explicit\"] - UVCounterterm[{\"t\", \"tbar\"}, \
fs5][\"Explicit\"]] === 0\
\>", "Input",ExpressionUUID->"66c471f2-a6bd-40af-aeb8-8682d2ea6248"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"UVConst", "[", 
     RowBox[{"\<\"dm\"\>", ",", "\<\"u\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"f1", ",", "f2"}], "}"}], ",", "\<\"Finite\"\>"}], "]"}], ",", 
    
    RowBox[{"\[LeftSkeleton]", "31", "\[RightSkeleton]"}], ",", 
    RowBox[{"UVConst", "[", 
     RowBox[{"\<\"theta\"\>", ",", "\<\"u\"\>", ",", 
      RowBox[{"{", "f2", "}"}], ",", "\<\"UVPole\"\>"}], "]"}]}], "}"}],
  Short]], "Output",ExpressionUUID->"fa69e9fd-4260-4ceb-9d3f-23fb95f093e8"],

Cell[BoxData["True"], "Output",ExpressionUUID->"c800a41f-10b4-4bd0-9504-04134c9d338a"],

Cell["4.5 The CKM matrix", "Subsection",ExpressionUUID->"59cbb401-fd9c-4022-ad2c-09d5c430d11e"],

Cell["\<\
The CKM matrix is renormalised in MS-bar at mu_eft by default. \"CKM\" -> \
\"OnShell\" uses the on-shell matrix, whose counterterm dV_ij (i up-type, j \
down-type) is built from the left-handed field factors of both sectors. Here \
dV_13 in the five-flavour scheme, and the W vertex in both schemes:\
\>", "Text",ExpressionUUID->"38e613db-5765-4cfb-94e5-69a3fe3e1b66"],

Cell["\<\
OnShellConstants[\"dV\", {1, 3}, fs5][[{\"Pole\", \"Finite\"}]]
ctW = UVCounterterm[{\"t\", \"bbar\", OutLeg[\"W+\"]}, fs5, \"Operators\" -> \
{\"uG\"}];
ctWos = UVCounterterm[{\"t\", \"bbar\", OutLeg[\"W+\"]}, fs5, \"Operators\" \
-> {\"uG\"}, \"CKM\" -> \"OnShell\"];
Simplify[ctW[\"Explicit\"] - ctWos[\"Explicit\"]] =!= 0\
\>", "Input",ExpressionUUID->"23f282e6-94e2-40a1-89a8-d117e6c658aa"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Pole\"\>", "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"48", " ", 
       SuperscriptBox["Lam", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     RowBox[{
      RowBox[{"FMass", "[", 
       RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
      RowBox[{"VCKM", "[", 
       RowBox[{"3", ",", "3"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"WC", "[", 
           RowBox[{"\<\"qu1\"\>", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "3", ",", "3"}], "}"}]}], "]"}], 
          "]"}], " ", 
         RowBox[{"FMass", "[", 
          RowBox[{"\<\"u\"\>", ",", "3"}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"WC", "[", 
           RowBox[{"\<\"qu8\"\>", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "3", ",", "3"}], "}"}]}], "]"}], 
          "]"}], " ", 
         RowBox[{"FMass", "[", 
          RowBox[{"\<\"u\"\>", ",", "3"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"FMass", "[", 
          RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
         RowBox[{"WC", "[", 
          RowBox[{"\<\"qu1\"\>", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "3", ",", "3"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"FMass", "[", 
          RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
         RowBox[{"WC", "[", 
          RowBox[{"\<\"qu8\"\>", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "3", ",", "3"}], "}"}]}], "]"}]}], "-", 
        RowBox[{"15", " ", 
         SqrtBox["2"], " ", "gs", " ", "vev", " ", 
         RowBox[{"WC", "[", 
          RowBox[{"\<\"uG\"\>", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}]}], ")"}]}]}]}], ",", 
   RowBox[{"\<\"Finite\"\>", "\[Rule]", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"48", " ", 
        SuperscriptBox["Lam", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"]}]], 
      RowBox[{
       RowBox[{"FMass", "[", 
        RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
       RowBox[{"VCKM", "[", 
        RowBox[{"3", ",", "3"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"WC", "[", 
            RowBox[{"\<\"qu1\"\>", ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "3", ",", "3"}], "}"}]}], "]"}], 
           "]"}], " ", 
          RowBox[{"FMass", "[", 
           RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"OSLog", "[", 
              RowBox[{"FMass", "[", 
               RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"WC", "[", 
            RowBox[{"\<\"qu8\"\>", ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "3", ",", "3"}], "}"}]}], "]"}], 
           "]"}], " ", 
          RowBox[{"FMass", "[", 
           RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"OSLog", "[", 
              RowBox[{"FMass", "[", 
               RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"FMass", "[", 
           RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
          RowBox[{"WC", "[", 
           RowBox[{"\<\"qu1\"\>", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "3", ",", "3"}], "}"}]}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"FMass", "[", 
           RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
          RowBox[{"OSLog", "[", 
           RowBox[{"FMass", "[", 
            RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "]"}], " ", 
          RowBox[{"WC", "[", 
           RowBox[{"\<\"qu1\"\>", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "3", ",", "3"}], "}"}]}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"FMass", "[", 
           RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
          RowBox[{"WC", "[", 
           RowBox[{"\<\"qu8\"\>", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "3", ",", "3"}], "}"}]}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"FMass", "[", 
           RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
          RowBox[{"OSLog", "[", 
           RowBox[{"FMass", "[", 
            RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "]"}], " ", 
          RowBox[{"WC", "[", 
           RowBox[{"\<\"qu8\"\>", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "3", ",", "3"}], "}"}]}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          SqrtBox["2"], " ", "gs", " ", "Leff", " ", "vev", " ", 
          RowBox[{"WC", "[", 
           RowBox[{"\<\"uG\"\>", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], "-", 
         RowBox[{"9", " ", 
          SqrtBox["2"], " ", "gs", " ", "vev", " ", 
          RowBox[{"OSLog", "[", 
           RowBox[{"FMass", "[", 
            RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "]"}], " ", 
          RowBox[{"WC", "[", 
           RowBox[{"\<\"uG\"\>", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}]}], ")"}]}]}]}]}]}], 
  "\[RightAssociation]"}]], "Output",ExpressionUUID->"ea74664d-26af-45e0-9121-\
67ed3721018e"],

Cell[BoxData["True"], "Output",ExpressionUUID->"32890cd4-8d6a-47da-93ce-e8ff0b184bfd"],

Cell["4.6 The chiral rotation", "Subsection",ExpressionUUID->"10097c9a-5137-4971-97b8-235ab60e37ba"],

Cell["\<\
The imaginary part of the top dipole gives the top quark a CP-odd mass, which \
is removed by a rotation of the right-handed top quark. Its angle:\
\>", "Text",ExpressionUUID->"6e43fa38-30a4-4c03-9ce4-bbd9e67f4ed9"],

Cell["\<\
OnShellConstants[\"theta_uG_diag\", \"u\", {3, 3}, fs5][[{\"Pole\", \
\"Finite\"}]]\
\>", "Input",ExpressionUUID->"579bb660-f08e-4327-ba7b-3712ad8281f1"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Pole\"\>", "\[Rule]", 
    FractionBox[
     RowBox[{"gs", " ", "vev", " ", 
      RowBox[{"FMass", "[", 
       RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
      RowBox[{"Im", "[", 
       RowBox[{"WC", "[", 
        RowBox[{"\<\"uG\"\>", ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
     RowBox[{
      SqrtBox["2"], " ", 
      SuperscriptBox["Lam", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{"\<\"Finite\"\>", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"gs", " ", "vev", " ", 
       RowBox[{"FMass", "[", 
        RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
       RowBox[{"Im", "[", 
        RowBox[{"WC", "[", 
         RowBox[{"\<\"uG\"\>", ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"3", " ", "Leff"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"OSLog", "[", 
           RowBox[{"FMass", "[", 
            RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "]"}]}]}], ")"}]}], 
      RowBox[{"6", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}]}], 
  "\[RightAssociation]"}]], "Output",ExpressionUUID->"0e8033ee-b493-4c4d-a626-\
61ce8d97cfe9"],

Cell["4.7 The running of a coefficient", "Subsection",ExpressionUUID->"bddc24e9-ec20-4ac6-9b49-492948b7e0ab"],

Cell["\<\
The counterterm of the Wilson coefficients is -Gamma_C (1/epsilonDR - Leff), \
where Gamma_C = v[\"GammaC\"] is the coefficient Gamma^UV_C of the \
counterterm rule of the paper. Off shell it also contains structures of \
redundant operators. On shell, here for g g h with transverse gluons at first \
order in C_HG, it is proportional to the tree. The factor is beta_0 gs^2/(16 \
Pi^2) with beta_0 = 7 for six flavours: C_HG/gs^2 does not run at one loop.\
\>", "Text",ExpressionUUID->"606f3951-c08a-4a57-a0b3-b98dd848e246"],

Cell["\<\
ggh4 = {\"g\", \"g\", OutLeg[\"H\"]};
ctH = UVCounterterm[ggh4, fs5, \"Operators\" -> {\"HG\"}];
onShell = {SProd[p1, p1] -> 0, SProd[p2, p2] -> 0, MomV[p1, Lor[mu1]] -> 0, \
MomV[p2, Lor[mu2]] -> 0};
Simplify[((ctH[\"GammaC\"] /. ctH[\"Structures\"]) /. \
onShell)/(TreeVertex[ggh4, \"Operators\" -> {\"HG\"}][\"Explicit\"] /. \
onShell)]\
\>", "Input",ExpressionUUID->"0f846397-f5c3-46d1-be53-cdf8ca93a984"],

Cell[BoxData[
 FractionBox[
  RowBox[{"7", " ", 
   SuperscriptBox["gs", "2"]}], 
  RowBox[{"16", " ", 
   SuperscriptBox["\[Pi]", "2"]}]]], "Output",ExpressionUUID->"2d1ca5f5-9c01-\
48de-b65a-1f3083998761"],

Cell["\<\
The full dependence of a counterterm vertex on mu_eft is the coefficient of \
Leff in its finite part, Coefficient[v[\"Finite\"], Leff]. It is Gamma_C plus \
the Leff of the renormalisation factors. In the scheme \"p2\" the field and \
mass factors contain the contribution of the counterterm of the redundant \
operator, which also comes with 1/epsilonDR - Leff, and the on-shell CKM \
counterterm carries Leff as well. For t tbar g at first order in the dipole \
(ctTTG of part 4.3) the two therefore differ in the scheme \"p2\" and agree \
in the scheme \"OS\":\
\>", "Text",ExpressionUUID->"fbc1271f-1f34-47ff-99a3-dea95ce9a19f"],

Cell["\<\
ctTTGos = UVCounterterm[{\"t\", \"tbar\", OutLeg[\"g\"]}, fs5, \"Operators\" \
-> {\"uG\"}, \"Scheme\" -> \"OS\"];
Simplify[Coefficient[ctTTG[\"Finite\"], Leff] - ctTTG[\"GammaC\"]] =!= 0
Simplify[Coefficient[ctTTGos[\"Finite\"], Leff] - ctTTGos[\"GammaC\"]] === 0\
\>", "Input",ExpressionUUID->"a703c2f6-9085-446a-a580-faae7be84169"],

Cell[BoxData["True"], "Output",ExpressionUUID->"3b341b18-bdfb-4f4e-9c9a-dca68e15db32"],

Cell[BoxData["True"], "Output",ExpressionUUID->"108571fa-4320-4513-8969-d9b9b13ae786"],

Cell["5. Flavour assumptions and WCxf", "Section",ExpressionUUID->"ef69ce90-192b-4cf2-93d3-c5e0a406f30b"],

Cell["5.1 The shipped assumptions", "Subsection",ExpressionUUID->"d39049d7-ec0e-4a4b-b716-fb4228c35ed4"],

Cell["\<\
ApplyFlavour writes a vertex with fixed external generations in the real \
parameters Par[name] of a flavour assumption, named as in the corresponding \
UFO model: those of SMEFTsim 3 (U35, MFV, top, topU3l) and that of SMEFT@NLO, \
with their CP-odd parameters.\
\>", "Text",ExpressionUUID->"60bef554-10f3-4a92-b400-cd62619886ba"],

Cell["\<\
FlavourSchemes[]
FlavourSchemes[\"SMEFTsim_top\"][\"Symmetry\"]
Select[FlavourSchemes[\"SMEFTsim_top\", \"Rules\"], MatchQ[First[#], \
WC[\"uG\", _]] &]\
\>", "Input",ExpressionUUID->"8c10032d-348e-44f6-bffb-203e49f99f96"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"SMEFTsim_U35\"\>", ",", "\<\"SMEFTsim_MFV\"\>", 
   ",", "\<\"SMEFTsim_top\"\>", ",", "\<\"SMEFTsim_topU3l\"\>", 
   ",", "\<\"SMEFTatNLO_CPV\"\>"}], "}"}]], "Output",ExpressionUUID->\
"aa6658b8-e053-4bd8-bb1b-def85d6a7213"],

Cell[BoxData["\<\"U(2)_q x U(2)_u x U(2)_d (third generation Q, t, b singled \
out, light Yukawas yu, yc, yd, ys as U(2) spurions) x U(1)^3_{l+e}; V_CKM = 1 \
assumed\"\>"], "Output",ExpressionUUID->"494d4ad5-7dd7-41b1-9fcd-\
12f3cb051304"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Par", "[", "\<\"cuGIm\"\>", "]"}], " ", 
      RowBox[{"Yuk", "[", 
       RowBox[{"\<\"u\"\>", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Par", "[", "\<\"cuGRe\"\>", "]"}], " ", 
      RowBox[{"Yuk", "[", 
       RowBox[{"\<\"u\"\>", ",", "1"}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Par", "[", "\<\"cuGIm\"\>", "]"}], " ", 
      RowBox[{"Yuk", "[", 
       RowBox[{"\<\"u\"\>", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Par", "[", "\<\"cuGRe\"\>", "]"}], " ", 
      RowBox[{"Yuk", "[", 
       RowBox[{"\<\"u\"\>", ",", "2"}], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Par", "[", "\<\"ctGIm\"\>", "]"}]}], "+", 
     RowBox[{"Par", "[", "\<\"ctGRe\"\>", "]"}]}]}]}], "}"}]], "Output",Expres\
sionUUID->"d7c1742a-8c54-401a-8655-44b0d23e3452"],

Cell["\<\
The parameters of an assumption are listed with the key \"Parameters\". The \
other keys are \"Symmetry\", \"CKMUnit\", \"CPOdd\", \"Octets\" and \
\"OctetOperators\".\
\>", "Text",ExpressionUUID->"7a4ba90c-771c-4a04-94b6-4b822bbdf595"],

Cell["\<\
FlavourSchemes[\"SMEFTsim_top\", \"Parameters\"] // Length
Take[FlavourSchemes[\"SMEFTsim_top\", \"Parameters\"], 5]\
\>", "Input",ExpressionUUID->"9cd356cf-ca61-4e43-8944-e3fff68e7722"],

Cell[BoxData["275"], "Output",ExpressionUUID->"0664f100-2614-4964-8189-66bfc65d086f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"cGtil\"\>", ",", "\<\"cWtil\"\>", ",", "\<\"cHGtil\"\>", 
   ",", "\<\"cHWtil\"\>", ",", "\<\"cHBtil\"\>"}], "}"}]], "Output",Expression\
UUID->"cdfc9a1f-e500-4b86-9e7d-68d732c68df9"],

Cell["\<\
t tbar g in SMEFTsim top, and in SMEFT@NLO, where c_tG multiplies gs: \
(C_uG)_33 = -gs (ctG + i IMctG). The input shifts dGF, dgW, dg1, dkH and dkG0 \
are not translated and stay in the result.\
\>", "Text",ExpressionUUID->"67918e27-25c7-4c78-bc84-e6c3f7ed2beb"],

Cell["\<\
ttgDip = R2[{\"t\", \"tbar\", OutLeg[\"g\"]}, \"Operators\" -> {\"uG\"}];
VertexTable[ApplyFlavour[ttgDip, \"SMEFTsim_top\"], {Par[\"ctGRe\"], \
Par[\"ctGIm\"]}, \"Form\" -> \"Explicit\"]
VertexTable[ApplyFlavour[ttgDip, \"SMEFTatNLO_CPV\"], {Par[\"ctG\"], \
Par[\"IMctG\"]}, \"Form\" -> \"Explicit\"]\
\>", "Input",ExpressionUUID->"3d89ba45-6c4e-4228-8ab4-61f0b4aec5ad"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"structure\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox[
      RowBox[{"Par", "[", "\<\"ctGRe\"\>", "]"}],
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox[
      RowBox[{"Par", "[", "\<\"ctGIm\"\>", "]"}],
      StripOnInput->False,
      FontWeight->Bold]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"23", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]], "0"},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"143", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"6", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]], "0"},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{"5", ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"37", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"6", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{"5", ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], "0", 
     FractionBox[
      RowBox[{"37", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["gs", "2"], " ", "vev"}], 
      RowBox[{"6", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["gs", "2"], " ", "vev", " ", 
       RowBox[{"FMass", "[", 
        RowBox[{"\<\"u\"\>", ",", "3"}], "]"}]}], 
      RowBox[{"3", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]], "0"},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"53", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}], "0"},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"53", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}], "0"},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"LCTensor", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"53", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"6", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"LCTensor", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"53", " ", 
        SuperscriptBox["gs", "2"], " ", "vev"}], 
       RowBox[{"6", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1.5}}, "Rows" -> {{0.8}}}],
  "Grid"]], "Output",ExpressionUUID->"53105970-b9cf-43e4-91ce-27e2984c278e"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"structure\"\>",
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox[
      RowBox[{"Par", "[", "\<\"ctG\"\>", "]"}],
      StripOnInput->False,
      FontWeight->Bold], 
     StyleBox[
      RowBox[{"Par", "[", "\<\"IMctG\"\>", "]"}],
      StripOnInput->False,
      FontWeight->Bold]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"23", " ", 
        SuperscriptBox["gs", "3"], " ", "vev"}], 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}], "0"},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"143", " ", 
        SuperscriptBox["gs", "3"], " ", "vev"}], 
       RowBox[{"6", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}], "0"},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{"5", ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], "0", 
     FractionBox[
      RowBox[{"37", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["gs", "3"], " ", "vev"}], 
      RowBox[{"6", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{"5", ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], "0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"37", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["gs", "3"], " ", "vev"}], 
       RowBox[{"6", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["gs", "3"], " ", "vev", " ", 
        RowBox[{"FMass", "[", 
         RowBox[{"\<\"u\"\>", ",", "3"}], "]"}]}], 
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["Lam", "2"]}]]}], "0"},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"53", " ", 
       SuperscriptBox["gs", "3"], " ", "vev"}], 
      RowBox[{"3", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]], "0"},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"MomV", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
     FractionBox[
      RowBox[{"53", " ", 
       SuperscriptBox["gs", "3"], " ", "vev"}], 
      RowBox[{"3", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]], "0"},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"LCTensor", "[", 
       RowBox[{"p1", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], "0", 
     FractionBox[
      RowBox[{"53", " ", 
       SuperscriptBox["gs", "3"], " ", "vev"}], 
      RowBox[{"6", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]]},
    {
     RowBox[{
      RowBox[{"Gam", "[", 
       RowBox[{
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}], ",", 
        RowBox[{"Spn", "[", "s2", "]"}], ",", 
        RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
      RowBox[{"LCTensor", "[", 
       RowBox[{"p2", ",", 
        RowBox[{"Lor", "[", "mu3", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
        RowBox[{"Lor", "[", "$nu4", "]"}]}], "]"}], " ", 
      RowBox[{"Tg", "[", 
       RowBox[{
        RowBox[{"Col", "[", "c2", "]"}], ",", 
        RowBox[{"Col", "[", "c1", "]"}], ",", 
        RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], "0", 
     FractionBox[
      RowBox[{"53", " ", 
       SuperscriptBox["gs", "3"], " ", "vev"}], 
      RowBox[{"6", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox["Lam", "2"]}]]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{1.5}}, "Rows" -> {{0.8}}}],
  "Grid"]], "Output",ExpressionUUID->"2289f83b-9f92-45d9-9c4b-244c35ccb987"],

Cell["\<\
ApplyFlavour keeps the fields of the paper. The fields of SMEFT@NLO differ by \
a sign for each external gluon, photon, W, G+- and G0, here one sign:\
\>", "Text",ExpressionUUID->"d41f9d47-1448-40df-9b51-9d67c7a574b2"],

Cell["ttgNLO = -ApplyFlavour[ttgDip, \"SMEFTatNLO_CPV\"][];", "Input",ExpressionUUID->"010d6e57-d738-4606-8181-d20aa98a0a16"],

Cell["\<\
A four-quark vertex in two assumptions. The heavy-light parameters have the \
same map in both, while the heavy-heavy ones differ by a factor two:\
\>", "Text",ExpressionUUID->"e4a80520-c735-4182-8be0-314dc3a4c68b"],

Cell["\<\
Select[FlavourSchemes[#, \"Rules\"], MatchQ[First[#], WC[\"qq1\", {1, 1, 3, \
3} | {3, 3, 3, 3}]] &] & /@ {\"SMEFTsim_top\", \"SMEFTatNLO_CPV\"}\
\>", "Input",ExpressionUUID->"d39a3317-8da6-46a5-a757-4fd82bacad31"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"WC", "[", 
       RowBox[{"\<\"qq1\"\>", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "}"}]}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"Par", "[", "\<\"cQj11\"\>", "]"}], "2"], "-", 
       FractionBox[
        RowBox[{"Par", "[", "\<\"cQj18\"\>", "]"}], "12"]}]}], ",", 
     RowBox[{
      RowBox[{"WC", "[", 
       RowBox[{"\<\"qq1\"\>", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"Par", "[", "\<\"cQQ1\"\>", "]"}], "+", 
       FractionBox[
        RowBox[{"Par", "[", "\<\"cQQ8\"\>", "]"}], "12"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"WC", "[", 
       RowBox[{"\<\"qq1\"\>", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "}"}]}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"Par", "[", "\<\"cQq11\"\>", "]"}], "2"], "-", 
       FractionBox[
        RowBox[{"Par", "[", "\<\"cQq81\"\>", "]"}], "12"]}]}], ",", 
     RowBox[{
      RowBox[{"WC", "[", 
       RowBox[{"\<\"qq1\"\>", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}]}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"Par", "[", "\<\"cQQ1\"\>", "]"}], "2"], "+", 
       FractionBox[
        RowBox[{"Par", "[", "\<\"cQQ8\"\>", "]"}], "24"]}]}]}], "}"}]}], 
  "}"}]], "Output",ExpressionUUID->"24fa6c9f-c35c-49aa-921a-865f66d4647b"],

Cell["\<\
For U35 and MFV the CKM matrix is general. ApplyFlavour does not use its \
unitarity: apply CKMUnitarity first to carry out the sums that its unitarity \
allows.\
\>", "Text",ExpressionUUID->"26668c19-7565-4f37-a29e-a50506fb5f99"],

Cell["\<\
Union[Cases[ApplyFlavour[CKMUnitarity[R2[{\"t\", \"tbar\", OutLeg[\"g\"]}, \
\"Operators\" -> {\"qq1\"}]], \"SMEFTsim_U35\"][], _Par, Infinity]]\
\>", "Input",ExpressionUUID->"530582ab-8fb7-40e0-a8d1-ab1a57eed0c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Par", "[", "\<\"cqq1\"\>", "]"}], ",", 
   RowBox[{"Par", "[", "\<\"cqq11\"\>", "]"}]}], "}"}]], "Output",ExpressionUU\
ID->"9504714b-0a23-457f-8d2e-5ce8e81dff07"],

Cell["5.2 An assumption of the user", "Subsection",ExpressionUUID->"776c6496-02ea-48b7-a61d-77154ff3c053"],

Cell["\<\
DefineFlavourScheme defines an assumption from rules WC[...] -> expression, \
with patterns allowed. Warsaw entries without a rule vanish unless \"Unlisted\
\" -> \"Keep\", and the CKM matrix is kept unless \"CKMUnit\" -> True. Here \
only third-generation fermions, plus (C_uG)_13 and (C_lequ^(1))_1233, with \
the coefficients kept as Warsaw entries:\
\>", "Text",ExpressionUUID->"b3e28622-9001-4b93-85a0-919a8cb170de"],

Cell["\<\
DefineFlavourScheme[\"thirdPlus\", {WC[n_String, idx : {3 ..}] :> WC[n, idx], \
WC[n_String] :> WC[n],
  WC[\"uG\", {1, 3}] -> WC[\"uG\", {1, 3}], WC[\"lequ1\", {1, 2, 3, 3}] -> \
WC[\"lequ1\", {1, 2, 3, 3}]}]
FlavourSchemes[]\
\>", "Input",ExpressionUUID->"6d2a41e5-e386-4be9-a8be-6b505d671a7d"],

Cell[BoxData["\<\"thirdPlus\"\>"], "Output",ExpressionUUID->"560ba33d-e32b-4056-bbfc-7c23a864b1f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"SMEFTsim_U35\"\>", ",", "\<\"SMEFTsim_MFV\"\>", 
   ",", "\<\"SMEFTsim_top\"\>", ",", "\<\"SMEFTsim_topU3l\"\>", 
   ",", "\<\"SMEFTatNLO_CPV\"\>", ",", "\<\"thirdPlus\"\>"}], "}"}]], "Output",\
ExpressionUUID->"53d67744-286a-47b9-af3b-353791b2ac09"],

Cell["It is used like a shipped assumption:", "Text",ExpressionUUID->"567c7608-5c12-402a-a254-f089faf0b954"],

Cell["\<\
WilsonCoefficients[ApplyFlavour[R2[tug, \"Operators\" -> {\"uG\"}], \
\"thirdPlus\"]]
WilsonCoefficients[ApplyFlavour[CKMUnitarity[R2[{\"b\", \"sbar\", \
OutLeg[\"g\"]}, \"Operators\" -> {\"qq1\"}]], \"thirdPlus\"]]
WilsonCoefficients[ApplyFlavour[R2[{\"e\", \"mubar\", \"t\", \"tbar\"}, \
\"Operators\" -> {\"lequ1\"}], \"thirdPlus\"]]\
\>", "Input",ExpressionUUID->"257e0df7-289a-46b8-a81f-a4d34d30abc1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"WC", "[", 
   RowBox[{"\<\"uG\"\>", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "}"}]], "Output",ExpressionUUID->\
"8ab288ab-dc67-4a17-8314-6ca2e0d1328e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"WC", "[", 
   RowBox[{"\<\"qq1\"\>", ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}]}], "]"}], 
  "}"}]], "Output",ExpressionUUID->"0c969f4a-7d0d-4c0f-a7e1-2fbce6301ec0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Conjugate", "[", 
   RowBox[{"WC", "[", 
    RowBox[{"\<\"lequ1\"\>", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "3"}], "}"}]}], "]"}], "]"}], 
  "}"}]], "Output",ExpressionUUID->"c9a702e0-ac05-480f-b55b-dfd9beec3b27"],

Cell["\<\
An assumption with its own parameters: a real top dipole and nothing else.\
\>", "Text",ExpressionUUID->"a33e5849-96ff-442a-a947-cc1c5d6db60e"],

Cell["\<\
DefineFlavourScheme[\"onlyCtG\", {WC[\"uG\", {3, 3}] -> Par[\"ctG\"]}];
ApplyFlavour[R2[{\"t\", \"tbar\"}, \"Operators\" -> {\"uG\"}], \
\"onlyCtG\"][Par[\"ctG\"]]
ClearFlavourScheme[\"onlyCtG\"]; FlavourSchemes[]\
\>", "Input",ExpressionUUID->"04c83d5b-1b3e-423b-aa67-90cab98588c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"28", " ", 
        SqrtBox["2"], " ", "gs", " ", "vev", " ", 
        SuperscriptBox[
         RowBox[{"FMass", "[", 
          RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["Lam", "2"]}]]}], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["2"], " ", "gs", " ", "vev", " ", 
       RowBox[{"SProd", "[", 
        RowBox[{"p2", ",", "p2"}], "]"}]}], 
      SuperscriptBox["Lam", "2"]]}], ")"}], " ", 
   RowBox[{"Str", "[", "1", "]"}]}], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SqrtBox["2"], " ", "gs", " ", "vev", " ", 
    RowBox[{"FMass", "[", 
     RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], " ", 
    RowBox[{"Str", "[", "3", "]"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["Lam", "2"]}]]}]], "Output",ExpressionUUID->"a0fb34bb-c295-\
4a99-8779-f7f1db7a6972"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"SMEFTsim_U35\"\>", ",", "\<\"SMEFTsim_MFV\"\>", 
   ",", "\<\"SMEFTsim_top\"\>", ",", "\<\"SMEFTsim_topU3l\"\>", 
   ",", "\<\"SMEFTatNLO_CPV\"\>", ",", "\<\"thirdPlus\"\>"}], "}"}]], "Output",\
ExpressionUUID->"91b9e256-4ed2-48f6-a8c3-ad1745281e82"],

Cell["5.3 WCxf", "Subsection",ExpressionUUID->"a945f469-3062-4cc7-8e61-0a34ddb1746e"],

Cell["\<\
The coefficients carry the names of SMEFTsim for the operators with a Higgs \
field and the WCxf names otherwise. WCxfName gives the WCxf name. FromWCxf \
turns WCxf values into rules for every index order, with C = Lam^2 c^WCxf, \
the entries related by the symmetries of the tensor filled in, and the factor \
1/2 of the operators with two identical currents:\
\>", "Text",ExpressionUUID->"2a97dd35-46d2-40be-af9c-ab286015afbc"],

Cell["\<\
{WCxfName[WC[\"Hq1\", {1, 3}]], WCxfName[WC[\"qq1\", {1, 1, 2, 2}]], \
WCxfName[WC[\"HGtilde\"]]}
FromWCxf[{\"phiq1_13\" -> x13, \"qq1_1122\" -> y1122}]\
\>", "Input",ExpressionUUID->"be6e248e-3b7b-47d2-8ed0-b9b1afdcb267"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"phiq1_13\"\>", ",", "\<\"qq1_1122\"\>", 
   ",", "\<\"phiGtilde\"\>"}], "}"}]], "Output",ExpressionUUID->"d1d62b40-\
e20f-4ae0-a7a8-20021f94bcb3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"WC", "[", 
     RowBox[{"\<\"Hq1\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["Lam", "2"], " ", "x13"}]}], ",", 
   RowBox[{
    RowBox[{"WC", "[", 
     RowBox[{"\<\"Hq1\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}]}], "]"}], "\[Rule]", 
    RowBox[{
     SuperscriptBox["Lam", "2"], " ", 
     RowBox[{"Conjugate", "[", "x13", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"WC", "[", 
     RowBox[{"\<\"qq1\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "}"}]}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["Lam", "2"], " ", "y1122"}], "2"]}], ",", 
   RowBox[{
    RowBox[{"WC", "[", 
     RowBox[{"\<\"qq1\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}]}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["Lam", "2"], " ", "y1122"}], "2"]}]}], "}"}]], "Output",E\
xpressionUUID->"fa201cd7-2029-4efa-be90-c9845eac7bac"],

Cell["\<\
The content of a WCxf file, as read with Import[file, \"RawJSON\"], is used \
through its \"values\". With \"Scale\" in GeV the rules are numerical. \
Coefficients that are not among the values stay in the vertex, as the last \
output shows. The rule WC[__] -> 0, applied after the others, sets them to \
zero.\
\>", "Text",ExpressionUUID->"9f940113-1d2c-44c8-b2b5-a5640aa2f7b7"],

Cell["\<\
wcxf = <|\"eft\" -> \"SMEFT\", \"basis\" -> \"Warsaw up\", \"scale\" -> 1000,
   \"values\" -> <|\"uG_33\" -> <|\"Re\" -> 1.*^-7, \"Im\" -> 2.*^-7|>, \
\"phiG\" -> 3.*^-8|>|>;
rules = FromWCxf[wcxf[\"values\"], \"Scale\" -> 1000.]
WilsonCoefficients[EvaluateFlavour[R2[{\"g\", \"g\", OutLeg[\"H\"]}, \
\"Operators\" -> {\"uG\", \"HG\"}]] /. rules /. Conjugate[x_?NumericQ] :> \
Conjugate[x]]\
\>", "Input",ExpressionUUID->"175075d6-06ce-4585-b38a-898d0dbbfcbf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "\[Rule]", 
    RowBox[{"0.09999999999999999`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.19999999999999998`", " ", "\[ImaginaryI]"}]}]}], ",", 
   RowBox[{
    RowBox[{"WC", "[", "\<\"HG\"\>", "]"}], "\[Rule]", "0.03`"}]}], 
  "}"}]], "Output",ExpressionUUID->"828da6a8-0013-47e8-9edb-fa72025b6d15"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Conjugate", "[", 
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"WC", "[", 
    RowBox[{"\<\"uG\"\>", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"Conjugate", "[", 
    RowBox[{"WC", "[", 
     RowBox[{"\<\"uG\"\>", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"WC", "[", 
    RowBox[{"\<\"uG\"\>", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], "}"}]], "Output",ExpressionUU\
ID->"f101d586-a3e3-4f35-8772-e2bbafac6552"],

Cell["5.4 The CKM input scheme", "Subsection",ExpressionUUID->"a6c0b041-568a-434a-935a-10aa63ce3f32"],

Cell["\<\
VCKM is the CKM matrix of the Lagrangian, the misalignment of the bases in \
which the up-type and the down-type mass matrices are diagonal. In the input \
scheme of arXiv:1812.08163 four observables, Gamma(K -> mu nu)/Gamma(pi -> mu \
nu), Gamma(B -> tau nu), Delta M_d and Delta M_s, fix the tilde Wolfenstein \
parameters Wtilde = W + delta W(C), and V(W) = V(Wtilde) - dVCKM. \
CKMInputShift gives delta W and dVCKM at tree level and linear order in the \
Wilson coefficients, taken at the electroweak scale. The result also contains \
(C_Hl^(3))_ll, written WC[\"Hl3\", {l, l}], which enters no vertex of the \
package. The coefficients of (C_Hud)_12 in the shifts of the four observables \
and of the Wolfenstein parameters, for instance:\
\>", "Text",ExpressionUUID->"54f0b0fc-be62-420f-80c1-edb6f5275212"],

Cell["\<\
ckm = CKMInputShift[];
onlyHud = {Conjugate[WC[__]] -> 0, WC[\"Hud\", {1, 2}] -> 1, WC[__] -> 0, dGF \
-> 0};
{Normal[ckm[\"Delta\"]], Normal[ckm[\"dW\"]]} /. onlyHud /. {vev -> 246.22, \
Lam -> 1000.}\
\>", "Input",ExpressionUUID->"0cd8c684-554a-4731-bc21-fa9f0842295b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\<\"K/pi\"\>", "\[Rule]", 
      RowBox[{"0.13513282841951416`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"\<\"B -> tau nu\"\>", "\[Rule]", 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"\<\"Delta M_d\"\>", "\[Rule]", 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"\<\"Delta M_s\"\>", "\[Rule]", 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\<\"lambda\"\>", "\[Rule]", 
      RowBox[{"0.01445401602739099`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"\<\"A\"\>", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "0.10620690660640321`"}], "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"\<\"rhobar\"\>", "\[Rule]", 
      RowBox[{"0.03863843707627868`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], ",", 
     RowBox[{"\<\"etabar\"\>", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "0.05212645414582667`"}], "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}]}], "}"}]}], "}"}]], "Output",\
ExpressionUUID->"26db936b-f028-4c26-ac0c-26c0799606ce"],

Cell["\<\
The matrix M of delta W = M Delta is that of the reference, here computed \
from the exact Wolfenstein parametrisation:\
\>", "Text",ExpressionUUID->"83d89734-9b48-4530-ba0f-72ea03c17542"],

Cell["Chop[ckm[\"M\"], 10^-4] // MatrixForm", "Input",ExpressionUUID->"681ff4dd-8aec-4aa7-9a26-6bb0f3ed4626"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.10696154440369669`", "0", "0", "0"},
     {
      RowBox[{"-", "0.7859445247211754`"}], 
      RowBox[{"-", "0.004208553260884525`"}], "0.016917278705974377`", 
      "0.40204861316645174`"},
     {"0.2859293150908325`", "0.0922437128850895`", 
      RowBox[{"-", "0.38918955651475506`"}], "0.2971656177280204`"},
     {
      RowBox[{"-", "0.3857423451835278`"}], "0.20025442451409933`", 
      "0.18349279858622913`", 
      RowBox[{"-", "0.3840369985261532`"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",ExpressionUUID->"03440e7b-770f-4215-\
ad8e-8140a7a2ea80"],

Cell["\<\
A vertex in the input scheme is the vertex, with VCKM read as the matrix of \
the tilde parameters ckm[\"Vtilde\"], plus CKMShiftVertex of the vertex, its \
SM part with VCKM replaced by -dVCKM. The parts of first order in C keep \
VCKM, since the difference is of order 1/Lam^4. For the rational term of the \
charged-current vertex:\
\>", "Text",ExpressionUUID->"2034a670-417e-4b99-9487-2e0a419b82e7"],

Cell["\<\
vW = R2[{\"d\", \"ubar\", \"Wp\"}];
CKMShiftVertex[vW]\
\>", "Input",ExpressionUUID->"bea8c0e1-19f9-4f3b-8b2c-0db911e2783f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     SqrtBox["2"], " ", "ee", " ", 
     SuperscriptBox["gs", "2"], " ", 
     RowBox[{"dVCKM", "[", 
      RowBox[{"1", ",", "1"}], "]"}], " ", 
     RowBox[{"Str", "[", "5", "]"}]}], 
    RowBox[{"3", " ", "sw"}]]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SqrtBox["2"], " ", "ee", " ", 
    SuperscriptBox["gs", "2"], " ", 
    RowBox[{"dVCKM", "[", 
     RowBox[{"1", ",", "1"}], "]"}], " ", 
    RowBox[{"Str", "[", "11", "]"}]}], 
   RowBox[{"3", " ", "sw"}]]}]], "Output",ExpressionUUID->"dd7a12bd-b11f-453e-\
b79a-75e92053237e"],

Cell["\<\
The same holds for TreeVertex, UVPole, UVct and UVCounterterm. The shift is a \
linear combination of Wilson coefficients once dVCKM is replaced by its value:\
\>", "Text",ExpressionUUID->"7d02ea02-e42e-42b2-8cb8-69d10b9a1062"],

Cell["Short[CKMShiftVertex[vW][] /. ckm[\"Rules\"], 3]", "Input",ExpressionUUID->"d4ef3a7f-7a1a-4a29-b4c4-a3e4674716a8"],

Cell[BoxData[
 TagBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", "ee", " ", 
      SuperscriptBox[
       RowBox[{"\[LeftSkeleton]", "2", "\[RightSkeleton]"}], "2"], " ", 
      RowBox[{"Str", "[", "5", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"0.000017547830218703348`", " ", "dGF"}], "+", 
        RowBox[{"\[LeftSkeleton]", "647", "\[RightSkeleton]"}], "+", 
        FractionBox[
         RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
         RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]], "+", 
        FractionBox[
         RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
         SuperscriptBox["Lam", "2"]], "+", 
        FractionBox[
         RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
         SuperscriptBox["Lam", "2"]]}], ")"}]}], 
     RowBox[{"3", " ", "sw"}]]}], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SqrtBox["2"], " ", "ee", " ", 
     SuperscriptBox["gs", "2"], " ", 
     RowBox[{"Str", "[", "11", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}]}], 
    RowBox[{"3", " ", "sw"}]]}],
  Short[#, 3]& ]], "Output",ExpressionUUID->"3edb06c6-2e18-4ab4-b15f-\
60ec54dc2f9e"],

Cell["\<\
The inputs (tilde parameters, masses, bag parameters, running factors) are \
the defaults described in SMEFTR2Info[], and any of them can be changed with \
the option \"Inputs\", for example CKMInputShift[\"Inputs\" -> \
<|\"Wolfenstein\" -> {0.2250, 0.826, 0.159, 0.348}|>]. The scheme is tree \
level and linear: it applies only while every component of delta W is small.\
\>", "Text",ExpressionUUID->"0be5a70c-b0cd-40ee-aff6-827dbbdc22d8"],

Cell["5.5 Other alignments of the quark doublets", "Subsection",ExpressionUUID->"6b3f569a-5659-4c5f-96c5-15370c16b009"],

Cell["\<\
The coefficients WC[...] refer to the WCxf basis Warsaw up, in which the \
quark doublets are aligned with the up-type quarks, q = (u_L, V d_L). \
RotateDoublets[v, \"Warsaw\"] writes a result in the coefficients WCDown[...] \
of the WCxf basis Warsaw, in which q = (V^dagger u_L, d_L). Each doublet \
index gives a factor of the CKM matrix and a flavour sum, which \
EvaluateFlavour carries out:\
\>", "Text",ExpressionUUID->"11210691-3ecc-45da-8bad-c8af211338a5"],

Cell["\<\
vD = EvaluateFlavour[RotateDoublets[R2[{\"t\", \"tbar\", OutLeg[\"g\"]}], \
\"Warsaw\"], {}];
vD[WCDown[\"uG\", {3, 3}]] // Short\
\>", "Input",ExpressionUUID->"ea97a8cf-2a42-4f89-9bf6-d628325779d3"],

Cell[BoxData[
 TagBox[
  RowBox[{
   FractionBox[
    RowBox[{"143", " ", 
     SuperscriptBox["gs", "2"], " ", "vev", " ", 
     RowBox[{"Str", "[", "1", "]"}], " ", 
     RowBox[{"VCKM", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}], 
    RowBox[{"12", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["Lam", "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
    RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]], "+", 
   RowBox[{"\[LeftSkeleton]", "8", "\[RightSkeleton]"}], "+", 
   FractionBox[
    RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
    RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]], "+", 
   FractionBox[
    RowBox[{"53", " ", "\[ImaginaryI]", " ", 
     RowBox[{"\[LeftSkeleton]", "3", "\[RightSkeleton]"}], " ", 
     RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], 
    RowBox[{"12", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["Lam", "2"]}]]}],
  Short]], "Output",ExpressionUUID->"6e7ed9f9-285d-46ce-b11a-d6739d8df86e"],

Cell["\<\
RotateDoublets[v, \"Warsaw up\"] goes back, and a result already in the \
requested basis is returned unchanged:\
\>", "Text",ExpressionUUID->"a944fc31-f2c3-4a67-8bfa-d9b76a0a6cec"],

Cell["RotateDoublets[vD, \"Warsaw\"] === vD", "Input",ExpressionUUID->"7d358a19-f8a2-4db4-9ed1-1506f390184b"],

Cell[BoxData["True"], "Output",ExpressionUUID->"9cf1fa1a-9b9e-4f4f-9b75-bf65c8d0a776"],

Cell["\<\
SetMassBasis[\"Warsaw\"] makes every function return its results in WCDown \
(vertices, counterterms, on-shell renormalisation factors, CKM input shifts), \
ApplyFlavour accepts them, and FromWCxf reads values in the basis Warsaw. \
SetMassBasis[\"Warsaw up\"] returns to the default:\
\>", "Text",ExpressionUUID->"d35c7de0-e415-4d12-b70b-8051bd892321"],

Cell["\<\
SetMassBasis[\"Warsaw\"];
{MassBasis[], WilsonCoefficients[TreeVertex[{\"t\", \"tbar\", \"h\"}]]}
SetMassBasis[\"Warsaw up\"];\
\>", "Input",ExpressionUUID->"0c99efef-72a9-4d66-9ff5-e888a871dc5d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"Warsaw\"\>", ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Output",ExpressionUUID->"40d6b41d-3173-4625-\
bf97-346d0e50de28"],

Cell["\<\
Any other alignment q(paper) = W q(new), with a unitary matrix W, is obtained \
with RotateDoublets[v, W], in the coefficients WCRot[...]. Here W is a symbol \
w, read as w[i, j]:\
\>", "Text",ExpressionUUID->"8eb06a8c-dc67-4cbb-a0a3-7ca0b9c180ee"],

Cell["\<\
Short[RotateDoublets[TreeVertex[{\"t\", \"tbar\", \"h\"}], w][], 2]\
\>", "Input",ExpressionUUID->"c429ec28-a27c-425c-bc72-fb1feb18721d"],

Cell[BoxData[
 TagBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["vev", "2"], " ", 
     RowBox[{"FlavourSum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Conjugate", "[", 
         RowBox[{"w", "[", 
          RowBox[{"3", ",", 
           RowBox[{"\[LeftSkeleton]", "6", "\[RightSkeleton]"}]}], "]"}], 
         "]"}], " ", 
        RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], ",", 
       RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], "]"}], " ", 
     RowBox[{"Str", "[", "1", "]"}]}], 
    RowBox[{"2", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["Lam", "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
    RowBox[{"2", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"\[LeftSkeleton]", "3", "\[RightSkeleton]"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
    RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]], "+", 
   FractionBox[
    RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
    RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}], " ", 
     RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], " ", 
     RowBox[{"Yuk", "[", 
      RowBox[{"\<\"u\"\>", ",", "3"}], "]"}]}], 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]]}],
  Short[#, 2]& ]], "Output",ExpressionUUID->"a0aa07ae-5754-49ac-9b1b-\
63d2a0871d2f"],

Cell["6. Colour octets", "Section",ExpressionUUID->"22508622-8751-43ce-910f-70c9fe7f5ced"],

Cell["6.1 The shift of an octet parameter", "Subsection",ExpressionUUID->"c0ec5691-a05d-49c5-945f-39154016aa83"],

Cell["\<\
Some parameters of the top-specific assumptions multiply colour-octet \
operators, which are not in the Warsaw basis. cQQ8 of SMEFTsim top multiplies \
(qbar_3 gamma T^A q_3)^2. ApplyFlavour substitutes its four-dimensional Fierz \
map, a combination of Warsaw operators. The rational terms of the octet \
operator differ from those of this map by the tree vertices of a local \
Lagrangian, OctetShift:\
\>", "Text",ExpressionUUID->"ff19aa8e-cfd6-4690-ba4d-8573518ed2d6"],

Cell["\<\
OctetShift[\"SMEFTsim_top\"]
OctetShift[\"SMEFTsim_top\", \"cQQ8\"]\
\>", "Input",ExpressionUUID->"dbd357c6-660e-4fd4-853e-c25be22806a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"cQj18\"\>", ",", "\<\"cQj38\"\>", ",", "\<\"cQQ8\"\>", 
   ",", "\<\"cjj18\"\>", ",", "\<\"cjj38\"\>", ",", "\<\"ctu8\"\>", 
   ",", "\<\"cuu8\"\>", ",", "\<\"cbd8\"\>", ",", "\<\"cdd8\"\>"}], 
  "}"}]], "Output",ExpressionUUID->"d46af0e1-6ef7-41b4-8379-9d66a5b4acec"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"16", " ", 
    SuperscriptBox["Lam", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], 
  RowBox[{
   RowBox[{"Par", "[", "\<\"cQQ8\"\>", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"ee", " ", 
       RowBox[{"GreenOp", "[", 
        RowBox[{"\<\"B\"\>", ",", "\<\"q\"\>", ",", "3"}], "]"}]}], 
      RowBox[{"9", " ", "cw"}]], "-", 
     RowBox[{
      FractionBox["4", "3"], " ", "gs", " ", 
      RowBox[{"GreenOp", "[", 
       RowBox[{"\<\"G\"\>", ",", "\<\"q\"\>", ",", "3"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"ee", " ", 
       RowBox[{"GreenOp", "[", 
        RowBox[{"\<\"W\"\>", ",", "\<\"q\"\>", ",", "3"}], "]"}]}], "sw"], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"GreenOp", "[", 
       RowBox[{"\<\"H1\"\>", ",", "\<\"q\"\>", ",", "3"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Yuk", "[", 
        RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"]}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"GreenOp", "[", 
       RowBox[{"\<\"H3\"\>", ",", "\<\"q\"\>", ",", "3"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Yuk", "[", 
        RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"]}]}], ")"}]}]}]], "Output",\
ExpressionUUID->"b1c32a4e-ed84-43d8-807e-769c308e21ed"],

Cell["\<\
OctetShiftVertex gives its Feynman rules in the normalisation of R2, for any \
legs, as a vertex object with its own structures Str[n]. The object is zero \
when the parameter has no shift for the legs, with a message when the shift \
has no vertex with these fields at all. The shift of t tbar g (gluon penguin) \
and of t tbar Z (Z penguin and Higgs current), with the structures written \
out:\
\>", "Text",ExpressionUUID->"15340758-f96b-4736-9a3b-3aba31336d8d"],

Cell["\<\
shG = OctetShiftVertex[\"SMEFTsim_top\", \"cQQ8\", {\"t\", \"tbar\", \
OutLeg[\"g\"]}];
shZ = OctetShiftVertex[\"SMEFTsim_top\", \"cQQ8\", {\"t\", \"tbar\", \
OutLeg[\"Z\"]}];
Collect[shG[\"Explicit\"], _Gam, Simplify]
Collect[shZ[\"Explicit\"], _Gam, Simplify]\
\>", "Input",ExpressionUUID->"7514997d-4fdc-4c2a-b30c-eda8d18e2dd8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", "gs", " ", 
     RowBox[{"Gam", "[", 
      RowBox[{
       RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
       RowBox[{"Spn", "[", "s2", "]"}], ",", 
       RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
     RowBox[{"MomV", "[", 
      RowBox[{"p3", ",", 
       RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
     RowBox[{"MomV", "[", 
      RowBox[{"p3", ",", 
       RowBox[{"Lor", "[", "$nu1", "]"}]}], "]"}], " ", 
     RowBox[{"Par", "[", "\<\"cQQ8\"\>", "]"}], " ", 
     RowBox[{"Tg", "[", 
      RowBox[{
       RowBox[{"Col", "[", "c2", "]"}], ",", 
       RowBox[{"Col", "[", "c1", "]"}], ",", 
       RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["Lam", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{"2", " ", "gs", " ", 
    RowBox[{"Gam", "[", 
     RowBox[{
      RowBox[{"Lor", "[", "$nu1", "]"}], ",", "5", ",", 
      RowBox[{"Spn", "[", "s2", "]"}], ",", 
      RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
    RowBox[{"MomV", "[", 
     RowBox[{"p3", ",", 
      RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
    RowBox[{"MomV", "[", 
     RowBox[{"p3", ",", 
      RowBox[{"Lor", "[", "$nu1", "]"}]}], "]"}], " ", 
    RowBox[{"Par", "[", "\<\"cQQ8\"\>", "]"}], " ", 
    RowBox[{"Tg", "[", 
     RowBox[{
      RowBox[{"Col", "[", "c2", "]"}], ",", 
      RowBox[{"Col", "[", "c1", "]"}], ",", 
      RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", "gs", " ", 
    RowBox[{"Gam", "[", 
     RowBox[{
      RowBox[{"Lor", "[", "mu3", "]"}], ",", 
      RowBox[{"Spn", "[", "s2", "]"}], ",", 
      RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
    RowBox[{"Par", "[", "\<\"cQQ8\"\>", "]"}], " ", 
    RowBox[{"SProd", "[", 
     RowBox[{"p3", ",", "p3"}], "]"}], " ", 
    RowBox[{"Tg", "[", 
     RowBox[{
      RowBox[{"Col", "[", "c2", "]"}], ",", 
      RowBox[{"Col", "[", "c1", "]"}], ",", 
      RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["Lam", "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "gs", " ", 
    RowBox[{"Gam", "[", 
     RowBox[{
      RowBox[{"Lor", "[", "mu3", "]"}], ",", "5", ",", 
      RowBox[{"Spn", "[", "s2", "]"}], ",", 
      RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
    RowBox[{"Par", "[", "\<\"cQQ8\"\>", "]"}], " ", 
    RowBox[{"SProd", "[", 
     RowBox[{"p3", ",", "p3"}], "]"}], " ", 
    RowBox[{"Tg", "[", 
     RowBox[{
      RowBox[{"Col", "[", "c2", "]"}], ",", 
      RowBox[{"Col", "[", "c1", "]"}], ",", 
      RowBox[{"Adj", "[", "a3", "]"}]}], "]"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["Lam", "2"]}]]}]], "Output",ExpressionUUID->"fc43cbca-d1ce-\
4978-a1e0-7f12b8876332"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"ee", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", 
       SuperscriptBox["cw", "2"]}], "-", 
      SuperscriptBox["sw", "2"]}], ")"}], " ", 
    RowBox[{"Dl", "[", 
     RowBox[{
      RowBox[{"Col", "[", "c1", "]"}], ",", 
      RowBox[{"Col", "[", "c2", "]"}]}], "]"}], " ", 
    RowBox[{"Gam", "[", 
     RowBox[{
      RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
      RowBox[{"Spn", "[", "s2", "]"}], ",", 
      RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
    RowBox[{"MomV", "[", 
     RowBox[{"p3", ",", 
      RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
    RowBox[{"MomV", "[", 
     RowBox[{"p3", ",", 
      RowBox[{"Lor", "[", "$nu1", "]"}]}], "]"}], " ", 
    RowBox[{"Par", "[", "\<\"cQQ8\"\>", "]"}]}], 
   RowBox[{"18", " ", "cw", " ", 
    SuperscriptBox["Lam", "2"], " ", "sw"}]], "-", 
  FractionBox[
   RowBox[{"ee", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", 
       SuperscriptBox["cw", "2"]}], "-", 
      SuperscriptBox["sw", "2"]}], ")"}], " ", 
    RowBox[{"Dl", "[", 
     RowBox[{
      RowBox[{"Col", "[", "c1", "]"}], ",", 
      RowBox[{"Col", "[", "c2", "]"}]}], "]"}], " ", 
    RowBox[{"Gam", "[", 
     RowBox[{
      RowBox[{"Lor", "[", "$nu1", "]"}], ",", "5", ",", 
      RowBox[{"Spn", "[", "s2", "]"}], ",", 
      RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
    RowBox[{"MomV", "[", 
     RowBox[{"p3", ",", 
      RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
    RowBox[{"MomV", "[", 
     RowBox[{"p3", ",", 
      RowBox[{"Lor", "[", "$nu1", "]"}]}], "]"}], " ", 
    RowBox[{"Par", "[", "\<\"cQQ8\"\>", "]"}]}], 
   RowBox[{"18", " ", "cw", " ", 
    SuperscriptBox["Lam", "2"], " ", "sw"}]], "-", 
  FractionBox[
   RowBox[{"ee", " ", 
    RowBox[{"Dl", "[", 
     RowBox[{
      RowBox[{"Col", "[", "c1", "]"}], ",", 
      RowBox[{"Col", "[", "c2", "]"}]}], "]"}], " ", 
    RowBox[{"Gam", "[", 
     RowBox[{
      RowBox[{"Lor", "[", "mu3", "]"}], ",", 
      RowBox[{"Spn", "[", "s2", "]"}], ",", 
      RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
    RowBox[{"Par", "[", "\<\"cQQ8\"\>", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["cw", "2"]}], "-", 
         SuperscriptBox["sw", "2"]}], ")"}], " ", 
       RowBox[{"SProd", "[", 
        RowBox[{"p3", ",", "p3"}], "]"}]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["vev", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Yuk", "[", 
         RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"]}]}], ")"}]}], 
   RowBox[{"18", " ", "cw", " ", 
    SuperscriptBox["Lam", "2"], " ", "sw"}]], "+", 
  FractionBox[
   RowBox[{"ee", " ", 
    RowBox[{"Dl", "[", 
     RowBox[{
      RowBox[{"Col", "[", "c1", "]"}], ",", 
      RowBox[{"Col", "[", "c2", "]"}]}], "]"}], " ", 
    RowBox[{"Gam", "[", 
     RowBox[{
      RowBox[{"Lor", "[", "mu3", "]"}], ",", "5", ",", 
      RowBox[{"Spn", "[", "s2", "]"}], ",", 
      RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
    RowBox[{"Par", "[", "\<\"cQQ8\"\>", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["cw", "2"]}], "-", 
         SuperscriptBox["sw", "2"]}], ")"}], " ", 
       RowBox[{"SProd", "[", 
        RowBox[{"p3", ",", "p3"}], "]"}]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["vev", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Yuk", "[", 
         RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"]}]}], ")"}]}], 
   RowBox[{"18", " ", "cw", " ", 
    SuperscriptBox["Lam", "2"], " ", "sw"}]]}]], "Output",ExpressionUUID->\
"3eb99d61-54ba-4cf7-8181-085ffe4680da"],

Cell["6.2 The rational term of the octet operator", "Subsection",ExpressionUUID->"8624fedd-205d-47da-b8d3-951969b2f9b7"],

Cell["\<\
Without the shift ApplyFlavour gives a message that names the octet \
parameters (the first input below, shown once in a session for each \
assumption). With \"OctetShift\" -> True it adds the shifts of all octet \
parameters of the assumption, in the structures of the object. The \
coefficient of Par[\"cQQ8\"] is then the sum of the two parts. The three \
objects number their structures separately, so they are compared with the \
structures written out:\
\>", "Text",ExpressionUUID->"2b1b6f8a-d924-422b-a3c8-b9064b6b9c1e"],

Cell["\<\
ttgOct = R2[{\"t\", \"tbar\", OutLeg[\"g\"]}, \"Operators\" -> {\"qq1\", \
\"qq3\"}];
fierz = ApplyFlavour[ttgOct, \"SMEFTsim_top\"][\"Explicit\", Par[\"cQQ8\"]];
octet = ApplyFlavour[ttgOct, \"SMEFTsim_top\", \"OctetShift\" -> \
True][\"Explicit\", Par[\"cQQ8\"]];
Simplify[(octet - fierz) - shG[\"Explicit\", Par[\"cQQ8\"]]] === 0\
\>", "Input",ExpressionUUID->"d724f096-a303-404e-9893-d90f1cbd6d72"],

Cell["\<\
SMEFTR2::octetshift: The parameters {cQj18, cQj38, cQQ8} multiply \
colour-octet operators. The tree vertices and UV poles are exact; the \
rational terms are those of their four-dimensional Warsaw map, and those of \
the octet operators contain in addition the tree vertices of \
OctetShift[scheme, parameter], given by OctetShiftVertex[scheme, parameter, \
legs] and added by ApplyFlavour[v, scheme, \"OctetShift\" -> True]. This \
message is shown once for each assumption.\
\>", "Message",ExpressionUUID->"3de08583-9afe-4769-99cb-ac8bf43169f6"],

Cell[BoxData["True"], "Output",ExpressionUUID->"a4e81a4f-235f-4b35-8405-fd8cd03cc84e"],

Cell["6.3 Any octet operator", "Subsection",ExpressionUUID->"42801d33-5e5f-4b41-bf17-65113489673e"],

Cell["\<\
The shift is known for the octet operators OctetOperator[type, {a, b}] of the \
four types \"qq1\", \"qq3\", \"uu\" and \"dd\", with flavour-diagonal \
currents of generations a and b, numbers or symbols. The parameters of the \
assumptions are combinations of them:\
\>", "Text",ExpressionUUID->"e334b2fa-cd75-4a94-8324-13a3c380cabe"],

Cell["\<\
FlavourSchemes[\"SMEFTsim_top\"][\"OctetOperators\"] // Short
Simplify[OctetShift[Par[\"cQQ8\"] OctetOperator[\"qq1\", {3, 3}]] - \
OctetShift[\"SMEFTsim_top\", \"cQQ8\"]] === 0\
\>", "Input",ExpressionUUID->"b66e79e6-cce9-437f-b6a4-6a7508764253"],

Cell[BoxData[
 TagBox[
  RowBox[{"\[LeftAssociation]", 
   RowBox[{
    RowBox[{"\<\"cQj18\"\>", "\[Rule]", 
     RowBox[{
      RowBox[{"OctetOperator", "[", 
       RowBox[{"\<\"qq1\"\>", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"OctetOperator", "[", 
       RowBox[{"\<\"qq1\"\>", ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "2"}], "}"}]}], "]"}]}]}], ",", 
    RowBox[{"\[LeftSkeleton]", "8", "\[RightSkeleton]"}]}], 
   "\[RightAssociation]"}],
  Short]], "Output",ExpressionUUID->"23ccea13-42b7-446a-b9e1-cfb4694cda2a"],

Cell[BoxData["True"], "Output",ExpressionUUID->"6be00752-36a2-4273-b84b-0884f1bf602b"],

Cell["\<\
With symbols for the generations, Kronecker deltas separate equal and \
different generations, and KroneckerDelta[a, 3] marks the terms with the top \
Yukawa coupling. The Feynman rules work in the same way:\
\>", "Text",ExpressionUUID->"2ae70486-94c0-4ce6-b54f-d763c42c2178"],

Cell["\<\
OctetShift[cOct OctetOperator[\"qq1\", {a, b}]]
Collect[OctetShiftVertex[cOct OctetOperator[\"uu\", {2, 3}], {\"c\", \
\"cbar\", OutLeg[\"Z\"]}][\"Explicit\"], _Gam, Simplify]\
\>", "Input",ExpressionUUID->"324085e1-7ab1-4e80-b836-557aa0104ba4"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"cOct", " ", "ee", " ", 
    RowBox[{"GreenOp", "[", 
     RowBox[{"\<\"B\"\>", ",", "\<\"q\"\>", ",", "b"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      TemplateBox[{
        RowBox[{"a", ",", "b"}]},
       "KroneckerDeltaSeq"]}], ")"}]}], 
   RowBox[{"144", " ", "cw", " ", 
    SuperscriptBox["Lam", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"cOct", " ", "gs", " ", 
    RowBox[{"GreenOp", "[", 
     RowBox[{"\<\"G\"\>", ",", "\<\"q\"\>", ",", "b"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      TemplateBox[{
        RowBox[{"a", ",", "b"}]},
       "KroneckerDeltaSeq"]}], ")"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox["Lam", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"cOct", " ", "ee", " ", 
    RowBox[{"GreenOp", "[", 
     RowBox[{"\<\"W\"\>", ",", "\<\"q\"\>", ",", "a"}], "]"}], " ", 
    TemplateBox[{
      RowBox[{"a", ",", "b"}]},
     "KroneckerDeltaSeq"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["Lam", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "sw"}]], "-", 
  FractionBox[
   RowBox[{"cOct", " ", "gs", " ", 
    RowBox[{"GreenOp", "[", 
     RowBox[{"\<\"G\"\>", ",", "\<\"q\"\>", ",", "a"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      TemplateBox[{
        RowBox[{"a", ",", "b"}]},
       "KroneckerDeltaSeq"]}], ")"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox["Lam", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"cOct", " ", "ee", " ", 
    RowBox[{"GreenOp", "[", 
     RowBox[{"\<\"B\"\>", ",", "\<\"q\"\>", ",", "a"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       TemplateBox[{
         RowBox[{"a", ",", "b"}]},
        "KroneckerDeltaSeq"]}]}], ")"}]}], 
   RowBox[{"144", " ", "cw", " ", 
    SuperscriptBox["Lam", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"cOct", " ", 
    RowBox[{"GreenOp", "[", 
     RowBox[{"\<\"H1\"\>", ",", "\<\"q\"\>", ",", "b"}], "]"}], " ", 
    TemplateBox[{
      RowBox[{"3", ",", "a"}]},
     "KroneckerDeltaSeq"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      TemplateBox[{
        RowBox[{"a", ",", "b"}]},
       "KroneckerDeltaSeq"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Yuk", "[", 
      RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"]}], 
   RowBox[{"32", " ", 
    SuperscriptBox["Lam", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "cOct", " ", 
    RowBox[{"GreenOp", "[", 
     RowBox[{"\<\"H3\"\>", ",", "\<\"q\"\>", ",", "a"}], "]"}], " ", 
    TemplateBox[{
      RowBox[{"3", ",", "a"}]},
     "KroneckerDeltaSeq"], " ", 
    TemplateBox[{
      RowBox[{"a", ",", "b"}]},
     "KroneckerDeltaSeq"], " ", 
    SuperscriptBox[
     RowBox[{"Yuk", "[", 
      RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"]}], 
   RowBox[{"32", " ", 
    SuperscriptBox["Lam", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"cOct", " ", 
    RowBox[{"GreenOp", "[", 
     RowBox[{"\<\"H1\"\>", ",", "\<\"q\"\>", ",", "a"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       TemplateBox[{
         RowBox[{"3", ",", "b"}]},
        "KroneckerDeltaSeq"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         TemplateBox[{
           RowBox[{"a", ",", "b"}]},
          "KroneckerDeltaSeq"]}], ")"}]}], "+", 
      RowBox[{
       TemplateBox[{
         RowBox[{"3", ",", "a"}]},
        "KroneckerDeltaSeq"], " ", 
       TemplateBox[{
         RowBox[{"a", ",", "b"}]},
        "KroneckerDeltaSeq"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Yuk", "[", 
      RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"]}], 
   RowBox[{"32", " ", 
    SuperscriptBox["Lam", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",ExpressionUUID->"2cce1af6-\
5f27-452b-b295-5024fbf5c527"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"cOct", " ", "ee", " ", "sw", " ", 
    RowBox[{"Dl", "[", 
     RowBox[{
      RowBox[{"Col", "[", "c1", "]"}], ",", 
      RowBox[{"Col", "[", "c2", "]"}]}], "]"}], " ", 
    RowBox[{"Gam", "[", 
     RowBox[{
      RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
      RowBox[{"Spn", "[", "s2", "]"}], ",", 
      RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
    RowBox[{"MomV", "[", 
     RowBox[{"p3", ",", 
      RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
    RowBox[{"MomV", "[", 
     RowBox[{"p3", ",", 
      RowBox[{"Lor", "[", "$nu1", "]"}]}], "]"}]}], 
   RowBox[{"9", " ", "cw", " ", 
    SuperscriptBox["Lam", "2"]}]], "+", 
  FractionBox[
   RowBox[{"cOct", " ", "ee", " ", "sw", " ", 
    RowBox[{"Dl", "[", 
     RowBox[{
      RowBox[{"Col", "[", "c1", "]"}], ",", 
      RowBox[{"Col", "[", "c2", "]"}]}], "]"}], " ", 
    RowBox[{"Gam", "[", 
     RowBox[{
      RowBox[{"Lor", "[", "$nu1", "]"}], ",", "5", ",", 
      RowBox[{"Spn", "[", "s2", "]"}], ",", 
      RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
    RowBox[{"MomV", "[", 
     RowBox[{"p3", ",", 
      RowBox[{"Lor", "[", "mu3", "]"}]}], "]"}], " ", 
    RowBox[{"MomV", "[", 
     RowBox[{"p3", ",", 
      RowBox[{"Lor", "[", "$nu1", "]"}]}], "]"}]}], 
   RowBox[{"9", " ", "cw", " ", 
    SuperscriptBox["Lam", "2"]}]], "-", 
  FractionBox[
   RowBox[{"cOct", " ", "ee", " ", 
    RowBox[{"Dl", "[", 
     RowBox[{
      RowBox[{"Col", "[", "c1", "]"}], ",", 
      RowBox[{"Col", "[", "c2", "]"}]}], "]"}], " ", 
    RowBox[{"Gam", "[", 
     RowBox[{
      RowBox[{"Lor", "[", "mu3", "]"}], ",", 
      RowBox[{"Spn", "[", "s2", "]"}], ",", 
      RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       SuperscriptBox["sw", "2"], " ", 
       RowBox[{"SProd", "[", 
        RowBox[{"p3", ",", "p3"}], "]"}]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["vev", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Yuk", "[", 
         RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"]}]}], ")"}]}], 
   RowBox[{"72", " ", "cw", " ", 
    SuperscriptBox["Lam", "2"], " ", "sw"}]], "-", 
  FractionBox[
   RowBox[{"cOct", " ", "ee", " ", 
    RowBox[{"Dl", "[", 
     RowBox[{
      RowBox[{"Col", "[", "c1", "]"}], ",", 
      RowBox[{"Col", "[", "c2", "]"}]}], "]"}], " ", 
    RowBox[{"Gam", "[", 
     RowBox[{
      RowBox[{"Lor", "[", "mu3", "]"}], ",", "5", ",", 
      RowBox[{"Spn", "[", "s2", "]"}], ",", 
      RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       SuperscriptBox["sw", "2"], " ", 
       RowBox[{"SProd", "[", 
        RowBox[{"p3", ",", "p3"}], "]"}]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["vev", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Yuk", "[", 
         RowBox[{"\<\"u\"\>", ",", "3"}], "]"}], "2"]}]}], ")"}]}], 
   RowBox[{"72", " ", "cw", " ", 
    SuperscriptBox["Lam", "2"], " ", "sw"}]]}]], "Output",ExpressionUUID->\
"923fc4d2-7206-4bf0-8a78-2acaa8b079dd"],

Cell["\<\
An assumption of the user declares its octet parameters with the option \
\"Octets\". OctetShift and OctetShiftVertex then work for it as for a shipped \
assumption. A shipped assumption redefined from its own map gives the same \
vertices:\
\>", "Text",ExpressionUUID->"aaaf0d38-6784-471a-8cf7-2d586277b92b"],

Cell["\<\
DefineFlavourScheme[\"myTop\", FlavourSchemes[\"SMEFTsim_top\", \"Rules\"], \
\"CKMUnit\" -> True,
  \"Octets\" -> \
Normal[FlavourSchemes[\"SMEFTsim_top\"][\"OctetOperators\"]]];
Simplify[ApplyFlavour[ttgOct, \"SMEFTsim_top\", \"OctetShift\" -> \
True][\"Explicit\"] - ApplyFlavour[ttgOct, \"myTop\", \"OctetShift\" -> \
True][\"Explicit\"]] === 0
Simplify[OctetShift[\"myTop\", \"cQQ8\"] - OctetShift[\"SMEFTsim_top\", \
\"cQQ8\"]] === 0\
\>", "Input",ExpressionUUID->"2869a091-bf5c-4881-8de8-c2730556b18f"],

Cell[BoxData["True"], "Output",ExpressionUUID->"f730cede-ff86-4689-8af6-ed276ed76ee5"],

Cell[BoxData["True"], "Output",ExpressionUUID->"9e7f9290-5ba9-4b2d-9afe-6b66bd5a52d9"],

Cell["7. The equations of the paper", "Section",ExpressionUUID->"046af162-3109-4f1e-bae4-7818c9914283"],

Cell["\<\
Each input of this part compares the package with an equation of the paper \
and returns True. The equations are named by their content, in the order of \
the paper. P_R = (1 + gamma5)/2 and P_L = (1 - gamma5)/2 throughout.\
\>", "Text",ExpressionUUID->"e510a41e-b999-4038-9cf1-390b43267be8"],

Cell["\<\
7.1 The quark two-point function at first order in C_uG (rational term and \
pole)\
\>", "Subsection",ExpressionUUID->"0033c433-81fb-4be3-a6a1-839fc04a9859"],

Cell["\<\
v2 = R2[{\"U\", OutLeg[\"U\"]}, \"Operators\" -> {\"uG\"}, \"Flavour\" -> \
{gi, gj}];
u2 = UVPole[{\"U\", OutLeg[\"U\"]}, \"Operators\" -> {\"uG\"}, \"Flavour\" -> \
{gi, gj}];
v2[\"Structures\"]
cji = WC[\"uG\", {gj, gi}]; cij = Conjugate[WC[\"uG\", {gi, gj}]]; mi = \
FMass[\"u\", gi]; mj = FMass[\"u\", gj]; pp = SProd[p2, p2];
pR[x_, y_] := (x + y)/2; pL[x_, y_] := (x - y)/2;
paper2[a_, b_] := Sqrt[2] gs vev/Lam^2 (a[[1]] 2 (cji pR[Str[1], Str[2]] + \
cij pL[Str[1], Str[2]]) +
    b ((mj cji + mi cij) pR[Str[3], Str[4]] + (mi cji + mj cij) pL[Str[3], \
Str[4]]));
Simplify[v2[] - v2[\"SM\"] - paper2[{2 pp - 7/3 (mi^2 + mj^2)}, -4/3]] === 0
Simplify[u2[] - u2[\"SM\"] - paper2[{-2 pp + 2 (mi^2 + mj^2)}, 2]] === 0\
\>", "Input",ExpressionUUID->"56e24ce6-6d2d-489e-8d9a-c0ef663e84a1"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{
    RowBox[{"Str", "[", "1", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Dl", "[", 
      RowBox[{
       RowBox[{"Col", "[", "c1", "]"}], ",", 
       RowBox[{"Col", "[", "c2", "]"}]}], "]"}], " ", 
     RowBox[{"Gam", "[", 
      RowBox[{
       RowBox[{"Spn", "[", "s2", "]"}], ",", 
       RowBox[{"Spn", "[", "s1", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "2", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Dl", "[", 
      RowBox[{
       RowBox[{"Col", "[", "c1", "]"}], ",", 
       RowBox[{"Col", "[", "c2", "]"}]}], "]"}], " ", 
     RowBox[{"Gam", "[", 
      RowBox[{"5", ",", 
       RowBox[{"Spn", "[", "s2", "]"}], ",", 
       RowBox[{"Spn", "[", "s1", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "3", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Dl", "[", 
      RowBox[{
       RowBox[{"Col", "[", "c1", "]"}], ",", 
       RowBox[{"Col", "[", "c2", "]"}]}], "]"}], " ", 
     RowBox[{"Gam", "[", 
      RowBox[{
       RowBox[{"Lor", "[", "$nu1", "]"}], ",", 
       RowBox[{"Spn", "[", "s2", "]"}], ",", 
       RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
     RowBox[{"MomV", "[", 
      RowBox[{"p2", ",", 
       RowBox[{"Lor", "[", "$nu1", "]"}]}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Str", "[", "4", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Dl", "[", 
      RowBox[{
       RowBox[{"Col", "[", "c1", "]"}], ",", 
       RowBox[{"Col", "[", "c2", "]"}]}], "]"}], " ", 
     RowBox[{"Gam", "[", 
      RowBox[{
       RowBox[{"Lor", "[", "$nu1", "]"}], ",", "5", ",", 
       RowBox[{"Spn", "[", "s2", "]"}], ",", 
       RowBox[{"Spn", "[", "s1", "]"}]}], "]"}], " ", 
     RowBox[{"MomV", "[", 
      RowBox[{"p2", ",", 
       RowBox[{"Lor", "[", "$nu1", "]"}]}], "]"}]}]}]}], 
  "\[RightAssociation]"}]], "Output",ExpressionUUID->"56f8c90e-0201-42a3-ac87-\
425e7a726851"],

Cell[BoxData["True"], "Output",ExpressionUUID->"15e8b969-a20a-43fc-90bd-b515b05c6fca"],

Cell[BoxData["True"], "Output",ExpressionUUID->"b07b0b31-7629-4a9e-9f51-e476d048f2ac"],

Cell["7.2 The CP-odd g g h vertex of the gluon dipoles", "Subsection",ExpressionUUID->"d5f38a0e-ff8a-4bd3-b70c-019901b6f2f8"],

Cell["\<\
The coefficient of i Im(C) is the difference of the coefficients of C and of \
its conjugate. The package keeps the Yukawa coupling of the Higgs vertex \
apart from the mass. With y_t = Sqrt[2] m_t/vev the two results are the \
top-quark terms (16 Sqrt[2]/3) gs m_t Im(C_uG)_33/Lam^2 and -8 Sqrt[2] gs m_t \
Im(C_uG)_33/Lam^2 of the paper, on the structure delta^{AB} epsilon^{mu1 mu2 \
p1 p2}.\
\>", "Text",ExpressionUUID->"ea0a4e4d-6bb1-4d35-bd21-ee1b7673c1ee"],

Cell["\<\
gghR = EvaluateFlavour[R2[{\"g\", \"g\", OutLeg[\"H\"]}, \"Operators\" -> \
{\"uG\"}]];
gghU = EvaluateFlavour[UVPole[{\"g\", \"g\", OutLeg[\"H\"]}, \"Operators\" -> \
{\"uG\"}]];
gghR[\"Structures\"][Str[6]]
yukawa = Yuk[\"u\", 3] -> Sqrt[2] FMass[\"u\", 3]/vev;
Simplify[(I (gghR[WC[\"uG\", {3, 3}]] - gghR[Conjugate[WC[\"uG\", {3, 3}]]]) \
- 16 Sqrt[2]/3 gs FMass[\"u\", 3] Str[6]/Lam^2) /. yukawa] === 0
Simplify[(I (gghU[WC[\"uG\", {3, 3}]] - gghU[Conjugate[WC[\"uG\", {3, 3}]]]) \
+ 8 Sqrt[2] gs FMass[\"u\", 3] Str[6]/Lam^2) /. yukawa] === 0\
\>", "Input",ExpressionUUID->"c47fc153-5089-47b2-b7b7-795a16ad8e56"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Dl", "[", 
   RowBox[{
    RowBox[{"Adj", "[", "a1", "]"}], ",", 
    RowBox[{"Adj", "[", "a2", "]"}]}], "]"}], " ", 
  RowBox[{"LCTensor", "[", 
   RowBox[{"p1", ",", "p2", ",", 
    RowBox[{"Lor", "[", "mu1", "]"}], ",", 
    RowBox[{"Lor", "[", "mu2", "]"}]}], "]"}]}]], "Output",ExpressionUUID->\
"967bc4c1-244c-40b5-8a09-501770510a79"],

Cell[BoxData["True"], "Output",ExpressionUUID->"38eb8992-840b-4f96-8f15-216f8a7e1611"],

Cell[BoxData["True"], "Output",ExpressionUUID->"b1270651-e75a-4101-b44f-9bfbcc3a01cd"],

Cell["7.3 The penguin vertex of C_qq^(1)", "Subsection",ExpressionUUID->"3333851d-cc76-4deb-a173-7d48df6358f5"],

Cell["\<\
The pole is (4 gs/(3 Lam^2)) T^A (p^2 gamma^mu - p^mu pslash) X P_L. On \
gamma^mu T^A the coefficient of p^2 is therefore (2 gs/(3 Lam^2)) X, here for \
b -> s g and the entry 2333 with the unitarity of V used (bsg of part 2.2):\
\>", "Text",ExpressionUUID->"cbefd5ed-d245-42a2-96b3-b4f784c46209"],

Cell["\<\
Coefficient[bsg[WC[\"qq1\", {2, 3, 3, 3}]], Str[5] SProd[p3, p3]] === 2 gs \
Conjugate[VCKM[2, 2]] VCKM[3, 3]/(3 Lam^2)\
\>", "Input",ExpressionUUID->"0b0934ba-7615-4db6-ba2a-f8ce58caa705"],

Cell[BoxData["True"], "Output",ExpressionUUID->"38b2d0f9-5c19-47ba-b89f-12946b8bc0b5"],

Cell["7.4 The four-quark vertex u ubar d dbar of C_ud^(1,8)", "Subsection",ExpressionUUID->"13c0c674-1a1b-41ef-a00d-ac3b3cd95717"],

Cell["\<\
The rows are the colour-singlet and the colour-octet structure, the columns \
the tree, the rational term and the pole.\
\>", "Text",ExpressionUUID->"edb0c0b3-1e4c-4496-8322-26f2a817102b"],

Cell["\<\
R2UVTable[{\"u\", \"ubar\", \"d\", \"dbar\"}, WC[\"ud1\", {1, 1, 1, 1}], \
\"Operators\" -> {\"ud1\", \"ud8\"}, \"Output\" -> \"List\"][[2 ;;, 2 ;;]] \
===
  {{-I/Lam^2, 16 gs^2/(3 Lam^2), -8 gs^2/(3 Lam^2)}, {0, 2 gs^2/Lam^2, 6 \
gs^2/Lam^2}}
R2UVTable[{\"u\", \"ubar\", \"d\", \"dbar\"}, WC[\"ud8\", {1, 1, 1, 1}], \
\"Operators\" -> {\"ud1\", \"ud8\"}, \"Output\" -> \"List\"][[2 ;;, 2 ;;]] \
===
  {{0, 4 gs^2/(9 Lam^2), 4 gs^2/(3 Lam^2)}, {-I/Lam^2, 14 gs^2/(3 Lam^2), -14 \
gs^2/(3 Lam^2)}}\
\>", "Input",ExpressionUUID->"45c6a6a6-8230-430f-86a8-59e1f78e572d"],

Cell[BoxData["True"], "Output",ExpressionUUID->"cbf83aae-80d1-4a7e-ba06-3d4e3c744eb4"],

Cell[BoxData["True"], "Output",ExpressionUUID->"01bb5bca-99b6-4ed3-9b37-2079d634b0dd"],

Cell["\<\
7.5 The top-up field renormalisation factors with flavour mixing\
\>", "Subsection",ExpressionUUID->"bf0b29cc-4b5e-431d-b91e-4461c71d2642"],

Cell["\<\
mtop = FMass[\"u\", 3]; Lt = OSLog[mtop]; C13 = WC[\"uG\", {1, 3}];
zut = OnShellConstants[\"dZL_uG_offdiag\", \"u\", {1, 3}, fs5];
ztu = OnShellConstants[\"dZL_uG_offdiag\", \"u\", {3, 1}, fs5];
Simplify[zut[\"Pole\"]/eps + zut[\"Finite\"] + Sqrt[2] gs mtop vev/(4 Pi^2 \
Lam^2) C13 (3/eps - Lt - 2 Leff - 2/3 - I Pi)] === 0
Simplify[ztu[\"Pole\"]/eps + ztu[\"Finite\"] - Sqrt[2] gs mtop vev/(2 Pi^2 \
Lam^2) Conjugate[C13] (1/eps - Lt + 1/3)] === 0\
\>", "Input",ExpressionUUID->"4717b8d4-4be7-49db-a02d-7df14e540aae"],

Cell[BoxData["True"], "Output",ExpressionUUID->"79d53328-3d86-4e53-86c3-2a122ae74edc"],

Cell[BoxData["True"], "Output",ExpressionUUID->"d754eafd-4d4a-4e9c-ac8f-3e3c934fabb0"],

Cell["7.6 The light-quark mass counterterm of (C_qu^(1,8))_3113", "Subsection",ExpressionUUID->"fe5ddf43-175e-49c3-8f6d-6c187a630f76"],

Cell["\<\
dm = OnShellConstants[\"dm_4q\", \"u\", {1, 1}, fs5];
only3113 = {WC[\"qu1\", {3, 1, 1, 3}] -> d1, WC[\"qu8\", {3, 1, 1, 3}] -> d8, \
WC[_String, _] :> 0, Conjugate[WC[_String, _]] :> 0};
Simplify[(dm[\"Pole\"]/eps + dm[\"Finite\"] /. only3113) + (d1 + 4/3 d8) \
mtop^3/(16 Pi^2 Lam^2) (4/eps + 2 - 4 Lt)] === 0\
\>", "Input",ExpressionUUID->"c4b34b74-81f1-446b-bdf0-a062e6ac5226"],

Cell[BoxData["True"], "Output",ExpressionUUID->"e8ef9892-3d66-401d-9ff4-021807144ed3"],

Cell["7.7 The rotation angle of the CP-odd top dipole", "Subsection",ExpressionUUID->"5498da27-0d43-4673-8ce2-5b6a03a05d1d"],

Cell["\<\
th = OnShellConstants[\"theta_uG_diag\", \"u\", {3, 3}, fs5];
Simplify[th[\"Pole\"]/eps + th[\"Finite\"] - Sqrt[2] gs mtop vev \
Im[WC[\"uG\", {3, 3}]]/(2 Pi^2 Lam^2) (1/eps + 1/6 - Lt/2 - Leff/2)] === 0\
\>", "Input",ExpressionUUID->"be9d01b6-1efb-4be4-a2d7-118d3c73ef19"],

Cell[BoxData["True"], "Output",ExpressionUUID->"0fad5362-8761-4d7d-8aba-ba82bf202151"],

Cell["7.8 The octet shift of c_QQ^(8)", "Subsection",ExpressionUUID->"0f26f55b-2b41-43b2-8fae-51f9070d3b5a"],

Cell["With g_1 = ee/cw and g_2 = ee/sw:", "Text",ExpressionUUID->"d39c041a-fdb6-4218-9a9e-c4a123a1e369"],

Cell["\<\
Simplify[OctetShift[\"SMEFTsim_top\", \"cQQ8\"] - Par[\"cQQ8\"]/(16 Pi^2 \
Lam^2) (-4 gs/3 GreenOp[\"G\", \"q\", 3] + (ee/cw)/9 GreenOp[\"B\", \"q\", 3] +
    (ee/sw) GreenOp[\"W\", \"q\", 3] + Yuk[\"u\", 3]^2/2 GreenOp[\"H1\", \
\"q\", 3] - 3 Yuk[\"u\", 3]^2/2 GreenOp[\"H3\", \"q\", 3])] === 0\
\>", "Input",ExpressionUUID->"54540a81-eb35-4ce3-92a0-6602a60df919"],

Cell[BoxData["True"], "Output",ExpressionUUID->"2b402c25-e763-43be-b461-178c512f1533"],

Cell["7.9 The CKM matrix in the two schemes", "Subsection",ExpressionUUID->"5def8406-a172-45d5-92ae-e34348361b4c"],

Cell["\<\
The MS-bar matrix at mu_eft minus the on-shell matrix is the finite part of \
the counterterm dV plus Leff times its pole. At first order in the dipoles \
(C_uG)_q3, with kV = 3 Sqrt[2] gs m_t vev/(16 Pi^2 Lam^2) Log[mu_eft^2/m_t^2]:\
\>", "Text",ExpressionUUID->"6ce32f8b-1a50-4dbe-a6ef-fdc03fcf10b5"],

Cell["\<\
onlyDip = {WC[\"uG\", {a_, b_}] /; !(b == 3 && a < 3) :> 0, Conjugate[WC[\"uG\
\", {a_, b_}]] /; !(b == 3 && a < 3) :> 0,
   WC[n_String /; n =!= \"uG\", _] :> 0, Conjugate[WC[n_String /; n =!= \
\"uG\", _]] :> 0};
dVdiff[gu_, gd_] := With[{dv = OnShellConstants[\"dV\", {gu, gd}, fs5]}, \
Expand[dv[\"Finite\"] + Leff dv[\"Pole\"]] /. onlyDip];
kV = 3 Sqrt[2] gs mtop vev/(16 Pi^2 Lam^2) (Leff - Lt);
Simplify[dVdiff[3, 1] - kV Sum[Conjugate[WC[\"uG\", {q, 3}]] VCKM[q, 1], {q, \
2}]] === 0
Simplify[dVdiff[1, 1] + kV WC[\"uG\", {1, 3}] VCKM[3, 1]] === 0\
\>", "Input",ExpressionUUID->"d1730281-a0eb-4ab9-b47b-21d51350e8d3"],

Cell[BoxData["True"], "Output",ExpressionUUID->"58f2245d-e979-4168-b42a-937ddb83c203"],

Cell[BoxData["True"], "Output",ExpressionUUID->"237d91a3-acd7-41a5-9ed6-26a96e4a021b"],

Cell["8. When something goes wrong", "Section",ExpressionUUID->"2d7d1ee0-de11-4d12-9286-b273dab2d579"],

Cell["\<\
Every input of this part is a mistake and gives a message that says what to \
do. The functions of the package return $Failed, or 0 for a coefficient that \
is absent. A call with the wrong number or kind of arguments gives the form \
of the call. A field that does not exist:\
\>", "Text",ExpressionUUID->"a687aaac-e416-45ed-8c17-1e50fbb00cfe"],

Cell["R2[{\"T\", \"tbar\", OutLeg[\"g\"]}]", "Input",ExpressionUUID->"8c41f7f9-4f2e-455e-9326-70549fe170b3"],

Cell["\<\
SMEFTR2::field: Unknown field T. The fields are {U, Ubar, D, Dbar, L, Lbar, \
N, Nbar, u, c, t, ubar, cbar, tbar, d, s, b, dbar, sbar, bbar, e, mu, ta, \
ebar, mubar, tabar, ve, vm, vt, vebar, vmbar, vtbar, g, a, Z, H, h, G0, Gp, \
Gm, Wp, Wm, W+, W-, G+, G-, gamma, A, tau, taubar}.\
\>", "Message",ExpressionUUID->"2dd0778a-3eed-4147-bc6c-762f9ae82b83"],

Cell[BoxData["$Failed"], "Output",ExpressionUUID->"40e8ae4e-68bf-4de0-a962-7009830d4467"],

Cell["\<\
A vertex that does not exist. The message says when the electric charge of \
the legs is not conserved:\
\>", "Text",ExpressionUUID->"8cff8da9-004f-4355-8ef0-aa2c716ce8c4"],

Cell["R2[{\"t\", \"bbar\", \"W+\"}]", "Input",ExpressionUUID->"2a660c72-35ba-49a0-ba38-a39097546727"],

Cell["\<\
SMEFTR2::novertex: There is no vertex with the incoming fields {U, Dbar, Wp} \
in the convention Main. The electric charge of these fields is not conserved \
(an outgoing leg is OutLeg[field]).\
\>", "Message",ExpressionUUID->"82cd1b1f-0501-405c-97aa-14c4e0f94d4a"],

Cell[BoxData["$Failed"], "Output",ExpressionUUID->"717021f5-4dce-4440-b52e-f9507627adaa"],

Cell["\<\
An option or an operator that does not exist, and legs that are not in a list:\
\>", "Text",ExpressionUUID->"c8b05241-6106-4126-9a93-1ef557bd3020"],

Cell["\<\
R2[{\"t\", \"tbar\"}, \"Operator\" -> \"uG\"]
R2[{\"t\", \"tbar\"}, \"Operators\" -> {\"dipole\"}]
R2[\"t\", \"tbar\"]\
\>", "Input",ExpressionUUID->"8a92700f-001b-4001-9f13-bb1b049dbea5"],

Cell["\<\
SMEFTR2::badopt: Unknown option Operator of R2. The options are {Convention, \
Operators, FeynmanRule, Momenta, Spinor, Colour, Lorentz, Flavour}.\
\>", "Message",ExpressionUUID->"0360e665-700d-488b-b611-28f612644286"],

Cell[BoxData["$Failed"], "Output",ExpressionUUID->"9939d246-2486-411f-8614-d102f5af5e5a"],

Cell["\<\
SMEFTR2::badfam: Unknown operator dipole. The operators are {G, Gtilde, HG, \
HGtilde, uG, dG, uW, dW, uB, dB, uH, dH, Hq1, Hq3, Hu, Hd, Hud, qq1, qq3, uu, \
dd, ud1, ud8, qu1, qu8, qd1, qd8, quqd1, quqd8, lq1, lq3, lu, ld, qe, eu, ed, \
ledq, lequ1, lequ3, shifts} (ListOperators[]).\
\>", "Message",ExpressionUUID->"9183def6-da63-45ef-a3fd-c15535e1b39a"],

Cell[BoxData["$Failed"], "Output",ExpressionUUID->"b8516d73-2f33-4e5f-8639-61e69f10e15f"],

Cell["\<\
SMEFTR2::args: R2 is called as R2[{leg1, leg2, ...}, options], with the legs \
in a list, e.g. R2[{\"t\", \"tbar\", OutLeg[\"g\"]}].\
\>", "Message",ExpressionUUID->"d9505aff-7f58-44a6-a224-21df93346e0c"],

Cell[BoxData["$Failed"], "Output",ExpressionUUID->"da992eff-d808-4223-9e4d-0538f3432a9b"],

Cell["\<\
A coefficient that is not in the vertex. The message lists those that are:\
\>", "Text",ExpressionUUID->"9ebdd8b5-0afe-4f3a-a9a7-3449e5d8f3f2"],

Cell["v0[WC[\"uG\", {1, 3}]]", "Input",ExpressionUUID->"0a4fc307-30cd-4b78-a486-fdc1ab01bc5f"],

Cell["\<\
SMEFTR2::nocoef: WC[uG, {1, 3}] does not appear in this vertex outside \
flavour sums, the result is 0. Its coefficients are {Conjugate[WC[uG, {3, \
3}]], WC[uG, {3, 3}]} (for those inside flavour sums apply EvaluateFlavour \
first).\
\>", "Message",ExpressionUUID->"57cb5e29-c868-4a59-8861-dd82099d3fa0"],

Cell[BoxData["0"], "Output",ExpressionUUID->"23f5567d-dffb-4c97-83d3-a31fb56c2f0b"],

Cell["\<\
An assignment to a default index name is refused by Mathematica, so that no \
value can enter a vertex:\
\>", "Text",ExpressionUUID->"dd045a25-617a-4e26-93f1-2f8a51579190"],

Cell["p1 = 5", "Input",ExpressionUUID->"d0764885-dc1f-4bd4-9f96-1e4be417d608"],

Cell["Set::wrsym: Symbol p1 is Protected.", "Message",ExpressionUUID->"28151dd0-0158-4eb8-aab4-69067a5bab8f"],

Cell[BoxData["5"], "Output",ExpressionUUID->"f87726c3-9ac9-4b8d-b991-7ee92793d624"],

Cell["\<\
The sum of two vertices with different legs is an expression, with a message:\
\
\>", "Text",ExpressionUUID->"2624795c-5c1a-4c08-8867-30baeb576cef"],

Cell["Head[R2[{\"t\", \"tbar\"}] + R2[{\"u\", \"ubar\"}]]", "Input",ExpressionUUID->"69057ebd-e9bb-4b7e-bee1-c5e3a58bf7b1"],

Cell["\<\
SMEFTR2::addlegs: The vertex objects have different legs or index names, so \
their structures Str[n] are not comparable. The sum is returned as a plain \
expression with the structures written out.\
\>", "Message",ExpressionUUID->"0c52034a-14a7-4b7a-954e-5026ee1ce94e"],

Cell[BoxData["Plus"], "Output",ExpressionUUID->"73abed06-96d4-4f7f-9b2d-818d4fce26df"],

Cell["\<\
Limits of the package. It contains the vertices of the paper: QCD corrections \
at first order in the Wilson coefficients, for three colours, for vertices \
with at least one coloured leg. The octet shift assumes the top Yukawa \
coupling as the only one, a massless b quark and a unit CKM matrix. The \
off-diagonal on-shell renormalisation factors contain 1/(m_i^2 - m_j^2) and \
hold for masses that are not nearly degenerate. SMEFTR2Info[] repeats these \
limits.\
\>", "Text",ExpressionUUID->"ad3841a4-6ae2-43ab-bbc8-9547f4a5d9bd"],

Cell["9. Checks of the package", "Section",ExpressionUUID->"586cc6b2-c0af-41c8-9736-e7b040f085dd"],

Cell["\<\
RunChecks[] runs the checks of the file SMEFTR2Tests.wl, which is kept in the \
folder of the package. They cover the rational terms on the example vertices \
of the paper, the exchange of identical legs and hermiticity, the interface, \
the flavour assumptions and the colour octets, the renormalisation factors \
against the equations of the paper, the consistency and the running of the \
counterterms, the counterterm of the CKM matrix, the CKM input scheme and the \
other alignments of the quark doublets. Running all of them can take a long \
time, and RunChecks[\"CKM\"] runs one group. The result is a report with the \
number of checks that passed and failed in each group:\
\>", "Text",ExpressionUUID->"7b46074a-7190-4736-a7f8-ad85842129cb"],

Cell["chk = RunChecks[]", "Input",ExpressionUUID->"206f67da-be3e-4898-acb0-a77ca938377d"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TemplateBox[{
       FrameBox[
        StyleBox["\"457 checks passed\"", Bold, 
         GrayLevel[1], 11, FontFamily -> "Helvetica", StripOnInput -> False], 
        Background -> RGBColor[0.1, 0.55, 0.2], FrameStyle -> 
        RGBColor[0.1, 0.55, 0.2], RoundingRadius -> 4, 
        FrameMargins -> {{6, 6}, {1, 1}}, StripOnInput -> False], "\"  \"", 
       FrameBox[
        StyleBox["\"0 failed\"", Bold, 
         GrayLevel[1], 11, FontFamily -> "Helvetica", StripOnInput -> False], 
        Background -> GrayLevel[0.6], FrameStyle -> GrayLevel[0.6], 
        RoundingRadius -> 4, FrameMargins -> {{6, 6}, {1, 1}}, StripOnInput -> 
        False]},
      "RowDefault"]},
    {
     TagBox[GridBox[{
        {
         StyleBox["\<\"group\"\>",
          StripOnInput->False,
          FontWeight->Bold], 
         StyleBox["\<\"checks of\"\>",
          StripOnInput->False,
          FontWeight->Bold], 
         StyleBox["\<\"number\"\>",
          StripOnInput->False,
          FontWeight->Bold], 
         StyleBox["\<\"result\"\>",
          StripOnInput->False,
          FontWeight->Bold]},
        {"\<\"RationalTerms\"\>", "\<\"Rational terms, trees and poles\"\>", 
         "53", 
         FrameBox[
          StyleBox["\<\"PASS\"\>",
           StripOnInput->False,
           LineColor->GrayLevel[1],
           FrontFaceColor->GrayLevel[1],
           BackFaceColor->GrayLevel[1],
           GraphicsColor->GrayLevel[1],
           FontFamily->"Helvetica",
           FontSize->11,
           FontWeight->Bold,
           FontColor->GrayLevel[1]],
          Background->RGBColor[0.1, 0.55, 0.2],
          FrameMargins->{{6, 6}, {1, 1}},
          FrameStyle->RGBColor[0.1, 0.55, 0.2],
          RoundingRadius->4,
          StripOnInput->False]},
        {"\<\"Interface\"\>", "\<\"Interface of the package\"\>", "92", 
         FrameBox[
          StyleBox["\<\"PASS\"\>",
           StripOnInput->False,
           LineColor->GrayLevel[1],
           FrontFaceColor->GrayLevel[1],
           BackFaceColor->GrayLevel[1],
           GraphicsColor->GrayLevel[1],
           FontFamily->"Helvetica",
           FontSize->11,
           FontWeight->Bold,
           FontColor->GrayLevel[1]],
          Background->RGBColor[0.1, 0.55, 0.2],
          FrameMargins->{{6, 6}, {1, 1}},
          FrameStyle->RGBColor[0.1, 0.55, 0.2],
          RoundingRadius->4,
          StripOnInput->False]},
        {"\<\"Flavour\"\>", "\<\"Flavour assumptions and colour octets\"\>", 
         "117", 
         FrameBox[
          StyleBox["\<\"PASS\"\>",
           StripOnInput->False,
           LineColor->GrayLevel[1],
           FrontFaceColor->GrayLevel[1],
           BackFaceColor->GrayLevel[1],
           GraphicsColor->GrayLevel[1],
           FontFamily->"Helvetica",
           FontSize->11,
           FontWeight->Bold,
           FontColor->GrayLevel[1]],
          Background->RGBColor[0.1, 0.55, 0.2],
          FrameMargins->{{6, 6}, {1, 1}},
          FrameStyle->RGBColor[0.1, 0.55, 0.2],
          RoundingRadius->4,
          StripOnInput->False]},
        {"\<\"PaperEquations\"\>", "\<\"Renormalisation factors against the \
paper\"\>", "30", 
         FrameBox[
          StyleBox["\<\"PASS\"\>",
           StripOnInput->False,
           LineColor->GrayLevel[1],
           FrontFaceColor->GrayLevel[1],
           BackFaceColor->GrayLevel[1],
           GraphicsColor->GrayLevel[1],
           FontFamily->"Helvetica",
           FontSize->11,
           FontWeight->Bold,
           FontColor->GrayLevel[1]],
          Background->RGBColor[0.1, 0.55, 0.2],
          FrameMargins->{{6, 6}, {1, 1}},
          FrameStyle->RGBColor[0.1, 0.55, 0.2],
          RoundingRadius->4,
          StripOnInput->False]},
        {"\<\"Consistency\"\>", "\<\"Consistency of the counterterm \
vertices\"\>", "61", 
         FrameBox[
          StyleBox["\<\"PASS\"\>",
           StripOnInput->False,
           LineColor->GrayLevel[1],
           FrontFaceColor->GrayLevel[1],
           BackFaceColor->GrayLevel[1],
           GraphicsColor->GrayLevel[1],
           FontFamily->"Helvetica",
           FontSize->11,
           FontWeight->Bold,
           FontColor->GrayLevel[1]],
          Background->RGBColor[0.1, 0.55, 0.2],
          FrameMargins->{{6, 6}, {1, 1}},
          FrameStyle->RGBColor[0.1, 0.55, 0.2],
          RoundingRadius->4,
          StripOnInput->False]},
        {"\<\"Running\"\>", "\<\"Running of the Wilson coefficients\"\>", 
         "18", 
         FrameBox[
          StyleBox["\<\"PASS\"\>",
           StripOnInput->False,
           LineColor->GrayLevel[1],
           FrontFaceColor->GrayLevel[1],
           BackFaceColor->GrayLevel[1],
           GraphicsColor->GrayLevel[1],
           FontFamily->"Helvetica",
           FontSize->11,
           FontWeight->Bold,
           FontColor->GrayLevel[1]],
          Background->RGBColor[0.1, 0.55, 0.2],
          FrameMargins->{{6, 6}, {1, 1}},
          FrameStyle->RGBColor[0.1, 0.55, 0.2],
          RoundingRadius->4,
          StripOnInput->False]},
        {"\<\"CKM\"\>", "\<\"Counterterm of the CKM matrix\"\>", "40", 
         FrameBox[
          StyleBox["\<\"PASS\"\>",
           StripOnInput->False,
           LineColor->GrayLevel[1],
           FrontFaceColor->GrayLevel[1],
           BackFaceColor->GrayLevel[1],
           GraphicsColor->GrayLevel[1],
           FontFamily->"Helvetica",
           FontSize->11,
           FontWeight->Bold,
           FontColor->GrayLevel[1]],
          Background->RGBColor[0.1, 0.55, 0.2],
          FrameMargins->{{6, 6}, {1, 1}},
          FrameStyle->RGBColor[0.1, 0.55, 0.2],
          RoundingRadius->4,
          StripOnInput->False]},
        {"\<\"CKMInputScheme\"\>", "\<\"CKM input scheme at tree level\"\>", 
         "21", 
         FrameBox[
          StyleBox["\<\"PASS\"\>",
           StripOnInput->False,
           LineColor->GrayLevel[1],
           FrontFaceColor->GrayLevel[1],
           BackFaceColor->GrayLevel[1],
           GraphicsColor->GrayLevel[1],
           FontFamily->"Helvetica",
           FontSize->11,
           FontWeight->Bold,
           FontColor->GrayLevel[1]],
          Background->RGBColor[0.1, 0.55, 0.2],
          FrameMargins->{{6, 6}, {1, 1}},
          FrameStyle->RGBColor[0.1, 0.55, 0.2],
          RoundingRadius->4,
          StripOnInput->False]},
        {"\<\"Basis\"\>", "\<\"Other alignments of the quark doublets\"\>", 
         "25", 
         FrameBox[
          StyleBox["\<\"PASS\"\>",
           StripOnInput->False,
           LineColor->GrayLevel[1],
           FrontFaceColor->GrayLevel[1],
           BackFaceColor->GrayLevel[1],
           GraphicsColor->GrayLevel[1],
           FontFamily->"Helvetica",
           FontSize->11,
           FontWeight->Bold,
           FontColor->GrayLevel[1]],
          Background->RGBColor[0.1, 0.55, 0.2],
          FrameMargins->{{6, 6}, {1, 1}},
          FrameStyle->RGBColor[0.1, 0.55, 0.2],
          RoundingRadius->4,
          StripOnInput->False]}
       },
       AutoDelete->False,
       GridBoxAlignment->{
        "Columns" -> {Left, Left, Right, Center}, "Rows" -> {{Baseline}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       
       GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{0.8}}}],
      "Grid"]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{1}}}],
  "Column"]], "Output",ExpressionUUID->"c751ee74-35f9-425f-8d9a-5d98e21679d2"],

Cell["All checks passed:", "Text",ExpressionUUID->"f610484a-90e8-4ed4-8219-67c265b6561f"],

Cell["chk[\"AllPassed\"]", "Input",ExpressionUUID->"852617a2-f8ae-49d5-9293-966bc0ef5821"],

Cell[BoxData["True"], "Output",ExpressionUUID->"9f09e1b2-fc80-4053-b685-176c20316e6b"],

Cell["\<\
A single group is run by its name, and the line printed by each check is kept:\
\>", "Text",ExpressionUUID->"efb21b8c-cf5f-456a-9d1b-aa5d652c02eb"],

Cell["\<\
Take[RunChecks[\"PaperEquations\"][\"Lines\"][\"PaperEquations\"], 3]\
\>", "Input",ExpressionUUID->"bfbd4d5c-f866-4dd1-ae21-488a363c48ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"PASS  mix:tq dZ^L_tu\"\>", ",", "\<\"PASS  mix:tq dZ^L_ut\"\>",
    ",", "\<\"PASS  mix:tq dZ^R_tu (C13 -> C*31)\"\>"}], "}"}]], "Output",Expr\
essionUUID->"cb7e07ff-b61c-4a3e-828d-a3f3bcc4feba"]
},
WindowTitle->"SMEFTR2 usage",
FrontEndVersion->"15.0 for Mac OS X ARM (64-bit) (May 19, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4de6a33e-ba0a-4242-b470-4ae3b146fad8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[581, 21, 85, 0, 70, "Title",ExpressionUUID->"1aa2a802-7e08-4b05-b311-9c15a441f4e6"],
Cell[669, 23, 380, 5, 70, "Text",ExpressionUUID->"d39cf0a4-3f83-4fa2-9a86-b3495d025188"],
Cell[1052, 30, 527, 7, 70, "Text",ExpressionUUID->"f1caa5f2-19aa-4242-a8ec-87eb94d68458"],
Cell[1582, 39, 620, 8, 70, "Text",ExpressionUUID->"e32735af-47c9-4669-8c6c-803f2d1f31a0"],
Cell[2205, 49, 88, 0, 70, "Section",ExpressionUUID->"d1caebd1-2de5-4244-93df-022ad9bfbc93"],
Cell[2296, 51, 157, 2, 70, "Text",ExpressionUUID->"cdeb9196-ab47-4ce4-9dfe-65bdea6527b4"],
Cell[2456, 55, 179, 3, 70, "Input",ExpressionUUID->"d9940283-6924-477b-96c5-f0839403b2df"],
Cell[2638, 60, 79, 0, 70, "Print",ExpressionUUID->"2fb17fff-39bc-45f9-a410-b1d0552a456b"],
Cell[2720, 62, 183, 3, 70, "Print",ExpressionUUID->"e8d8d4ec-05d0-4d2e-aa40-e0f0b3bb0617"],
Cell[2906, 67, 184, 3, 70, "Print",ExpressionUUID->"6ba17fc8-1d59-4534-9bb7-3aa2f96164e3"],
Cell[3093, 72, 407, 6, 70, "Text",ExpressionUUID->"236c6c09-9b37-4857-ae0d-e723a9273335"],
Cell[3503, 80, 172, 3, 70, "Input",ExpressionUUID->"eb682257-139f-4bf5-9eb9-fa86452be074"],
Cell[3678, 85, 405, 12, 70, "Output",ExpressionUUID->"fbceb1fe-8bab-4d0d-bcce-e3dd122894c9"],
Cell[4086, 99, 199, 3, 70, "Text",ExpressionUUID->"d142705e-bb19-4408-bb3f-33b0ae45ab65"],
Cell[4288, 104, 157, 4, 70, "Input",ExpressionUUID->"83ef0c91-ef2f-41a5-bb49-34f354e56afb"],
Cell[4448, 110, 2132, 67, 70, "Output",ExpressionUUID->"f8861ccb-80d9-458f-aa1d-9d10a165b7aa"],
Cell[6583, 179, 5789, 162, 70, "Output",ExpressionUUID->"5b7aca55-5d4e-4956-a257-c2a2bf25ea79"],
Cell[12375, 343, 7302, 214, 70, "Output",ExpressionUUID->"51776afe-d1f4-4822-a97d-0ac52d68441c"],
Cell[19680, 559, 232, 4, 70, "Text",ExpressionUUID->"2aac67ad-fabc-47bd-9b85-d609395c02b5"],
Cell[19915, 565, 85, 0, 70, "Input",ExpressionUUID->"943fedc4-6403-404a-a46c-eb1995fac7d3"],
Cell[20003, 567, 24286, 547, 70, "Output",ExpressionUUID->"20434189-ab76-4c7b-a226-8c501a561d8e"],
Cell[44292, 1116, 105, 0, 70, "Section",ExpressionUUID->"44c079f2-f9f1-4758-80a4-1fa60c1c2833"],
Cell[44400, 1118, 115, 0, 70, "Subsection",ExpressionUUID->"83464ea2-de93-4110-94b1-ccefab91a8c1"],
Cell[44518, 1120, 618, 8, 70, "Text",ExpressionUUID->"8b283c5a-9434-4cef-a1df-2fabe8b766a0"],
Cell[45139, 1130, 145, 3, 70, "Input",ExpressionUUID->"6fa617d3-484e-4a83-a4f2-d119a9281a0b"],
Cell[45287, 1135, 85, 0, 70, "Output",ExpressionUUID->"f1a8815a-8508-4b63-bc99-7a14d3de2442"],
Cell[45375, 1137, 1969, 45, 70, "Output",ExpressionUUID->"f1616d68-47b1-44bf-b3b9-7644a32b2376"],
Cell[47347, 1184, 194, 3, 70, "Text",ExpressionUUID->"29e3de83-341f-407d-a24f-ab3562439a23"],
Cell[47544, 1189, 141, 3, 70, "Input",ExpressionUUID->"eee31573-7ba3-455b-9a2f-7d12f9767fe0"],
Cell[47688, 1194, 3670, 86, 70, "Output",ExpressionUUID->"2d5cd491-5863-4c99-9395-94d75ccc8119"],
Cell[51361, 1282, 85, 0, 70, "Output",ExpressionUUID->"36c62fe2-a0ba-4b96-80ea-727ff675a562"],
Cell[51449, 1284, 255, 4, 70, "Text",ExpressionUUID->"2f97ff7a-d12f-44b2-b0b2-9536f0398cb0"],
Cell[51707, 1290, 168, 3, 70, "Input",ExpressionUUID->"19c3d02a-b9dc-48d1-a741-2f9d297899d7"],
Cell[51878, 1295, 495, 8, 70, "Output",ExpressionUUID->"e7cff555-1089-4889-8895-535601a297e1"],
Cell[52376, 1305, 473, 8, 70, "Output",ExpressionUUID->"49ee2100-b78f-46ef-afa8-bc505e0daf1a"],
Cell[52852, 1315, 98, 0, 70, "Subsection",ExpressionUUID->"eda94176-a1ec-4917-8db9-cefe198ea403"],
Cell[52953, 1317, 713, 10, 70, "Text",ExpressionUUID->"bb675b9d-c627-48dd-bf46-4a4688b7a09d"],
Cell[53669, 1329, 182, 5, 70, "Input",ExpressionUUID->"bcef0491-3c22-4226-9450-9f67dd64fb58"],
Cell[53854, 1336, 485, 8, 70, "Output",ExpressionUUID->"d4b3e7d7-a52b-4aea-913d-026d44008d47"],
Cell[54342, 1346, 495, 8, 70, "Output",ExpressionUUID->"9ececd9f-0b76-4aa4-b7f6-88cd6eedddd3"],
Cell[54840, 1356, 510, 14, 70, "Output",ExpressionUUID->"99f8b008-8a33-42a0-ad21-3dc2743370ba"],
Cell[55353, 1372, 193, 3, 70, "Text",ExpressionUUID->"3affd2ae-893c-4d48-a810-36aacf569d0b"],
Cell[55549, 1377, 115, 4, 70, "Input",ExpressionUUID->"43e470c7-0581-4b17-aa76-8f2ac2ead079"],
Cell[55667, 1383, 272, 8, 70, "Output",ExpressionUUID->"35194f80-4ed4-4775-a35b-864b9410e792"],
Cell[55942, 1393, 9843, 301, 70, "Output",ExpressionUUID->"1ecc9f7e-a978-4f93-9bbd-9df6096d6768"],
Cell[65788, 1696, 1398, 22, 70, "Output",ExpressionUUID->"74faf414-04c5-4aa1-97b2-bc91a9ee188b"],
Cell[67189, 1720, 244, 4, 70, "Text",ExpressionUUID->"81c1288e-7ded-4aae-994b-300f2ae9a703"],
Cell[67436, 1726, 126, 0, 70, "Input",ExpressionUUID->"3b8a1709-e782-418a-9fe4-c5160230d339"],
Cell[67565, 1728, 664, 15, 70, "Output",ExpressionUUID->"6c5f3002-c946-4858-99f6-acee7a9367d9"],
Cell[68232, 1745, 138, 1, 70, "Subsection",ExpressionUUID->"8f10a9b7-a8d6-4257-bd3b-9b349413e32f"],
Cell[68373, 1748, 786, 11, 70, "Text",ExpressionUUID->"785d876b-b8e8-4612-9e96-efe5d033d7b8"],
Cell[69162, 1761, 400, 9, 70, "Input",ExpressionUUID->"ca751d9c-71be-4512-b9e9-4508d7ecce57"],
Cell[69565, 1772, 5749, 162, 70, "Output",ExpressionUUID->"7c7f9838-2b1b-4075-afe7-e387c7c2b9d1"],
Cell[75317, 1936, 113, 1, 70, "Output",ExpressionUUID->"dca80170-5f74-45d2-a503-16059da25170"],
Cell[75433, 1939, 219, 3, 70, "Text",ExpressionUUID->"d3d6bdde-9373-454c-bd96-ee586aaae86e"],
Cell[75655, 1944, 424, 8, 70, "Input",ExpressionUUID->"c9240578-eaf6-4520-ad93-a83f04ce2a1c"],
Cell[76082, 1954, 86, 0, 70, "Output",ExpressionUUID->"f2f3c86d-ae3b-4e0a-aac4-59f378ca5404"],
Cell[76171, 1956, 109, 0, 70, "Subsection",ExpressionUUID->"c617ee8b-cc95-4c53-8294-823fdda6d75a"],
Cell[76283, 1958, 289, 4, 70, "Text",ExpressionUUID->"7433cc8d-7374-43ae-88c8-1683fe4aa312"],
Cell[76575, 1964, 277, 4, 70, "Input",ExpressionUUID->"908def46-9dd3-48bf-849c-a19a9a54da0f"],
Cell[76855, 1970, 130, 2, 70, "Output",ExpressionUUID->"0fb3bdd4-5982-483a-a515-4d2776852caa"],
Cell[76988, 1974, 130, 2, 70, "Output",ExpressionUUID->"d63b95c7-3396-4633-8c81-6b24cf7f0cb8"],
Cell[77121, 1978, 109, 0, 70, "Subsection",ExpressionUUID->"ae355755-c4f6-45c2-99b4-a87a93fdc729"],
Cell[77233, 1980, 176, 3, 70, "Text",ExpressionUUID->"d7ea9ab8-79f0-45a6-a330-16748f708395"],
Cell[77412, 1985, 181, 3, 70, "Input",ExpressionUUID->"868a2fbf-371e-4e92-8c4c-dbf55b649fcc"],
Cell[77596, 1990, 10186, 308, 70, "Output",ExpressionUUID->"437eabcf-c491-4ea2-b2a2-af84c604611f"],
Cell[87785, 2300, 358, 5, 70, "Text",ExpressionUUID->"9637e2d5-ca01-4d67-874f-15b5cef10e9e"],
Cell[88146, 2307, 309, 5, 70, "Input",ExpressionUUID->"254d3c51-1c40-449d-abd2-295f7d47991c"],
Cell[88458, 2314, 173, 4, 70, "Output",ExpressionUUID->"7f527e6e-e80e-4cf2-aa10-998f2a963d69"],
Cell[88634, 2320, 201, 3, 70, "Text",ExpressionUUID->"f94efdf4-b529-4dcf-a254-c2636e6fa596"],
Cell[88838, 2325, 171, 3, 70, "Input",ExpressionUUID->"232f7403-8833-464d-9f35-44837c999c2a"],
Cell[89012, 2330, 86, 0, 70, "Output",ExpressionUUID->"e312b874-a82a-4d85-9e90-084c8add4a2b"],
Cell[89101, 2332, 115, 0, 70, "Subsection",ExpressionUUID->"64e6a670-3d3f-4b55-870b-e1b3d360e3f4"],
Cell[89219, 2334, 501, 7, 70, "Text",ExpressionUUID->"f9119890-172c-458c-b84b-e5fe1a5a29f0"],
Cell[89723, 2343, 222, 6, 70, "Input",ExpressionUUID->"7d47704f-d5fe-4fb3-aaa0-f57b323e25ec"],
Cell[89948, 2351, 9518, 276, 70, "Output",ExpressionUUID->"c4ee4c6f-27e0-40ae-b033-399d05aef62e"],
Cell[99469, 2629, 1508, 48, 70, "Output",ExpressionUUID->"f4d2a40f-a495-4603-a36a-982bfdab33bd"],
Cell[100980, 2679, 94, 0, 70, "Output",ExpressionUUID->"d46861c0-4a16-42ef-86aa-64f5afcb60bb"],
Cell[101077, 2681, 1736, 53, 70, "Output",ExpressionUUID->"b7317e53-9062-450b-bc2a-810ea44cac78"],
Cell[102816, 2736, 100, 0, 70, "Subsection",ExpressionUUID->"ced04158-4a2e-47d6-938e-18e0b05814a3"],
Cell[102919, 2738, 175, 3, 70, "Text",ExpressionUUID->"2a4d6fb5-6b5f-46e9-bc7b-9c08f3c6fd9d"],
Cell[103097, 2743, 238, 4, 70, "Input",ExpressionUUID->"3569d184-4b7b-485a-9d54-fe8a648a1466"],
Cell[103338, 2749, 9439, 264, 70, "Output",ExpressionUUID->"f078e536-b368-47f5-b0fa-531fa569a5b2"],
Cell[112780, 3015, 84, 0, 70, "Section",ExpressionUUID->"ab0cd3c0-733d-490c-9f03-9246472b1096"],
Cell[112867, 3017, 129, 0, 70, "Subsection",ExpressionUUID->"083a1411-c312-404b-a6d6-bcc61d8155a5"],
Cell[112999, 3019, 455, 6, 70, "Text",ExpressionUUID->"9d14214f-4f7e-4ced-a909-6895f20163b5"],
Cell[113457, 3027, 258, 5, 70, "Input",ExpressionUUID->"8cea3afe-c24e-46c2-9bd6-2d0d4edbfc93"],
Cell[113718, 3034, 433, 12, 70, "Output",ExpressionUUID->"6526467e-1625-4ff3-a37f-0370a8ea822e"],
Cell[114154, 3048, 919, 26, 70, "Output",ExpressionUUID->"49cea4c6-05d6-49a6-a67f-d1e70d989673"],
Cell[115076, 3076, 312, 5, 70, "Text",ExpressionUUID->"a70d0891-781e-466f-a73d-6fdac95891f7"],
Cell[115391, 3083, 87, 0, 70, "Input",ExpressionUUID->"3784bd58-77ef-4612-8d6d-a863403a19e7"],
Cell[115481, 3085, 680, 19, 70, "Output",ExpressionUUID->"a292bfe2-f442-45a6-a5e4-c730707bee29"],
Cell[116164, 3106, 98, 0, 70, "Subsection",ExpressionUUID->"d4b39ff2-a852-42cd-aba8-f255d9801ee6"],
Cell[116265, 3108, 333, 5, 70, "Text",ExpressionUUID->"b62ba09f-20a0-498d-8e7d-935364676ed6"],
Cell[116601, 3115, 345, 6, 70, "Input",ExpressionUUID->"eecd89cb-ec2c-44a6-9214-ce7d147cddd0"],
Cell[116949, 3123, 279, 4, 70, "Message",ExpressionUUID->"15704561-ff35-4ffd-9c69-ebb4d5ced7f9"],
Cell[117231, 3129, 83, 0, 70, "Output",ExpressionUUID->"20944fa3-6a6f-4193-bc71-d5f7e490fc75"],
Cell[117317, 3131, 84, 0, 70, "Output",ExpressionUUID->"57517ce0-b8a0-4215-8998-e427e074a4e7"],
Cell[117404, 3133, 352, 10, 70, "Output",ExpressionUUID->"cc7e5560-fa83-46a9-84d4-ca1e72663094"],
Cell[117759, 3145, 183, 3, 70, "Text",ExpressionUUID->"c59aadb2-402c-425c-b128-fa78d793a96c"],
Cell[117945, 3150, 329, 6, 70, "Input",ExpressionUUID->"55bd3c70-53f6-41fe-abc1-1265ca93b4d8"],
Cell[118277, 3158, 84, 0, 70, "Output",ExpressionUUID->"cd2a73fb-0323-43a6-becd-0daf5e662caf"],
Cell[118364, 3160, 16620, 471, 70, "Output",ExpressionUUID->"fcbecc43-2278-4c7b-9897-bf58e55acc18"],
Cell[134987, 3633, 118, 0, 70, "Subsection",ExpressionUUID->"d97cb32b-5498-4e8c-a813-19289f2e07ab"],
Cell[135108, 3635, 423, 6, 70, "Text",ExpressionUUID->"0a6260db-0240-4a45-9581-2cf7592c982f"],
Cell[135534, 3643, 379, 7, 70, "Input",ExpressionUUID->"e61f5a5f-ff40-4e07-995c-8d5133dc7b70"],
Cell[135916, 3652, 555, 15, 70, "Output",ExpressionUUID->"63df373e-34f5-4616-b140-10af049939a2"],
Cell[136474, 3669, 118, 0, 70, "Subsection",ExpressionUUID->"1e0344e1-5593-4d08-ad2e-12fb99c04469"],
Cell[136595, 3671, 446, 6, 70, "Text",ExpressionUUID->"38cfb68d-efc0-4424-899c-5151a15051ea"],
Cell[137044, 3679, 232, 3, 70, "Input",ExpressionUUID->"951cc818-7cf2-4f85-a998-672f69371e39"],
Cell[137279, 3684, 11212, 334, 70, "Output",ExpressionUUID->"23590751-3caf-4aef-850c-7332c44038cd"],
Cell[148494, 4020, 108, 0, 70, "Section",ExpressionUUID->"8bdc258e-0fdd-4bbe-8eaf-6fe62d0c6d15"],
Cell[148605, 4022, 89, 0, 70, "Subsection",ExpressionUUID->"4c99f9b1-8558-44e9-9434-6c46d3d970a4"],
Cell[148697, 4024, 424, 6, 70, "Text",ExpressionUUID->"f63fa9d1-91d5-4bce-9ea6-4252b71881a8"],
Cell[149124, 4032, 273, 6, 70, "Input",ExpressionUUID->"50117605-b201-486b-8601-5981fb329b10"],
Cell[149400, 4040, 385, 9, 70, "Output",ExpressionUUID->"ea4f09eb-7a51-4df3-858d-7a2acc4c81a1"],
Cell[149788, 4051, 593, 15, 70, "Output",ExpressionUUID->"aed5eeee-6027-4df5-8353-268c380e8df5"],
Cell[150384, 4068, 7742, 200, 70, "Output",ExpressionUUID->"341531f4-3d00-4fa3-af0d-57a403e886e0"],
Cell[158129, 4270, 217, 3, 70, "Text",ExpressionUUID->"e8a39df8-9c45-400b-87f7-13ce0fad4ba3"],
Cell[158349, 4275, 133, 0, 70, "Input",ExpressionUUID->"35c13863-6fdd-4817-9090-c8e32c2e0958"],
Cell[158485, 4277, 7302, 214, 70, "Output",ExpressionUUID->"f9ff73b2-ecdf-437f-9ca8-d5a888599234"],
Cell[165790, 4493, 110, 0, 70, "Subsection",ExpressionUUID->"1eb4bb3f-59b2-4e33-af8c-2f8a6def56fa"],
Cell[165903, 4495, 295, 4, 70, "Text",ExpressionUUID->"31ee4a39-23f6-444d-8dab-4622ed84e1c1"],
Cell[166201, 4501, 568, 10, 70, "Input",ExpressionUUID->"db6da597-5818-48b8-8614-b36ee1f090b7"],
Cell[166772, 4513, 4036, 109, 70, "Output",ExpressionUUID->"883b130d-3f13-4062-abb0-c509b12f4b88"],
Cell[170811, 4624, 88, 0, 70, "Subsection",ExpressionUUID->"0b8cda8b-7428-4d89-b54c-1cafcf893f86"],
Cell[170902, 4626, 290, 4, 70, "Text",ExpressionUUID->"5e1d0356-3eea-4191-b739-75582b9354f9"],
Cell[171195, 4632, 448, 8, 70, "Input",ExpressionUUID->"cc2dee53-f53b-4c68-93c1-cc7e172216f6"],
Cell[171646, 4642, 5821, 161, 70, "Output",ExpressionUUID->"ff5184a3-9d0f-40d6-b469-1a5e73e0dc8e"],
Cell[177470, 4805, 86, 0, 70, "Subsection",ExpressionUUID->"26930d93-d1c2-43ea-9f46-5fd4b02bbf51"],
Cell[177559, 4807, 521, 7, 70, "Text",ExpressionUUID->"89ad8449-1999-4bb0-a8d4-819e842aebfc"],
Cell[178083, 4816, 169, 3, 70, "Input",ExpressionUUID->"e78b5623-be86-420c-8ad9-5743b59e239d"],
Cell[178255, 4821, 1220, 17, 70, "Output",ExpressionUUID->"cc2b8403-e006-4b3e-8596-a446199f33bd"],
Cell[179478, 4840, 802, 10, 70, "Output",ExpressionUUID->"4423a164-9309-4fc3-a55d-10ea5da11ce1"],
Cell[180283, 4852, 89, 0, 70, "Section",ExpressionUUID->"ca917870-5b3f-40ab-ae56-001bc63e3aaf"],
Cell[180375, 4854, 128, 0, 70, "Subsection",ExpressionUUID->"b88824bf-b1e4-4e3f-b0db-17d518088b23"],
Cell[180506, 4856, 639, 9, 70, "Text",ExpressionUUID->"549b9cde-c187-4ab3-a5e6-1e0067886785"],
Cell[181148, 4867, 239, 4, 70, "Input",ExpressionUUID->"9d324372-7f15-4a3f-8e4c-42a0136829e7"],
Cell[181390, 4873, 9959, 286, 70, "Output",ExpressionUUID->"4c6ae587-c4c3-48ac-b572-f8891566065f"],
Cell[191352, 5161, 108, 0, 70, "Subsection",ExpressionUUID->"2647171e-98d5-4a3e-a562-2754c3c8abbd"],
Cell[191463, 5163, 425, 6, 70, "Text",ExpressionUUID->"c9594aa6-d53d-4109-9dd6-ee45744fa26d"],
Cell[191891, 5171, 217, 4, 70, "Input",ExpressionUUID->"1eac119d-7fcf-4ab8-9fc6-bad8d37baaaf"],
Cell[192111, 5177, 1416, 23, 70, "Output",ExpressionUUID->"3c31936f-7ff4-4aa1-bd94-6fca654fec62"],
Cell[193530, 5202, 458, 7, 70, "Text",ExpressionUUID->"e1e5ae63-c200-4e4b-8df0-00226d91c03e"],
Cell[193991, 5211, 394, 6, 70, "Input",ExpressionUUID->"dca68406-c490-4ec1-baa1-9ab0a761a5b1"],
Cell[194388, 5219, 41061, 779, 70, "Output",ExpressionUUID->"4e0d31b7-700e-4462-984c-c6ed00a54061"],
Cell[235452, 6000, 157, 2, 70, "Text",ExpressionUUID->"6cb028ee-6829-4831-bf9d-9653df2f2b78"],
Cell[235612, 6004, 214, 3, 70, "Input",ExpressionUUID->"664c92d7-c086-4c3f-8ae3-cebe35982b60"],
Cell[235829, 6009, 444, 15, 70, "Output",ExpressionUUID->"ad04d5b2-5841-417b-a206-677aed68d867"],
Cell[236276, 6026, 286, 4, 70, "Text",ExpressionUUID->"bf2ca47f-6d92-4e54-a7fd-8d3957b3dbff"],
Cell[236565, 6032, 236, 4, 70, "Input",ExpressionUUID->"c9e340d2-4f3d-49b2-a4f2-a12c51140847"],
Cell[236804, 6038, 1515, 41, 70, "Output",ExpressionUUID->"613b1960-aa38-4221-9cdd-35981653da9c"],
Cell[238322, 6081, 821, 25, 70, "Output",ExpressionUUID->"fa853af8-1cfb-4e5b-bb71-afa8ef7110d0"],
Cell[239146, 6108, 334, 5, 70, "Text",ExpressionUUID->"d5cee7b1-04cb-4b9a-8b7b-504af5af8136"],
Cell[239483, 6115, 308, 5, 70, "Input",ExpressionUUID->"f3707078-8deb-41d8-90f4-646ad901f674"],
Cell[239794, 6122, 924, 28, 70, "Output",ExpressionUUID->"aa686fb7-891a-4b97-966e-88c9406ef439"],
Cell[240721, 6152, 112, 0, 70, "Subsection",ExpressionUUID->"227114e5-b944-4f81-9626-9e7926530d3c"],
Cell[240836, 6154, 372, 5, 70, "Text",ExpressionUUID->"cc8a87b2-45f3-482b-9033-db5b32c14115"],
Cell[241211, 6161, 311, 5, 70, "Input",ExpressionUUID->"0f594ebb-b3d0-4cd0-bd0f-82488b551f30"],
Cell[241525, 6168, 11299, 315, 70, "Output",ExpressionUUID->"22dcc502-72ac-4ced-8e83-1e01c0aa6e41"],
Cell[252827, 6485, 4450, 132, 70, "Output",ExpressionUUID->"d92dd279-6ca3-461d-b384-7e801b369607"],
Cell[257280, 6619, 199, 3, 70, "Text",ExpressionUUID->"b403c5ca-0549-4b62-a0a2-191e6b6ee3bb"],
Cell[257482, 6624, 134, 0, 70, "Input",ExpressionUUID->"2477985a-8049-441a-99e7-362cefb17ece"],
Cell[257619, 6626, 83, 0, 70, "Output",ExpressionUUID->"b3c3fa5c-b3ae-4e4f-b591-a9fd3cdff556"],
Cell[257705, 6628, 97, 0, 70, "Subsection",ExpressionUUID->"e1266571-3bc7-44e3-9dbd-09371567d309"],
Cell[257805, 6630, 549, 8, 70, "Text",ExpressionUUID->"4976ad94-da88-41d6-848f-7043e36ad119"],
Cell[258357, 6640, 337, 6, 70, "Input",ExpressionUUID->"66c471f2-a6bd-40af-aeb8-8682d2ea6248"],
Cell[258697, 6648, 531, 13, 70, "Output",ExpressionUUID->"fa69e9fd-4260-4ceb-9d3f-23fb95f093e8"],
Cell[259231, 6663, 86, 0, 70, "Output",ExpressionUUID->"c800a41f-10b4-4bd0-9504-04134c9d338a"],
Cell[259320, 6665, 95, 0, 70, "Subsection",ExpressionUUID->"59cbb401-fd9c-4022-ad2c-09d5c430d11e"],
Cell[259418, 6667, 379, 5, 70, "Text",ExpressionUUID->"38e613db-5765-4cfb-94e5-69a3fe3e1b66"],
Cell[259800, 6674, 405, 7, 70, "Input",ExpressionUUID->"23f282e6-94e2-40a1-89a8-d117e6c658aa"],
Cell[260208, 6683, 5804, 150, 70, "Output",ExpressionUUID->"ea74664d-26af-45e0-9121-67ed3721018e"],
Cell[266015, 6835, 86, 0, 70, "Output",ExpressionUUID->"32890cd4-8d6a-47da-93ce-e8ff0b184bfd"],
Cell[266104, 6837, 100, 0, 70, "Subsection",ExpressionUUID->"10097c9a-5137-4971-97b8-235ab60e37ba"],
Cell[266207, 6839, 225, 3, 70, "Text",ExpressionUUID->"6e43fa38-30a4-4c03-9ce4-bbd9e67f4ed9"],
Cell[266435, 6844, 163, 3, 70, "Input",ExpressionUUID->"579bb660-f08e-4327-ba7b-3712ad8281f1"],
Cell[266601, 6849, 1430, 41, 70, "Output",ExpressionUUID->"0e8033ee-b493-4c4d-a626-61ce8d97cfe9"],
Cell[268034, 6892, 109, 0, 70, "Subsection",ExpressionUUID->"bddc24e9-ec20-4ac6-9b49-492948b7e0ab"],
Cell[268146, 6894, 535, 7, 70, "Text",ExpressionUUID->"606f3951-c08a-4a57-a0b3-b98dd848e246"],
Cell[268684, 6903, 419, 8, 70, "Input",ExpressionUUID->"0f846397-f5c3-46d1-be53-cdf8ca93a984"],
Cell[269106, 6913, 207, 6, 70, "Output",ExpressionUUID->"2d1ca5f5-9c01-48de-b65a-1f3083998761"],
Cell[269316, 6921, 643, 9, 70, "Text",ExpressionUUID->"fbc1271f-1f34-47ff-99a3-dea95ce9a19f"],
Cell[269962, 6932, 344, 5, 70, "Input",ExpressionUUID->"a703c2f6-9085-446a-a580-faae7be84169"],
Cell[270309, 6939, 86, 0, 70, "Output",ExpressionUUID->"3b341b18-bdfb-4f4e-9c9a-dca68e15db32"],
Cell[270398, 6941, 86, 0, 70, "Output",ExpressionUUID->"108571fa-4320-4513-8969-d9b9b13ae786"],
Cell[270487, 6943, 105, 0, 70, "Section",ExpressionUUID->"ef69ce90-192b-4cf2-93d3-c5e0a406f30b"],
Cell[270595, 6945, 104, 0, 70, "Subsection",ExpressionUUID->"d39049d7-ec0e-4a4b-b716-fb4228c35ed4"],
Cell[270702, 6947, 341, 5, 70, "Text",ExpressionUUID->"60bef554-10f3-4a92-b400-cd62619886ba"],
Cell[271046, 6954, 232, 5, 70, "Input",ExpressionUUID->"8c10032d-348e-44f6-bffb-203e49f99f96"],
Cell[271281, 6961, 268, 5, 70, "Output",ExpressionUUID->"aa6658b8-e053-4bd8-bb1b-def85d6a7213"],
Cell[271552, 6968, 240, 3, 70, "Output",ExpressionUUID->"494d4ad5-7dd7-41b1-9fcd-12f3cb051304"],
Cell[271795, 6973, 1409, 40, 70, "Output",ExpressionUUID->"d7c1742a-8c54-401a-8655-44b0d23e3452"],
Cell[273207, 7015, 246, 4, 70, "Text",ExpressionUUID->"7a4ba90c-771c-4a04-94b6-4b822bbdf595"],
Cell[273456, 7021, 196, 3, 70, "Input",ExpressionUUID->"9cd356cf-ca61-4e43-8944-e3fff68e7722"],
Cell[273655, 7026, 85, 0, 70, "Output",ExpressionUUID->"0664f100-2614-4964-8189-66bfc65d086f"],
Cell[273743, 7028, 227, 4, 70, "Output",ExpressionUUID->"cdfc9a1f-e500-4b86-9e7d-68d732c68df9"],
Cell[273973, 7034, 273, 4, 70, "Text",ExpressionUUID->"67918e27-25c7-4c78-bc84-e6c3f7ed2beb"],
Cell[274249, 7040, 381, 6, 70, "Input",ExpressionUUID->"3d89ba45-6c4e-4228-8ab4-61f0b4aec5ad"],
Cell[274633, 7048, 7431, 217, 70, "Output",ExpressionUUID->"53105970-b9cf-43e4-91ce-27e2984c278e"],
Cell[282067, 7267, 7404, 216, 70, "Output",ExpressionUUID->"2289f83b-9f92-45d9-9c4b-244c35ccb987"],
Cell[289474, 7485, 228, 3, 70, "Text",ExpressionUUID->"d41f9d47-1448-40df-9b51-9d67c7a574b2"],
Cell[289705, 7490, 125, 0, 70, "Input",ExpressionUUID->"010d6e57-d738-4606-8181-d20aa98a0a16"],
Cell[289833, 7492, 225, 3, 70, "Text",ExpressionUUID->"e4a80520-c735-4182-8be0-314dc3a4c68b"],
Cell[290061, 7497, 224, 3, 70, "Input",ExpressionUUID->"d39a3317-8da6-46a5-a757-4fd82bacad31"],
Cell[290288, 7502, 1630, 46, 70, "Output",ExpressionUUID->"24fa6c9f-c35c-49aa-921a-865f66d4647b"],
Cell[291921, 7550, 240, 4, 70, "Text",ExpressionUUID->"26668c19-7565-4f37-a29e-a50506fb5f99"],
Cell[292164, 7556, 224, 3, 70, "Input",ExpressionUUID->"530582ab-8fb7-40e0-a8d1-ab1a57eed0c0"],
Cell[292391, 7561, 215, 5, 70, "Output",ExpressionUUID->"9504714b-0a23-457f-8d2e-5ce8e81dff07"],
Cell[292609, 7568, 106, 0, 70, "Subsection",ExpressionUUID->"776c6496-02ea-48b7-a61d-77154ff3c053"],
Cell[292718, 7570, 431, 6, 70, "Text",ExpressionUUID->"b3e28622-9001-4b93-85a0-919a8cb170de"],
Cell[293152, 7578, 306, 6, 70, "Input",ExpressionUUID->"6d2a41e5-e386-4be9-a8be-6b505d671a7d"],
Cell[293461, 7586, 99, 0, 70, "Output",ExpressionUUID->"560ba33d-e32b-4056-bbfc-7c23a864b1f2"],
Cell[293563, 7588, 294, 5, 70, "Output",ExpressionUUID->"53d67744-286a-47b9-af3b-353791b2ac09"],
Cell[293860, 7595, 108, 0, 70, "Text",ExpressionUUID->"567c7608-5c12-402a-a254-f089faf0b954"],
Cell[293971, 7597, 416, 7, 70, "Input",ExpressionUUID->"257e0df7-289a-46b8-a81f-a4d34d30abc1"],
Cell[294390, 7606, 220, 6, 70, "Output",ExpressionUUID->"8ab288ab-dc67-4a17-8314-6ca2e0d1328e"],
Cell[294613, 7614, 242, 6, 70, "Output",ExpressionUUID->"0c969f4a-7d0d-4c0f-a7e1-2fbce6301ec0"],
Cell[294858, 7622, 284, 7, 70, "Output",ExpressionUUID->"c9a702e0-ac05-480f-b55b-dfd9beec3b27"],
Cell[295145, 7631, 153, 2, 70, "Text",ExpressionUUID->"a33e5849-96ff-442a-a947-cc1c5d6db60e"],
Cell[295301, 7635, 293, 5, 70, "Input",ExpressionUUID->"04c83d5b-1b3e-423b-aa67-90cab98588c9"],
Cell[295597, 7642, 957, 29, 70, "Output",ExpressionUUID->"a0fb34bb-c295-4a99-8779-f7f1db7a6972"],
Cell[296557, 7673, 294, 5, 70, "Output",ExpressionUUID->"91b9e256-4ed2-48f6-a8c3-ad1745281e82"],
Cell[296854, 7680, 85, 0, 70, "Subsection",ExpressionUUID->"a945f469-3062-4cc7-8e61-0a34ddb1746e"],
Cell[296942, 7682, 440, 6, 70, "Text",ExpressionUUID->"2a97dd35-46d2-40be-af9c-ab286015afbc"],
Cell[297385, 7690, 232, 4, 70, "Input",ExpressionUUID->"be6e248e-3b7b-47d2-8ed0-b9b1afdcb267"],
Cell[297620, 7696, 190, 4, 70, "Output",ExpressionUUID->"d1d62b40-e20f-4ae0-a7a8-20021f94bcb3"],
Cell[297813, 7702, 1115, 34, 70, "Output",ExpressionUUID->"fa201cd7-2029-4efa-be90-c9845eac7bac"],
Cell[298931, 7738, 389, 6, 70, "Text",ExpressionUUID->"9f940113-1d2c-44c8-b2b5-a5640aa2f7b7"],
Cell[299323, 7746, 471, 8, 70, "Input",ExpressionUUID->"175075d6-06ce-4585-b38a-898d0dbbfcbf"],
Cell[299797, 7756, 477, 12, 70, "Output",ExpressionUUID->"828da6a8-0013-47e8-9edb-fa72025b6d15"],
Cell[300277, 7770, 700, 21, 70, "Output",ExpressionUUID->"f101d586-a3e3-4f35-8772-e2bbafac6552"],
Cell[300980, 7793, 101, 0, 70, "Subsection",ExpressionUUID->"a6c0b041-568a-434a-935a-10aa63ce3f32"],
Cell[301084, 7795, 823, 11, 70, "Text",ExpressionUUID->"54f0b0fc-be62-420f-80c1-edb6f5275212"],
Cell[301910, 7808, 281, 6, 70, "Input",ExpressionUUID->"0cd8c684-554a-4731-bc21-fa9f0842295b"],
Cell[302194, 7816, 1451, 33, 70, "Output",ExpressionUUID->"26db936b-f028-4c26-ac0c-26c0799606ce"],
Cell[303648, 7851, 198, 3, 70, "Text",ExpressionUUID->"83d89734-9b48-4530-ba0f-72ea03c17542"],
Cell[303849, 7856, 109, 0, 70, "Input",ExpressionUUID->"681ff4dd-8aec-4aa7-9a26-6bb0f3ed4626"],
Cell[303961, 7858, 980, 25, 70, "Output",ExpressionUUID->"03440e7b-770f-4215-ad8e-8140a7a2ea80"],
Cell[304944, 7885, 413, 6, 70, "Text",ExpressionUUID->"2034a670-417e-4b99-9487-2e0a419b82e7"],
Cell[305360, 7893, 134, 3, 70, "Input",ExpressionUUID->"bea8c0e1-19f9-4f3b-8b2c-0db911e2783f"],
Cell[305497, 7898, 622, 19, 70, "Output",ExpressionUUID->"dd7a12bd-b11f-453e-b79a-75e92053237e"],
Cell[306122, 7919, 237, 3, 70, "Text",ExpressionUUID->"7d02ea02-e42e-42b2-8cb8-69d10b9a1062"],
Cell[306362, 7924, 120, 0, 70, "Input",ExpressionUUID->"d4ef3a7f-7a1a-4a29-b4c4-a3e4674716a8"],
Cell[306485, 7926, 1261, 33, 70, "Output",ExpressionUUID->"3edb06c6-2e18-4ab4-b15f-60ec54dc2f9e"],
Cell[307749, 7961, 452, 6, 70, "Text",ExpressionUUID->"0be5a70c-b0cd-40ee-aff6-827dbbdc22d8"],
Cell[308204, 7969, 119, 0, 70, "Subsection",ExpressionUUID->"6b3f569a-5659-4c5f-96c5-15370c16b009"],
Cell[308326, 7971, 475, 7, 70, "Text",ExpressionUUID->"11210691-3ecc-45da-8bad-c8af211338a5"],
Cell[308804, 7980, 209, 4, 70, "Input",ExpressionUUID->"ea97a8cf-2a42-4f89-9bf6-d628325779d3"],
Cell[309016, 7986, 1021, 26, 70, "Output",ExpressionUUID->"6e7ed9f9-285d-46ce-b11a-d6739d8df86e"],
Cell[310040, 8014, 191, 3, 70, "Text",ExpressionUUID->"a944fc31-f2c3-4a67-8bfa-d9b76a0a6cec"],
Cell[310234, 8019, 109, 0, 70, "Input",ExpressionUUID->"7d358a19-f8a2-4db4-9ed1-1506f390184b"],
Cell[310346, 8021, 86, 0, 70, "Output",ExpressionUUID->"9cf1fa1a-9b9e-4f4f-9b75-bf65c8d0a776"],
Cell[310435, 8023, 363, 5, 70, "Text",ExpressionUUID->"d35c7de0-e415-4d12-b70b-8051bd892321"],
Cell[310801, 8030, 206, 4, 70, "Input",ExpressionUUID->"0c99efef-72a9-4d66-9ff5-e888a871dc5d"],
Cell[311010, 8036, 162, 4, 70, "Output",ExpressionUUID->"40d6b41d-3173-4625-bf97-346d0e50de28"],
Cell[311175, 8042, 258, 4, 70, "Text",ExpressionUUID->"8eb06a8c-dc67-4cbb-a0a3-7ca0b9c180ee"],
Cell[311436, 8048, 147, 2, 70, "Input",ExpressionUUID->"c429ec28-a27c-425c-bc72-fb1feb18721d"],
Cell[311586, 8052, 1567, 42, 70, "Output",ExpressionUUID->"a0aa07ae-5754-49ac-9b1b-63d2a0871d2f"],
Cell[313156, 8096, 90, 0, 70, "Section",ExpressionUUID->"22508622-8751-43ce-910f-70c9fe7f5ced"],
Cell[313249, 8098, 112, 0, 70, "Subsection",ExpressionUUID->"c0ec5691-a05d-49c5-945f-39154016aa83"],
Cell[313364, 8100, 481, 7, 70, "Text",ExpressionUUID->"ff19aa8e-cfd6-4690-ba4d-8573518ed2d6"],
Cell[313848, 8109, 147, 3, 70, "Input",ExpressionUUID->"dbd357c6-660e-4fd4-853e-c25be22806a4"],
Cell[313998, 8114, 312, 5, 70, "Output",ExpressionUUID->"d46af0e1-6ef7-41b4-8379-9d66a5b4acec"],
Cell[314313, 8121, 1343, 37, 70, "Output",ExpressionUUID->"b1c32a4e-ed84-43d8-807e-769c308e21ed"],
Cell[315659, 8160, 475, 7, 70, "Text",ExpressionUUID->"15340758-f96b-4736-9a3b-3aba31336d8d"],
Cell[316137, 8169, 341, 7, 70, "Input",ExpressionUUID->"7514997d-4fdc-4c2a-b30c-eda8d18e2dd8"],
Cell[316481, 8178, 2826, 79, 70, "Output",ExpressionUUID->"fc43cbca-d1ce-4978-a1e0-7f12b8876332"],
Cell[319310, 8259, 3767, 110, 70, "Output",ExpressionUUID->"3eb99d61-54ba-4cf7-8181-085ffe4680da"],
Cell[323080, 8371, 120, 0, 70, "Subsection",ExpressionUUID->"8624fedd-205d-47da-b8d3-951969b2f9b7"],
Cell[323203, 8373, 537, 8, 70, "Text",ExpressionUUID->"2b1b6f8a-d924-422b-a3c8-b9064b6b9c1e"],
Cell[323743, 8383, 412, 7, 70, "Input",ExpressionUUID->"d724f096-a303-404e-9893-d90f1cbd6d72"],
Cell[324158, 8392, 558, 8, 70, "Message",ExpressionUUID->"3de08583-9afe-4769-99cb-ac8bf43169f6"],
Cell[324719, 8402, 86, 0, 70, "Output",ExpressionUUID->"a4e81a4f-235f-4b35-8405-fd8cd03cc84e"],
Cell[324808, 8404, 99, 0, 70, "Subsection",ExpressionUUID->"42801d33-5e5f-4b41-bf17-65113489673e"],
Cell[324910, 8406, 345, 5, 70, "Text",ExpressionUUID->"e334b2fa-cd75-4a94-8324-13a3c380cabe"],
Cell[325258, 8413, 257, 4, 70, "Input",ExpressionUUID->"b66e79e6-cce9-437f-b6a4-6a7508764253"],
Cell[325518, 8419, 593, 16, 70, "Output",ExpressionUUID->"23ccea13-42b7-446a-b9e1-cfb4694cda2a"],
Cell[326114, 8437, 86, 0, 70, "Output",ExpressionUUID->"6be00752-36a2-4273-b84b-0884f1bf602b"],
Cell[326203, 8439, 286, 4, 70, "Text",ExpressionUUID->"2ae70486-94c0-4ce6-b54f-d763c42c2178"],
Cell[326492, 8445, 255, 4, 70, "Input",ExpressionUUID->"324085e1-7ab1-4e80-b836-557aa0104ba4"],
Cell[326750, 8451, 4095, 128, 70, "Output",ExpressionUUID->"2cce1af6-5f27-452b-b295-5024fbf5c527"],
Cell[330848, 8581, 3087, 88, 70, "Output",ExpressionUUID->"923fc4d2-7206-4bf0-8a78-2acaa8b079dd"],
Cell[333938, 8671, 319, 5, 70, "Text",ExpressionUUID->"aaaf0d38-6784-471a-8cf7-2d586277b92b"],
Cell[334260, 8678, 519, 10, 70, "Input",ExpressionUUID->"2869a091-bf5c-4881-8de8-c2730556b18f"],
Cell[334782, 8690, 86, 0, 70, "Output",ExpressionUUID->"f730cede-ff86-4689-8af6-ed276ed76ee5"],
Cell[334871, 8692, 86, 0, 70, "Output",ExpressionUUID->"9e7f9290-5ba9-4b2d-9afe-6b66bd5a52d9"],
Cell[334960, 8694, 103, 0, 70, "Section",ExpressionUUID->"046af162-3109-4f1e-bae4-7818c9914283"],
Cell[335066, 8696, 302, 4, 70, "Text",ExpressionUUID->"e510a41e-b999-4038-9cf1-390b43267be8"],
Cell[335371, 8702, 167, 3, 70, "Subsection",ExpressionUUID->"0033c433-81fb-4be3-a6a1-839fc04a9859"],
Cell[335541, 8707, 802, 15, 70, "Input",ExpressionUUID->"56e24ce6-6d2d-489e-8d9a-c0ef663e84a1"],
Cell[336346, 8724, 1924, 56, 70, "Output",ExpressionUUID->"56f8c90e-0201-42a3-ac87-425e7a726851"],
Cell[338273, 8782, 86, 0, 70, "Output",ExpressionUUID->"15e8b969-a20a-43fc-90bd-b515b05c6fca"],
Cell[338362, 8784, 86, 0, 70, "Output",ExpressionUUID->"b07b0b31-7629-4a9e-9f51-e476d048f2ac"],
Cell[338451, 8786, 125, 0, 70, "Subsection",ExpressionUUID->"d5f38a0e-ff8a-4bd3-b70c-019901b6f2f8"],
Cell[338579, 8788, 473, 7, 70, "Text",ExpressionUUID->"ea0a4e4d-6bb1-4d35-bd21-ee1b7673c1ee"],
Cell[339055, 8797, 628, 11, 70, "Input",ExpressionUUID->"c47fc153-5089-47b2-b7b7-795a16ad8e56"],
Cell[339686, 8810, 375, 10, 70, "Output",ExpressionUUID->"967bc4c1-244c-40b5-8a09-501770510a79"],
Cell[340064, 8822, 86, 0, 70, "Output",ExpressionUUID->"38eb8992-840b-4f96-8f15-216f8a7e1611"],
Cell[340153, 8824, 86, 0, 70, "Output",ExpressionUUID->"b1270651-e75a-4101-b44f-9bfbcc3a01cd"],
Cell[340242, 8826, 111, 0, 70, "Subsection",ExpressionUUID->"3333851d-cc76-4deb-a173-7d48df6358f5"],
Cell[340356, 8828, 308, 4, 70, "Text",ExpressionUUID->"cbefd5ed-d245-42a2-96b3-b4f784c46209"],
Cell[340667, 8834, 199, 3, 70, "Input",ExpressionUUID->"0b0934ba-7615-4db6-ba2a-f8ce58caa705"],
Cell[340869, 8839, 86, 0, 70, "Output",ExpressionUUID->"38b2d0f9-5c19-47ba-b89f-12946b8bc0b5"],
Cell[340958, 8841, 130, 0, 70, "Subsection",ExpressionUUID->"13c0c674-1a1b-41ef-a00d-ac3b3cd95717"],
Cell[341091, 8843, 198, 3, 70, "Text",ExpressionUUID->"edb0c0b3-1e4c-4496-8322-26f2a817102b"],
Cell[341292, 8848, 576, 11, 70, "Input",ExpressionUUID->"45c6a6a6-8230-430f-86a8-59e1f78e572d"],
Cell[341871, 8861, 86, 0, 70, "Output",ExpressionUUID->"cbf83aae-80d1-4a7e-ba06-3d4e3c744eb4"],
Cell[341960, 8863, 86, 0, 70, "Output",ExpressionUUID->"01bb5bca-99b6-4ed3-9b37-2079d634b0dd"],
Cell[342049, 8865, 149, 2, 70, "Subsection",ExpressionUUID->"bf0b29cc-4b5e-431d-b91e-4461c71d2642"],
Cell[342201, 8869, 530, 8, 70, "Input",ExpressionUUID->"4717b8d4-4be7-49db-a02d-7df14e540aae"],
Cell[342734, 8879, 86, 0, 70, "Output",ExpressionUUID->"79d53328-3d86-4e53-86c3-2a122ae74edc"],
Cell[342823, 8881, 86, 0, 70, "Output",ExpressionUUID->"d754eafd-4d4a-4e9c-ac8f-3e3c934fabb0"],
Cell[342912, 8883, 134, 0, 70, "Subsection",ExpressionUUID->"fe5ddf43-175e-49c3-8f6d-6c187a630f76"],
Cell[343049, 8885, 391, 6, 70, "Input",ExpressionUUID->"c4b34b74-81f1-446b-bdf0-a062e6ac5226"],
Cell[343443, 8893, 86, 0, 70, "Output",ExpressionUUID->"e8ef9892-3d66-401d-9ff4-021807144ed3"],
Cell[343532, 8895, 124, 0, 70, "Subsection",ExpressionUUID->"5498da27-0d43-4673-8ce2-5b6a03a05d1d"],
Cell[343659, 8897, 283, 4, 70, "Input",ExpressionUUID->"be9d01b6-1efb-4be4-a2d7-118d3c73ef19"],
Cell[343945, 8903, 86, 0, 70, "Output",ExpressionUUID->"0fad5362-8761-4d7d-8aba-ba82bf202151"],
Cell[344034, 8905, 108, 0, 70, "Subsection",ExpressionUUID->"0f26f55b-2b41-43b2-8fae-51f9070d3b5a"],
Cell[344145, 8907, 104, 0, 70, "Text",ExpressionUUID->"d39c041a-fdb6-4218-9a9e-c4a123a1e369"],
Cell[344252, 8909, 375, 5, 70, "Input",ExpressionUUID->"54540a81-eb35-4ce3-92a0-6602a60df919"],
Cell[344630, 8916, 86, 0, 70, "Output",ExpressionUUID->"2b402c25-e763-43be-b461-178c512f1533"],
Cell[344719, 8918, 114, 0, 70, "Subsection",ExpressionUUID->"5def8406-a172-45d5-92ae-e34348361b4c"],
Cell[344836, 8920, 312, 4, 70, "Text",ExpressionUUID->"6ce32f8b-1a50-4dbe-a6ef-fdc03fcf10b5"],
Cell[345151, 8926, 635, 11, 70, "Input",ExpressionUUID->"d1730281-a0eb-4ab9-b47b-21d51350e8d3"],
Cell[345789, 8939, 86, 0, 70, "Output",ExpressionUUID->"58f2245d-e979-4168-b42a-937ddb83c203"],
Cell[345878, 8941, 86, 0, 70, "Output",ExpressionUUID->"237d91a3-acd7-41a5-9ed6-26a96e4a021b"],
Cell[345967, 8943, 102, 0, 70, "Section",ExpressionUUID->"2d7d1ee0-de11-4d12-9286-b273dab2d579"],
Cell[346072, 8945, 355, 5, 70, "Text",ExpressionUUID->"a687aaac-e416-45ed-8c17-1e50fbb00cfe"],
Cell[346430, 8952, 108, 0, 70, "Input",ExpressionUUID->"8c41f7f9-4f2e-455e-9326-70549fe170b3"],
Cell[346541, 8954, 365, 5, 70, "Message",ExpressionUUID->"2dd0778a-3eed-4147-bc6c-762f9ae82b83"],
Cell[346909, 8961, 89, 0, 70, "Output",ExpressionUUID->"40e8ae4e-68bf-4de0-a962-7009830d4467"],
Cell[347001, 8963, 182, 3, 70, "Text",ExpressionUUID->"8cff8da9-004f-4355-8ef0-aa2c716ce8c4"],
Cell[347186, 8968, 101, 0, 70, "Input",ExpressionUUID->"2a660c72-35ba-49a0-ba38-a39097546727"],
Cell[347290, 8970, 275, 4, 70, "Message",ExpressionUUID->"82cd1b1f-0501-405c-97aa-14c4e0f94d4a"],
Cell[347568, 8976, 89, 0, 70, "Output",ExpressionUUID->"717021f5-4dce-4440-b52e-f9507627adaa"],
Cell[347660, 8978, 157, 2, 70, "Text",ExpressionUUID->"c8b05241-6106-4126-9a93-1ef557bd3020"],
Cell[347820, 8982, 198, 4, 70, "Input",ExpressionUUID->"8a92700f-001b-4001-9f13-bb1b049dbea5"],
Cell[348021, 8988, 228, 3, 70, "Message",ExpressionUUID->"0360e665-700d-488b-b611-28f612644286"],
Cell[348252, 8993, 89, 0, 70, "Output",ExpressionUUID->"9939d246-2486-411f-8614-d102f5af5e5a"],
Cell[348344, 8995, 366, 5, 70, "Message",ExpressionUUID->"9183def6-da63-45ef-a3fd-c15535e1b39a"],
Cell[348713, 9002, 89, 0, 70, "Output",ExpressionUUID->"b8516d73-2f33-4e5f-8639-61e69f10e15f"],
Cell[348805, 9004, 214, 3, 70, "Message",ExpressionUUID->"d9505aff-7f58-44a6-a224-21df93346e0c"],
Cell[349022, 9009, 89, 0, 70, "Output",ExpressionUUID->"da992eff-d808-4223-9e4d-0538f3432a9b"],
Cell[349114, 9011, 153, 2, 70, "Text",ExpressionUUID->"9ebdd8b5-0afe-4f3a-a9a7-3449e5d8f3f2"],
Cell[349270, 9015, 94, 0, 70, "Input",ExpressionUUID->"0a4fc307-30cd-4b78-a486-fdc1ab01bc5f"],
Cell[349367, 9017, 315, 5, 70, "Message",ExpressionUUID->"57cb5e29-c868-4a59-8861-dd82099d3fa0"],
Cell[349685, 9024, 83, 0, 70, "Output",ExpressionUUID->"23f5567d-dffb-4c97-83d3-a31fb56c2f0b"],
Cell[349771, 9026, 182, 3, 70, "Text",ExpressionUUID->"dd045a25-617a-4e26-93f1-2f8a51579190"],
Cell[349956, 9031, 78, 0, 70, "Input",ExpressionUUID->"d0764885-dc1f-4bd4-9f96-1e4be417d608"],
Cell[350037, 9033, 109, 0, 70, "Message",ExpressionUUID->"28151dd0-0158-4eb8-aab4-69067a5bab8f"],
Cell[350149, 9035, 83, 0, 70, "Output",ExpressionUUID->"f87726c3-9ac9-4b8d-b991-7ee92793d624"],
Cell[350235, 9037, 158, 3, 70, "Text",ExpressionUUID->"2624795c-5c1a-4c08-8867-30baeb576cef"],
Cell[350396, 9042, 123, 0, 70, "Input",ExpressionUUID->"69057ebd-e9bb-4b7e-bee1-c5e3a58bf7b1"],
Cell[350522, 9044, 280, 4, 70, "Message",ExpressionUUID->"0c52034a-14a7-4b7a-954e-5026ee1ce94e"],
Cell[350805, 9050, 86, 0, 70, "Output",ExpressionUUID->"73abed06-96d4-4f7f-9b2d-818d4fce26df"],
Cell[350894, 9052, 546, 8, 70, "Text",ExpressionUUID->"ad3841a4-6ae2-43ab-bbc8-9547f4a5d9bd"],
Cell[351443, 9062, 98, 0, 70, "Section",ExpressionUUID->"586cc6b2-c0af-41c8-9736-e7b040f085dd"],
Cell[351544, 9064, 762, 10, 70, "Text",ExpressionUUID->"7b46074a-7190-4736-a7f8-ad85842129cb"],
Cell[352309, 9076, 89, 0, 70, "Input",ExpressionUUID->"206f67da-be3e-4898-acb0-a77ca938377d"],
Cell[352401, 9078, 7690, 205, 70, "Output",ExpressionUUID->"c751ee74-35f9-425f-8d9a-5d98e21679d2"],
Cell[360094, 9285, 89, 0, 70, "Text",ExpressionUUID->"f610484a-90e8-4ed4-8219-67c265b6561f"],
Cell[360186, 9287, 90, 0, 70, "Input",ExpressionUUID->"852617a2-f8ae-49d5-9293-966bc0ef5821"],
Cell[360279, 9289, 86, 0, 70, "Output",ExpressionUUID->"9f09e1b2-fc80-4053-b685-176c20316e6b"],
Cell[360368, 9291, 157, 2, 70, "Text",ExpressionUUID->"efb21b8c-cf5f-456a-9d1b-aa5d652c02eb"],
Cell[360528, 9295, 149, 2, 70, "Input",ExpressionUUID->"bfbd4d5c-f866-4dd1-ae21-488a363c48ff"],
Cell[360680, 9299, 239, 4, 70, "Output",ExpressionUUID->"cb7e07ff-b61c-4a3e-828d-a3f3bcc4feba"]
}
]
*)

(* End of internal cache information *)


==> anc/mathematica/SMEFTR2Usage.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*SMEFTR2 usage*)


(* ::Text:: *)
(*Rational terms and UV counterterms of the SMEFT at next-to-leading order in QCD, with general flavour. This notebook is organised by what a user wants to do. Keep the file in the folder of SMEFTR2.wl and SMEFTR2Data.wl. Evaluate the cells in order. SMEFTR2Usage.nb is this file with all results.*)


(* ::Text:: *)
(*Conventions in one paragraph. The effective vertex is i/(16 Pi^2) [V^R2 + V^UV/epsilon]. R2 gives V^R2 and UVPole gives V^UV, without the factor i/(16 Pi^2). TreeVertex gives the tree-level Feynman rule with its factor i. The Wilson coefficients WC[name, {indices}] are those of the Warsaw basis and are dimensionless: the vertices carry 1/Lam^2. gs, vev and Lam are the strong coupling, the vacuum expectation value and the scale Lambda.*)


(* ::Text:: *)
(*Names to keep free. The default names of the momenta and indices, p1 to p8 and likewise s1, c1, a1, mu1, f1, ..., are protected symbols of the package, so that an input such as a1 = R2[...] or c1 = 2 fails: choose other names for your own variables. The functions and the symbols of the results (WC, Str, Gam, ...) are protected as well. The couplings gs, vev, ee, sw, cw and the scale Lam are not protected. Give them values with replacement rules, as in part 3.3, and not with assignments, which would enter every later result.*)


(* ::Section:: *)
(*0. Quick start*)


(* ::Text:: *)
(*Load the package. It prints the title of the paper and needs no other package.*)


SetDirectory[Quiet[Check[NotebookDirectory[], DirectoryName[$InputFileName]]]];
Get["SMEFTR2.wl"]


(* ::Text:: *)
(*The rational term of the vertex with an incoming top quark, an incoming top antiquark and an outgoing gluon, at first order in the chromomagnetic dipole. A leg is the name of a field, incoming unless it is wrapped in OutLeg (InLeg["t"] is the same as "t"). The option "Operators" takes one name or a list of names.*)


v0 = R2[{"t", "tbar", OutLeg["g"]}, "Operators" -> {"uG"}];
WilsonCoefficients[v0]


(* ::Text:: *)
(*The coefficient of one Wilson coefficient, the tensor structures Str[n] in which it is written, and both in one table:*)


v0[WC["uG", {3, 3}]]
v0["Structures"]
VertexTable[v0, WC["uG", {3, 3}]]


(* ::Text:: *)
(*A summary of the field names, the operators, the functions and the conventions. Every function has a usage message with an example, for instance ?R2.*)


SMEFTR2Info[]


(* ::Section:: *)
(*1. Finding and reading a vertex*)


(* ::Subsection:: *)
(*1.1 Fields, legs and what is available*)


(* ::Text:: *)
(*Quarks and leptons with an open generation are "U", "D", "L", "N" and their antiparticles "Ubar", "Dbar", "Lbar", "Nbar". With a fixed generation they are "u", "c", "t", "d", "s", "b", "e", "mu", "ta", "ve", "vm", "vt" and "ubar", ... The bosons are "g", "a" (photon), "Z", "Wp", "Wm", "H", "G0", "Gp", "Gm", and "W+", "W-", "G+", "G-", "gamma", "A" and "tau", "taubar" and "h" are accepted as well. The package contains 396 sets of external fields:*)


ListVertices[] // Length
ListVertices["Operators" -> "lequ1"]


(* ::Text:: *)
(*The operators, each with its Wilson coefficient. The entry "shifts" holds the shifts of the electroweak inputs.*)


ListOperators[]
Length[ListVertices["Operators" -> "uG"]]


(* ::Text:: *)
(*The operators with a stored contribution to a vertex. For some of them the contribution vanishes for particular generations, or for the tree, the rational term or the pole:*)


Operators[{"t", "tbar", OutLeg["g"]}]
Operators[{"t", "bbar", OutLeg["W+"]}]


(* ::Subsection:: *)
(*1.2 The vertex object*)


(* ::Text:: *)
(*Without the option "Operators" a vertex is summed over all operators, with the Standard-Model part once. The Standard-Model part is in every object, also when "Operators" selects some operators: v["SM"] gives it, and v[] - v["SM"] is the vertex without it. The shifts of the electroweak inputs are included by default as the operator "shifts", so that their symbols dGF, dgW, dg1, dkH, dkG0 and WC["HWB"] appear in the vertices that depend on the electroweak couplings. A list of operators without "shifts" leaves them out. Here the quark-gluon vertex with open generations f1 (quark) and f2 (antiquark).*)


vq = R2[{"U", "Ubar", OutLeg["g"]}];
vq["Properties"]
vq["Operators"]
WilsonCoefficients[vq]


(* ::Text:: *)
(*The Standard-Model part, the part of one operator, and the file of the electronic material behind each operator:*)


vq["SM"]
vq["uG"]
vq["Files"]


(* ::Text:: *)
(*For 59 contributions the files hold the conjugate of a computed vertex, obtained by hermiticity. The package returns them like the others and names their origin:*)


R2[{"L", "Gp", "Nbar", "g", "g"}]["Files"]


(* ::Subsection:: *)
(*1.3 Names of momenta and indices, and the order of the legs*)


(* ::Text:: *)
(*Leg n has the momentum p_n, the spinor index s_n, the colour index c_n (a_n for a gluon), the Lorentz index mu_n and the generation index f_n. These default names are protected symbols of the package. The default names follow the position of the leg in the list, outgoing legs included. Other names are given leg by leg with Leg, or for all legs with the options "Momenta", "Spinor", "Colour", "Lorentz", "Flavour". Each of these options takes a list with one entry per leg, with None for a leg that keeps its default name or has no such index, for instance "Flavour" -> {i, j, None} for two quarks and a gluon. The momenta are distinct symbols. Here the decay vertex t -> u g:*)


tug = {Leg["t", "In", "Momentum" -> pt, "Spinor" -> i, "Colour" -> ct],
       Leg["u", "Out", "Momentum" -> pu, "Spinor" -> j, "Colour" -> cu],
       Leg["g", "Out", "Momentum" -> k, "Lorentz" -> nu, "Colour" -> A]};
R2[tug, "Operators" -> {"uG"}]["Structures"]
Attributes[p1]


(* ::Text:: *)
(*A vertex with fermions carries the sign of the order in which its fermion legs are listed. Exchanging the two quark legs changes the sign:*)


la = Leg["t", "In", "Momentum" -> k1, "Spinor" -> sa, "Colour" -> ca];
lb = Leg["tbar", "In", "Momentum" -> k2, "Spinor" -> sb, "Colour" -> cb];
Simplify[EliminateMomentum[R2[{la, lb}, "Operators" -> {"uG"}], k2]["Explicit"] + EliminateMomentum[R2[{lb, la}, "Operators" -> {"uG"}], k2]["Explicit"]] === 0


(* ::Subsection:: *)
(*1.4 Which momentum is eliminated*)


(* ::Text:: *)
(*Each file eliminates the momentum of its last leg by momentum conservation, so the momentum that is missing depends on the operator. EliminateMomentum rewrites a vertex without the momentum of a chosen leg.*)


gtt = R2[{"g", "t", "tbar"}, "Operators" -> {"uG"}];
Union[Cases[gtt["Explicit"], p1 | p2 | p3, Infinity]]
Union[Cases[EliminateMomentum[gtt, p3]["Explicit"], p1 | p2 | p3, Infinity]]


(* ::Subsection:: *)
(*1.5 Tree, rational term and pole*)


(* ::Text:: *)
(*R2UVTable puts the tree-level Feynman rule, V^R2 and V^UV side by side, structure by structure:*)


ttg = {"t", "tbar", OutLeg["g"]};
R2UVTable[ttg, WC["uG", {3, 3}], "Operators" -> {"uG"}]


(* ::Text:: *)
(*With "FeynmanRule" -> True, R2 gives i/(16 Pi^2) V^R2 and UVPole gives i/(16 Pi^2) V^UV/epsilonDR. The three objects can then be added: the sum is the tree plus the rational term and the pole. The rest of the one-loop Green's function is computed by a one-loop generator.*)


oneLoop = TreeVertex[ttg, "Operators" -> {"uG"}] + R2[ttg, "Operators" -> {"uG"}, "FeynmanRule" -> True] + UVPole[ttg, "Operators" -> {"uG"}, "FeynmanRule" -> True];
{oneLoop["Kind"], oneLoop["Operators"]}


(* ::Text:: *)
(*UVct is the pole with the opposite sign, -i/(16 Pi^2) V^UV/epsilonDR. The complete counterterm is the subject of part 4.*)


Simplify[UVct[ttg]["Explicit"] + I UVPole[ttg]["Explicit"]/(16 Pi^2 epsilonDR)] === 0


(* ::Subsection:: *)
(*1.6 The vertex object as an expression*)


(* ::Text:: *)
(*A vertex object prints as its expression. Sums, products with a scalar, replacements, Simplify, Expand, Collect and D act on the expression and return a vertex object, so that coefficients and tables stay available. Normal and v[] give the expression itself. The structures Str[n] are numbered object by object. Two objects are therefore compared through v["Explicit"], or added, which merges their structures.*)


vt = R2[{"t", "tbar"}, "Operators" -> {"uG"}];
2 vt - vt
(vt /. gs -> 1)[WC["uG", {3, 3}]]
D[vt, gs] // Head
Coefficient[vt, Str[1]]


(* ::Subsection:: *)
(*1.7 Four-quark vertices*)


(* ::Text:: *)
(*u ubar -> d dbar at first order in the singlet and octet coefficients of the first generation:*)


R2UVTable[{"u", "ubar", OutLeg["d"], OutLeg["dbar"]}, {WC["ud1", {1, 1, 1, 1}], WC["ud8", {1, 1, 1, 1}]}, "Columns" -> {"R2", "UVPole"}]


(* ::Section:: *)
(*2. Flavour*)


(* ::Subsection:: *)
(*2.1 Flavour sums and the unitarity of the CKM matrix*)


(* ::Text:: *)
(*With open generations a vertex contains sums FlavourSum over internal generations, with the CKM matrix VCKM, the masses FMass and the Yukawa couplings Yuk. Here the pole of the penguin vertex d_f1 -> d_f2 g at first order in C_qq^(1), written with the momentum p3 of the gluon. The coefficient of p3^2 gamma^mu T^A is proportional to the flavour factor X of the paper:*)


pen = EliminateMomentum[UVPole[{"D", OutLeg["D"], OutLeg["g"]}, "Operators" -> {"qq1"}], p2];
pen["Structures"][Str[5]]
X = Coefficient[pen[], Str[5] SProd[p3, p3]]


(* ::Text:: *)
(*The unitarity of the CKM matrix is used only on request. CKMUnitarity replaces Sum_k V_ik V*_jk and Sum_k V_ki V*_kj by delta_ij. Sums in which another factor depends on the summed index, such as a quark mass, stay as they are.*)


CKMUnitarity[X]


(* ::Subsection:: *)
(*2.2 Fixed generations*)


(* ::Text:: *)
(*A coefficient inside a flavour sum is not found by v[WC[...]] until the sum is carried out. The first input below returns 0 with a message that says so. The field names b and s fix the external generations, and EvaluateFlavour carries out the sums:*)


pen[WC["qq1", {2, 3, 3, 3}]]
bsg = EvaluateFlavour[CKMUnitarity[EliminateMomentum[UVPole[{"b", OutLeg["s"], OutLeg["g"]}, "Operators" -> {"qq1"}], p2]]];
Length[WilsonCoefficients[bsg]]
Coefficient[bsg[WC["qq1", {2, 3, 3, 3}]], Str[5] SProd[p3, p3]]


(* ::Text:: *)
(*EvaluateFlavour also takes rules for open indices, and R2UVTable does all of this through its options:*)


EvaluateFlavour[CKMUnitarity[X], {f1 -> 3, f2 -> 2}] // WilsonCoefficients // Length
R2UVTable[{"b", OutLeg["s"], OutLeg["g"]}, WC["qq1", {2, 3, 3, 3}], "Operators" -> {"qq1"}, "CKMUnitarity" -> True, "EvaluateFlavour" -> True]


(* ::Subsection:: *)
(*2.3 A unit CKM matrix and massless quarks*)


(* ::Text:: *)
(*The rational terms and the poles are polynomials in the quark masses and in the CKM elements, so the case V = 1 and the limit of massless light quarks follow by substitution. Here the rational term of b -> s g with V = 1 and only the top quark massive: of the 27 entries of C_qq^(1) those with a flavour-diagonal pair of indices remain.*)


bsgR2 = EvaluateFlavour[R2[{"b", OutLeg["s"], OutLeg["g"]}, "Operators" -> {"qq1"}]];
unitCKM = VCKM[a_, b_] :> KroneckerDelta[a, b];
onlyTop = {FMass["d", _] -> 0, FMass["u", 1 | 2] -> 0, Yuk["d", _] -> 0, Yuk["u", 1 | 2] -> 0};
WilsonCoefficients[bsgR2 /. unitCKM /. onlyTop]


(* ::Subsection:: *)
(*2.4 A flavour-changing two-point function*)


(* ::Text:: *)
(*The two-point function of an incoming top quark and an outgoing up quark at first order in the off-diagonal dipole. Its pole and rational term enter the off-diagonal field renormalisation factors of part 4. The files hold no tree for the two-point functions of quarks and gluons, so TreeVertex gives 0 for them, and UVCounterterm uses the inverse propagators.*)


R2UVTable[{"t", OutLeg["u"]}, {WC["uG", {1, 3}], Conjugate[WC["uG", {3, 1}]]}, "Operators" -> {"uG"}, "Columns" -> {"R2", "UVPole"}]


(* ::Section:: *)
(*3. Using a vertex in a calculation*)


(* ::Subsection:: *)
(*3.1 FeynCalc*)


(* ::Text:: *)
(*ToFeynCalc writes a vertex, one coefficient of it, or any expression of the package with FeynCalc objects. All objects are four-dimensional. The Levi-Civita tensor of the package satisfies Tr[g^a g^b g^c g^d g5] = -4 i epsilon^{abcd}, the FeynCalc default, which the second input checks. This part needs FeynCalc; the other parts do not.*)


Needs["FeynCalc`"]
DiracSimplify[DiracTrace[GA[a, b, c, d, 5]]]
ToFeynCalc[R2[{"g", "g", OutLeg["H"]}, "Operators" -> {"HGtilde"}], WC["HGtilde"]]
ToFeynCalc[v0["Structures"]]


(* ::Text:: *)
(*Once FeynCalc is loaded the tables show the structures in FeynCalc form, and "Form" -> "Explicit" keeps the notation of the package.*)


VertexTable[v0, WC["uG", {3, 3}], "Form" -> "Explicit"]


(* ::Subsection:: *)
(*3.2 From a vertex to an amplitude*)


(* ::Text:: *)
(*The rational term of t -> u g between spinors and with the polarisation vector of the gluon, with the legs tug of part 1.3. EpsChisholm and DiracSimplify remove the Levi-Civita tensors and use the Dirac equation:*)


FCClearScalarProducts[];
SP[pt, pt] = FMass["u", 3]^2; SP[pu, pu] = FMass["u", 1]^2; SP[k, k] = 0; SP[k, Polarization[k, -I]] = 0;
amp = DiracChainJoin[ToFeynCalc[R2[tug, "Operators" -> {"uG"}], WC["uG", {1, 3}]]
        DiracChain[SpinorUBar[pu, FMass["u", 1]], DiracIndex[j]] DiracChain[DiracIndex[i], SpinorU[pt, FMass["u", 3]]]];
amp = Contract[amp Pair[LorentzIndex[nu], Momentum[Polarization[k, -I]]]];
Collect[DiracSimplify[EpsChisholm[amp]], _Spinor, Simplify]


(* ::Subsection:: *)
(*3.3 Numbers*)


(* ::Text:: *)
(*A vertex is evaluated numerically with replacement rules for its symbols. Here the t tbar g rational term of the dipole at an unphysical point, with on-shell top quarks and a gluon of virtuality -(50 GeV)^2:*)


num = {gs -> 1.2178, vev -> 246.22, Lam -> 1000., FMass["u", 3] -> 172.69, WC["uG", {3, 3}] -> 0.3 + 0.1 I};
mt = FMass["u", 3] /. num;
kin = {SProd[p1, p1] -> mt^2, SProd[p2, p2] -> mt^2, SProd[p1, p2] -> (-50^2 - 2 mt^2)/2};
vb = R2[{"t", "tbar", OutLeg["g"]}, "Operators" -> {"uG"}];
Chop[VertexTable[vb, "Form" -> "Explicit"] /. num /. kin]


(* ::Subsection:: *)
(*3.4 LaTeX*)


(* ::Text:: *)
(*ToLaTeX writes a vertex as LaTeX source in the layout of the catalogue. The structures come first, then one line for each Wilson coefficient, collected by structure. The string contains two align* environments of the package amsmath and can be pasted into a document. For the result of UVCounterterm the pole and the finite part are written separately. ToLaTeX also converts a single expression, with or without explicit structures.*)


ToLaTeX[R2[{"t", "tbar"}, "Operators" -> {"uG"}]]
ToLaTeX[vb[WC["uG", {3, 3}]]]


(* ::Section:: *)
(*4. Counterterms*)


(* ::Subsection:: *)
(*4.1 Pole, pole counterterm and complete counterterm*)


(* ::Text:: *)
(*Three functions give three different things. UVPole is the pole of the unrenormalised vertex, which does not depend on any renormalisation scheme. UVct is the same with the opposite sign and the factor i/(16 Pi^2 epsilonDR). UVCounterterm is the complete counterterm vertex of the paper: the parameter and field renormalisation factors applied to the tree, the chiral rotation of a massive quark with a CP-odd mass, and the counterterm of the Wilson coefficients, -Gamma_C (1/epsilonDR - Leff). It depends on the scheme, which its options choose.*)


R2UVTable[{"t", "tbar", OutLeg["g"]}, WC["uG", {3, 3}], "Operators" -> {"uG"}, "Columns" -> {"UVPole", "UVct"}, "Form" -> "Explicit"]


(* ::Subsection:: *)
(*4.2 The renormalisation factors*)


(* ::Text:: *)
(*The option "Massless" names the massless generations of each sector. fs5 is the five-flavour scheme of the paper, fs4 has a massive b quark. Without the option all quarks are massive. OnShellConstants also accepts a bare list such as "Massless" -> {1, 2} for the sector asked, and then leaves the number of light flavours NLight open.*)


fs5 = "Massless" -> {"u" -> {1, 2}, "d" -> {1, 2, 3}};
fs4 = "Massless" -> {"u" -> {1, 2}, "d" -> {1, 2}};
OnShellConstants[]


(* ::Text:: *)
(*The names say what a factor is: dZ field, dm mass, dgs coupling, dZg gluon field, theta rotation angle, dK redundant operator. L and R give the chirality, SM, uG, dG, 4q, C_G, ... the origin, diag and offdiag the generations. OSLog[m] is Log[m^2/mu_R^2] and Leff is Log[mu_eft^2/mu_R^2]. The Standard-Model factors of the top quark and of gs in the five-flavour scheme:*)


Dataset[<|"dZ_t" -> OnShellConstants["dZ_SM", "u", {3, 3}, fs5], "dm_t" -> OnShellConstants["dm_SM", "u", {3, 3}, fs5],
  "dgs light" -> OnShellConstants["dgs_SM_light", "u", {1, 1}, fs5], "dgs top" -> OnShellConstants["dgs_SM_heavy", "u", {3, 3}, fs5]|>][All, {"Pole", "Finite"}]


(* ::Text:: *)
(*The number of light flavours in the coupling follows the massless generations:*)


{OnShellConstants["dgs_SM_light", "u", {1, 1}, fs5]["Pole"], OnShellConstants["dgs_SM_light", "u", {1, 1}, fs4]["Pole"]}


(* ::Text:: *)
(*The off-diagonal field factor that turns an incoming top quark into an up quark at first order in the dipole, and the mass that the top-quark loop of the scalar four-quark operators gives to the b quark:*)


OnShellConstants["dZL_uG_offdiag", "u", {1, 3}, fs5]
OnShellConstants["dm_4q", "d", {3, 3}, fs5]["Pole"] /. VCKM[a_, b_] :> KroneckerDelta[a, b]


(* ::Text:: *)
(*The counterterm of the redundant operator, proportional to p^2, is separate by default ("Scheme" -> "p2"). With "Scheme" -> "OS" the field factor absorbs the whole self-energy. The difference is the term with 2/epsilon - 2 Leff of the paper:*)


zp2 = OnShellConstants["dZL_uG_offdiag", "u", {1, 3}, fs5];
zos = OnShellConstants["dZL_uG_offdiag", "u", {1, 3}, fs5, "Scheme" -> "OS"];
Simplify[{zp2["Pole"] - zos["Pole"], zp2["Finite"] - zos["Finite"]}]


(* ::Subsection:: *)
(*4.3 The complete counterterm vertex*)


(* ::Text:: *)
(*UVCounterterm for t tbar g in the five-flavour scheme. The object is v[] = v["Pole"]/epsilonDR + v["Finite"], with the factor 1/(16 Pi^2) included, and v["GammaC"] is the coefficient Gamma^UV_C of the counterterm rule of the paper, which enters as -Gamma^UV_C (1/epsilonDR - Leff).*)


ctTTG = UVCounterterm[{"t", "tbar", OutLeg["g"]}, fs5, "Operators" -> {"uG"}];
VertexTable[ctTTG, WC["uG", {3, 3}], "Form" -> "Explicit"]
Collect[Coefficient[ctTTG["Finite"], WC["uG", {3, 3}]], _Str, Simplify]


(* ::Text:: *)
(*The Standard-Model part of Gamma_C vanishes: the Standard Model needs no counterterm beyond its parameters and fields.*)


Simplify[ctTTG["GammaC"] /. {_WC -> 0, Conjugate[_WC] -> 0}]


(* ::Subsection:: *)
(*4.4 Open generations*)


(* ::Text:: *)
(*With open generations the renormalisation factors stay symbolic as UVConst[name, sector, {i, j}, part], because the field factors of each quark leg act through a summed generation index. EvaluateFlavour fixes the generations and EvaluateUVConstants inserts the values. The scheme is chosen at this last step, with the same option "Massless", which also sets the masses of the massless quarks to zero. The result agrees with the vertex of fixed generations:*)


ctUU = UVCounterterm[{"U", "Ubar"}];
Union[Cases[ctUU[], _UVConst, Infinity]] // Short
ctTT = EvaluateUVConstants[EvaluateFlavour[ctUU, {f1 -> 3, f2 -> 3}], fs5];
Simplify[ctTT["Explicit"] - UVCounterterm[{"t", "tbar"}, fs5]["Explicit"]] === 0


(* ::Subsection:: *)
(*4.5 The CKM matrix*)


(* ::Text:: *)
(*The CKM matrix is renormalised in MS-bar at mu_eft by default. "CKM" -> "OnShell" uses the on-shell matrix, whose counterterm dV_ij (i up-type, j down-type) is built from the left-handed field factors of both sectors. Here dV_13 in the five-flavour scheme, and the W vertex in both schemes:*)


OnShellConstants["dV", {1, 3}, fs5][[{"Pole", "Finite"}]]
ctW = UVCounterterm[{"t", "bbar", OutLeg["W+"]}, fs5, "Operators" -> {"uG"}];
ctWos = UVCounterterm[{"t", "bbar", OutLeg["W+"]}, fs5, "Operators" -> {"uG"}, "CKM" -> "OnShell"];
Simplify[ctW["Explicit"] - ctWos["Explicit"]] =!= 0


(* ::Subsection:: *)
(*4.6 The chiral rotation*)


(* ::Text:: *)
(*The imaginary part of the top dipole gives the top quark a CP-odd mass, which is removed by a rotation of the right-handed top quark. Its angle:*)


OnShellConstants["theta_uG_diag", "u", {3, 3}, fs5][[{"Pole", "Finite"}]]


(* ::Subsection:: *)
(*4.7 The running of a coefficient*)


(* ::Text:: *)
(*The counterterm of the Wilson coefficients is -Gamma_C (1/epsilonDR - Leff), where Gamma_C = v["GammaC"] is the coefficient Gamma^UV_C of the counterterm rule of the paper. Off shell it also contains structures of redundant operators. On shell, here for g g h with transverse gluons at first order in C_HG, it is proportional to the tree. The factor is beta_0 gs^2/(16 Pi^2) with beta_0 = 7 for six flavours: C_HG/gs^2 does not run at one loop.*)


ggh4 = {"g", "g", OutLeg["H"]};
ctH = UVCounterterm[ggh4, fs5, "Operators" -> {"HG"}];
onShell = {SProd[p1, p1] -> 0, SProd[p2, p2] -> 0, MomV[p1, Lor[mu1]] -> 0, MomV[p2, Lor[mu2]] -> 0};
Simplify[((ctH["GammaC"] /. ctH["Structures"]) /. onShell)/(TreeVertex[ggh4, "Operators" -> {"HG"}]["Explicit"] /. onShell)]


(* ::Text:: *)
(*The full dependence of a counterterm vertex on mu_eft is the coefficient of Leff in its finite part, Coefficient[v["Finite"], Leff]. It is Gamma_C plus the Leff of the renormalisation factors. In the scheme "p2" the field and mass factors contain the contribution of the counterterm of the redundant operator, which also comes with 1/epsilonDR - Leff, and the on-shell CKM counterterm carries Leff as well. For t tbar g at first order in the dipole (ctTTG of part 4.3) the two therefore differ in the scheme "p2" and agree in the scheme "OS":*)


ctTTGos = UVCounterterm[{"t", "tbar", OutLeg["g"]}, fs5, "Operators" -> {"uG"}, "Scheme" -> "OS"];
Simplify[Coefficient[ctTTG["Finite"], Leff] - ctTTG["GammaC"]] =!= 0
Simplify[Coefficient[ctTTGos["Finite"], Leff] - ctTTGos["GammaC"]] === 0


(* ::Section:: *)
(*5. Flavour assumptions and WCxf*)


(* ::Subsection:: *)
(*5.1 The shipped assumptions*)


(* ::Text:: *)
(*ApplyFlavour writes a vertex with fixed external generations in the real parameters Par[name] of a flavour assumption, named as in the corresponding UFO model: those of SMEFTsim 3 (U35, MFV, top, topU3l) and that of SMEFT@NLO, with their CP-odd parameters.*)


FlavourSchemes[]
FlavourSchemes["SMEFTsim_top"]["Symmetry"]
Select[FlavourSchemes["SMEFTsim_top", "Rules"], MatchQ[First[#], WC["uG", _]] &]


(* ::Text:: *)
(*The parameters of an assumption are listed with the key "Parameters". The other keys are "Symmetry", "CKMUnit", "CPOdd", "Octets" and "OctetOperators".*)


FlavourSchemes["SMEFTsim_top", "Parameters"] // Length
Take[FlavourSchemes["SMEFTsim_top", "Parameters"], 5]


(* ::Text:: *)
(*t tbar g in SMEFTsim top, and in SMEFT@NLO, where c_tG multiplies gs: (C_uG)_33 = -gs (ctG + i IMctG). The input shifts dGF, dgW, dg1, dkH and dkG0 are not translated and stay in the result.*)


ttgDip = R2[{"t", "tbar", OutLeg["g"]}, "Operators" -> {"uG"}];
VertexTable[ApplyFlavour[ttgDip, "SMEFTsim_top"], {Par["ctGRe"], Par["ctGIm"]}, "Form" -> "Explicit"]
VertexTable[ApplyFlavour[ttgDip, "SMEFTatNLO_CPV"], {Par["ctG"], Par["IMctG"]}, "Form" -> "Explicit"]


(* ::Text:: *)
(*ApplyFlavour keeps the fields of the paper. The fields of SMEFT@NLO differ by a sign for each external gluon, photon, W, G+- and G0, here one sign:*)


ttgNLO = -ApplyFlavour[ttgDip, "SMEFTatNLO_CPV"][];


(* ::Text:: *)
(*A four-quark vertex in two assumptions. The heavy-light parameters have the same map in both, while the heavy-heavy ones differ by a factor two:*)


Select[FlavourSchemes[#, "Rules"], MatchQ[First[#], WC["qq1", {1, 1, 3, 3} | {3, 3, 3, 3}]] &] & /@ {"SMEFTsim_top", "SMEFTatNLO_CPV"}


(* ::Text:: *)
(*For U35 and MFV the CKM matrix is general. ApplyFlavour does not use its unitarity: apply CKMUnitarity first to carry out the sums that its unitarity allows.*)


Union[Cases[ApplyFlavour[CKMUnitarity[R2[{"t", "tbar", OutLeg["g"]}, "Operators" -> {"qq1"}]], "SMEFTsim_U35"][], _Par, Infinity]]


(* ::Subsection:: *)
(*5.2 An assumption of the user*)


(* ::Text:: *)
(*DefineFlavourScheme defines an assumption from rules WC[...] -> expression, with patterns allowed. Warsaw entries without a rule vanish unless "Unlisted" -> "Keep", and the CKM matrix is kept unless "CKMUnit" -> True. Here only third-generation fermions, plus (C_uG)_13 and (C_lequ^(1))_1233, with the coefficients kept as Warsaw entries:*)


DefineFlavourScheme["thirdPlus", {WC[n_String, idx : {3 ..}] :> WC[n, idx], WC[n_String] :> WC[n],
  WC["uG", {1, 3}] -> WC["uG", {1, 3}], WC["lequ1", {1, 2, 3, 3}] -> WC["lequ1", {1, 2, 3, 3}]}]
FlavourSchemes[]


(* ::Text:: *)
(*It is used like a shipped assumption:*)


WilsonCoefficients[ApplyFlavour[R2[tug, "Operators" -> {"uG"}], "thirdPlus"]]
WilsonCoefficients[ApplyFlavour[CKMUnitarity[R2[{"b", "sbar", OutLeg["g"]}, "Operators" -> {"qq1"}]], "thirdPlus"]]
WilsonCoefficients[ApplyFlavour[R2[{"e", "mubar", "t", "tbar"}, "Operators" -> {"lequ1"}], "thirdPlus"]]


(* ::Text:: *)
(*An assumption with its own parameters: a real top dipole and nothing else.*)


DefineFlavourScheme["onlyCtG", {WC["uG", {3, 3}] -> Par["ctG"]}];
ApplyFlavour[R2[{"t", "tbar"}, "Operators" -> {"uG"}], "onlyCtG"][Par["ctG"]]
ClearFlavourScheme["onlyCtG"]; FlavourSchemes[]


(* ::Subsection:: *)
(*5.3 WCxf*)


(* ::Text:: *)
(*The coefficients carry the names of SMEFTsim for the operators with a Higgs field and the WCxf names otherwise. WCxfName gives the WCxf name. FromWCxf turns WCxf values into rules for every index order, with C = Lam^2 c^WCxf, the entries related by the symmetries of the tensor filled in, and the factor 1/2 of the operators with two identical currents:*)


{WCxfName[WC["Hq1", {1, 3}]], WCxfName[WC["qq1", {1, 1, 2, 2}]], WCxfName[WC["HGtilde"]]}
FromWCxf[{"phiq1_13" -> x13, "qq1_1122" -> y1122}]


(* ::Text:: *)
(*The content of a WCxf file, as read with Import[file, "RawJSON"], is used through its "values". With "Scale" in GeV the rules are numerical. Coefficients that are not among the values stay in the vertex, as the last output shows. The rule WC[__] -> 0, applied after the others, sets them to zero.*)


wcxf = <|"eft" -> "SMEFT", "basis" -> "Warsaw up", "scale" -> 1000,
   "values" -> <|"uG_33" -> <|"Re" -> 1.*^-7, "Im" -> 2.*^-7|>, "phiG" -> 3.*^-8|>|>;
rules = FromWCxf[wcxf["values"], "Scale" -> 1000.]
WilsonCoefficients[EvaluateFlavour[R2[{"g", "g", OutLeg["H"]}, "Operators" -> {"uG", "HG"}]] /. rules /. Conjugate[x_?NumericQ] :> Conjugate[x]]


(* ::Subsection:: *)
(*5.4 The CKM input scheme*)


(* ::Text:: *)
(*VCKM is the CKM matrix of the Lagrangian, the misalignment of the bases in which the up-type and the down-type mass matrices are diagonal. In the input scheme of arXiv:1812.08163 four observables, Gamma(K -> mu nu)/Gamma(pi -> mu nu), Gamma(B -> tau nu), Delta M_d and Delta M_s, fix the tilde Wolfenstein parameters Wtilde = W + delta W(C), and V(W) = V(Wtilde) - dVCKM. CKMInputShift gives delta W and dVCKM at tree level and linear order in the Wilson coefficients, taken at the electroweak scale. The result also contains (C_Hl^(3))_ll, written WC["Hl3", {l, l}], which enters no vertex of the package. The coefficients of (C_Hud)_12 in the shifts of the four observables and of the Wolfenstein parameters, for instance:*)


ckm = CKMInputShift[];
onlyHud = {Conjugate[WC[__]] -> 0, WC["Hud", {1, 2}] -> 1, WC[__] -> 0, dGF -> 0};
{Normal[ckm["Delta"]], Normal[ckm["dW"]]} /. onlyHud /. {vev -> 246.22, Lam -> 1000.}


(* ::Text:: *)
(*The matrix M of delta W = M Delta is that of the reference, here computed from the exact Wolfenstein parametrisation:*)


Chop[ckm["M"], 10^-4] // MatrixForm


(* ::Text:: *)
(*A vertex in the input scheme is the vertex, with VCKM read as the matrix of the tilde parameters ckm["Vtilde"], plus CKMShiftVertex of the vertex, its SM part with VCKM replaced by -dVCKM. The parts of first order in C keep VCKM, since the difference is of order 1/Lam^4. For the rational term of the charged-current vertex:*)


vW = R2[{"d", "ubar", "Wp"}];
CKMShiftVertex[vW]


(* ::Text:: *)
(*The same holds for TreeVertex, UVPole, UVct and UVCounterterm. The shift is a linear combination of Wilson coefficients once dVCKM is replaced by its value:*)


Short[CKMShiftVertex[vW][] /. ckm["Rules"], 3]


(* ::Text:: *)
(*The inputs (tilde parameters, masses, bag parameters, running factors) are the defaults described in SMEFTR2Info[], and any of them can be changed with the option "Inputs", for example CKMInputShift["Inputs" -> <|"Wolfenstein" -> {0.2250, 0.826, 0.159, 0.348}|>]. The scheme is tree level and linear: it applies only while every component of delta W is small.*)


(* ::Subsection:: *)
(*5.5 Other alignments of the quark doublets*)


(* ::Text:: *)
(*The coefficients WC[...] refer to the WCxf basis Warsaw up, in which the quark doublets are aligned with the up-type quarks, q = (u_L, V d_L). RotateDoublets[v, "Warsaw"] writes a result in the coefficients WCDown[...] of the WCxf basis Warsaw, in which q = (V^dagger u_L, d_L). Each doublet index gives a factor of the CKM matrix and a flavour sum, which EvaluateFlavour carries out:*)


vD = EvaluateFlavour[RotateDoublets[R2[{"t", "tbar", OutLeg["g"]}], "Warsaw"], {}];
vD[WCDown["uG", {3, 3}]] // Short


(* ::Text:: *)
(*RotateDoublets[v, "Warsaw up"] goes back, and a result already in the requested basis is returned unchanged:*)


RotateDoublets[vD, "Warsaw"] === vD


(* ::Text:: *)
(*SetMassBasis["Warsaw"] makes every function return its results in WCDown (vertices, counterterms, on-shell renormalisation factors, CKM input shifts), ApplyFlavour accepts them, and FromWCxf reads values in the basis Warsaw. SetMassBasis["Warsaw up"] returns to the default:*)


SetMassBasis["Warsaw"];
{MassBasis[], WilsonCoefficients[TreeVertex[{"t", "tbar", "h"}]]}
SetMassBasis["Warsaw up"];


(* ::Text:: *)
(*Any other alignment q(paper) = W q(new), with a unitary matrix W, is obtained with RotateDoublets[v, W], in the coefficients WCRot[...]. Here W is a symbol w, read as w[i, j]:*)


Short[RotateDoublets[TreeVertex[{"t", "tbar", "h"}], w][], 2]


(* ::Section:: *)
(*6. Colour octets*)


(* ::Subsection:: *)
(*6.1 The shift of an octet parameter*)


(* ::Text:: *)
(*Some parameters of the top-specific assumptions multiply colour-octet operators, which are not in the Warsaw basis. cQQ8 of SMEFTsim top multiplies (qbar_3 gamma T^A q_3)^2. ApplyFlavour substitutes its four-dimensional Fierz map, a combination of Warsaw operators. The rational terms of the octet operator differ from those of this map by the tree vertices of a local Lagrangian, OctetShift:*)


OctetShift["SMEFTsim_top"]
OctetShift["SMEFTsim_top", "cQQ8"]


(* ::Text:: *)
(*OctetShiftVertex gives its Feynman rules in the normalisation of R2, for any legs, as a vertex object with its own structures Str[n]. The object is zero when the parameter has no shift for the legs, with a message when the shift has no vertex with these fields at all. The shift of t tbar g (gluon penguin) and of t tbar Z (Z penguin and Higgs current), with the structures written out:*)


shG = OctetShiftVertex["SMEFTsim_top", "cQQ8", {"t", "tbar", OutLeg["g"]}];
shZ = OctetShiftVertex["SMEFTsim_top", "cQQ8", {"t", "tbar", OutLeg["Z"]}];
Collect[shG["Explicit"], _Gam, Simplify]
Collect[shZ["Explicit"], _Gam, Simplify]


(* ::Subsection:: *)
(*6.2 The rational term of the octet operator*)


(* ::Text:: *)
(*Without the shift ApplyFlavour gives a message that names the octet parameters (the first input below, shown once in a session for each assumption). With "OctetShift" -> True it adds the shifts of all octet parameters of the assumption, in the structures of the object. The coefficient of Par["cQQ8"] is then the sum of the two parts. The three objects number their structures separately, so they are compared with the structures written out:*)


ttgOct = R2[{"t", "tbar", OutLeg["g"]}, "Operators" -> {"qq1", "qq3"}];
fierz = ApplyFlavour[ttgOct, "SMEFTsim_top"]["Explicit", Par["cQQ8"]];
octet = ApplyFlavour[ttgOct, "SMEFTsim_top", "OctetShift" -> True]["Explicit", Par["cQQ8"]];
Simplify[(octet - fierz) - shG["Explicit", Par["cQQ8"]]] === 0


(* ::Subsection:: *)
(*6.3 Any octet operator*)


(* ::Text:: *)
(*The shift is known for the octet operators OctetOperator[type, {a, b}] of the four types "qq1", "qq3", "uu" and "dd", with flavour-diagonal currents of generations a and b, numbers or symbols. The parameters of the assumptions are combinations of them:*)


FlavourSchemes["SMEFTsim_top"]["OctetOperators"] // Short
Simplify[OctetShift[Par["cQQ8"] OctetOperator["qq1", {3, 3}]] - OctetShift["SMEFTsim_top", "cQQ8"]] === 0


(* ::Text:: *)
(*With symbols for the generations, Kronecker deltas separate equal and different generations, and KroneckerDelta[a, 3] marks the terms with the top Yukawa coupling. The Feynman rules work in the same way:*)


OctetShift[cOct OctetOperator["qq1", {a, b}]]
Collect[OctetShiftVertex[cOct OctetOperator["uu", {2, 3}], {"c", "cbar", OutLeg["Z"]}]["Explicit"], _Gam, Simplify]


(* ::Text:: *)
(*An assumption of the user declares its octet parameters with the option "Octets". OctetShift and OctetShiftVertex then work for it as for a shipped assumption. A shipped assumption redefined from its own map gives the same vertices:*)


DefineFlavourScheme["myTop", FlavourSchemes["SMEFTsim_top", "Rules"], "CKMUnit" -> True,
  "Octets" -> Normal[FlavourSchemes["SMEFTsim_top"]["OctetOperators"]]];
Simplify[ApplyFlavour[ttgOct, "SMEFTsim_top", "OctetShift" -> True]["Explicit"] - ApplyFlavour[ttgOct, "myTop", "OctetShift" -> True]["Explicit"]] === 0
Simplify[OctetShift["myTop", "cQQ8"] - OctetShift["SMEFTsim_top", "cQQ8"]] === 0


(* ::Section:: *)
(*7. The equations of the paper*)


(* ::Text:: *)
(*Each input of this part compares the package with an equation of the paper and returns True. The equations are named by their content, in the order of the paper. P_R = (1 + gamma5)/2 and P_L = (1 - gamma5)/2 throughout.*)


(* ::Subsection:: *)
(*7.1 The quark two-point function at first order in C_uG (rational term and pole)*)


v2 = R2[{"U", OutLeg["U"]}, "Operators" -> {"uG"}, "Flavour" -> {gi, gj}];
u2 = UVPole[{"U", OutLeg["U"]}, "Operators" -> {"uG"}, "Flavour" -> {gi, gj}];
v2["Structures"]
cji = WC["uG", {gj, gi}]; cij = Conjugate[WC["uG", {gi, gj}]]; mi = FMass["u", gi]; mj = FMass["u", gj]; pp = SProd[p2, p2];
pR[x_, y_] := (x + y)/2; pL[x_, y_] := (x - y)/2;
paper2[a_, b_] := Sqrt[2] gs vev/Lam^2 (a[[1]] 2 (cji pR[Str[1], Str[2]] + cij pL[Str[1], Str[2]]) +
    b ((mj cji + mi cij) pR[Str[3], Str[4]] + (mi cji + mj cij) pL[Str[3], Str[4]]));
Simplify[v2[] - v2["SM"] - paper2[{2 pp - 7/3 (mi^2 + mj^2)}, -4/3]] === 0
Simplify[u2[] - u2["SM"] - paper2[{-2 pp + 2 (mi^2 + mj^2)}, 2]] === 0


(* ::Subsection:: *)
(*7.2 The CP-odd g g h vertex of the gluon dipoles*)


(* ::Text:: *)
(*The coefficient of i Im(C) is the difference of the coefficients of C and of its conjugate. The package keeps the Yukawa coupling of the Higgs vertex apart from the mass. With y_t = Sqrt[2] m_t/vev the two results are the top-quark terms (16 Sqrt[2]/3) gs m_t Im(C_uG)_33/Lam^2 and -8 Sqrt[2] gs m_t Im(C_uG)_33/Lam^2 of the paper, on the structure delta^{AB} epsilon^{mu1 mu2 p1 p2}.*)


gghR = EvaluateFlavour[R2[{"g", "g", OutLeg["H"]}, "Operators" -> {"uG"}]];
gghU = EvaluateFlavour[UVPole[{"g", "g", OutLeg["H"]}, "Operators" -> {"uG"}]];
gghR["Structures"][Str[6]]
yukawa = Yuk["u", 3] -> Sqrt[2] FMass["u", 3]/vev;
Simplify[(I (gghR[WC["uG", {3, 3}]] - gghR[Conjugate[WC["uG", {3, 3}]]]) - 16 Sqrt[2]/3 gs FMass["u", 3] Str[6]/Lam^2) /. yukawa] === 0
Simplify[(I (gghU[WC["uG", {3, 3}]] - gghU[Conjugate[WC["uG", {3, 3}]]]) + 8 Sqrt[2] gs FMass["u", 3] Str[6]/Lam^2) /. yukawa] === 0


(* ::Subsection:: *)
(*7.3 The penguin vertex of C_qq^(1)*)


(* ::Text:: *)
(*The pole is (4 gs/(3 Lam^2)) T^A (p^2 gamma^mu - p^mu pslash) X P_L. On gamma^mu T^A the coefficient of p^2 is therefore (2 gs/(3 Lam^2)) X, here for b -> s g and the entry 2333 with the unitarity of V used (bsg of part 2.2):*)


Coefficient[bsg[WC["qq1", {2, 3, 3, 3}]], Str[5] SProd[p3, p3]] === 2 gs Conjugate[VCKM[2, 2]] VCKM[3, 3]/(3 Lam^2)


(* ::Subsection:: *)
(*7.4 The four-quark vertex u ubar d dbar of C_ud^(1,8)*)


(* ::Text:: *)
(*The rows are the colour-singlet and the colour-octet structure, the columns the tree, the rational term and the pole.*)


R2UVTable[{"u", "ubar", "d", "dbar"}, WC["ud1", {1, 1, 1, 1}], "Operators" -> {"ud1", "ud8"}, "Output" -> "List"][[2 ;;, 2 ;;]] ===
  {{-I/Lam^2, 16 gs^2/(3 Lam^2), -8 gs^2/(3 Lam^2)}, {0, 2 gs^2/Lam^2, 6 gs^2/Lam^2}}
R2UVTable[{"u", "ubar", "d", "dbar"}, WC["ud8", {1, 1, 1, 1}], "Operators" -> {"ud1", "ud8"}, "Output" -> "List"][[2 ;;, 2 ;;]] ===
  {{0, 4 gs^2/(9 Lam^2), 4 gs^2/(3 Lam^2)}, {-I/Lam^2, 14 gs^2/(3 Lam^2), -14 gs^2/(3 Lam^2)}}


(* ::Subsection:: *)
(*7.5 The top-up field renormalisation factors with flavour mixing*)


mtop = FMass["u", 3]; Lt = OSLog[mtop]; C13 = WC["uG", {1, 3}];
zut = OnShellConstants["dZL_uG_offdiag", "u", {1, 3}, fs5];
ztu = OnShellConstants["dZL_uG_offdiag", "u", {3, 1}, fs5];
Simplify[zut["Pole"]/eps + zut["Finite"] + Sqrt[2] gs mtop vev/(4 Pi^2 Lam^2) C13 (3/eps - Lt - 2 Leff - 2/3 - I Pi)] === 0
Simplify[ztu["Pole"]/eps + ztu["Finite"] - Sqrt[2] gs mtop vev/(2 Pi^2 Lam^2) Conjugate[C13] (1/eps - Lt + 1/3)] === 0


(* ::Subsection:: *)
(*7.6 The light-quark mass counterterm of (C_qu^(1,8))_3113*)


dm = OnShellConstants["dm_4q", "u", {1, 1}, fs5];
only3113 = {WC["qu1", {3, 1, 1, 3}] -> d1, WC["qu8", {3, 1, 1, 3}] -> d8, WC[_String, _] :> 0, Conjugate[WC[_String, _]] :> 0};
Simplify[(dm["Pole"]/eps + dm["Finite"] /. only3113) + (d1 + 4/3 d8) mtop^3/(16 Pi^2 Lam^2) (4/eps + 2 - 4 Lt)] === 0


(* ::Subsection:: *)
(*7.7 The rotation angle of the CP-odd top dipole*)


th = OnShellConstants["theta_uG_diag", "u", {3, 3}, fs5];
Simplify[th["Pole"]/eps + th["Finite"] - Sqrt[2] gs mtop vev Im[WC["uG", {3, 3}]]/(2 Pi^2 Lam^2) (1/eps + 1/6 - Lt/2 - Leff/2)] === 0


(* ::Subsection:: *)
(*7.8 The octet shift of c_QQ^(8)*)


(* ::Text:: *)
(*With g_1 = ee/cw and g_2 = ee/sw:*)


Simplify[OctetShift["SMEFTsim_top", "cQQ8"] - Par["cQQ8"]/(16 Pi^2 Lam^2) (-4 gs/3 GreenOp["G", "q", 3] + (ee/cw)/9 GreenOp["B", "q", 3] +
    (ee/sw) GreenOp["W", "q", 3] + Yuk["u", 3]^2/2 GreenOp["H1", "q", 3] - 3 Yuk["u", 3]^2/2 GreenOp["H3", "q", 3])] === 0


(* ::Subsection:: *)
(*7.9 The CKM matrix in the two schemes*)


(* ::Text:: *)
(*The MS-bar matrix at mu_eft minus the on-shell matrix is the finite part of the counterterm dV plus Leff times its pole. At first order in the dipoles (C_uG)_q3, with kV = 3 Sqrt[2] gs m_t vev/(16 Pi^2 Lam^2) Log[mu_eft^2/m_t^2]:*)


onlyDip = {WC["uG", {a_, b_}] /; !(b == 3 && a < 3) :> 0, Conjugate[WC["uG", {a_, b_}]] /; !(b == 3 && a < 3) :> 0,
   WC[n_String /; n =!= "uG", _] :> 0, Conjugate[WC[n_String /; n =!= "uG", _]] :> 0};
dVdiff[gu_, gd_] := With[{dv = OnShellConstants["dV", {gu, gd}, fs5]}, Expand[dv["Finite"] + Leff dv["Pole"]] /. onlyDip];
kV = 3 Sqrt[2] gs mtop vev/(16 Pi^2 Lam^2) (Leff - Lt);
Simplify[dVdiff[3, 1] - kV Sum[Conjugate[WC["uG", {q, 3}]] VCKM[q, 1], {q, 2}]] === 0
Simplify[dVdiff[1, 1] + kV WC["uG", {1, 3}] VCKM[3, 1]] === 0


(* ::Section:: *)
(*8. When something goes wrong*)


(* ::Text:: *)
(*Every input of this part is a mistake and gives a message that says what to do. The functions of the package return $Failed, or 0 for a coefficient that is absent. A call with the wrong number or kind of arguments gives the form of the call. A field that does not exist:*)


R2[{"T", "tbar", OutLeg["g"]}]


(* ::Text:: *)
(*A vertex that does not exist. The message says when the electric charge of the legs is not conserved:*)


R2[{"t", "bbar", "W+"}]


(* ::Text:: *)
(*An option or an operator that does not exist, and legs that are not in a list:*)


R2[{"t", "tbar"}, "Operator" -> "uG"]
R2[{"t", "tbar"}, "Operators" -> {"dipole"}]
R2["t", "tbar"]


(* ::Text:: *)
(*A coefficient that is not in the vertex. The message lists those that are:*)


v0[WC["uG", {1, 3}]]


(* ::Text:: *)
(*An assignment to a default index name is refused by Mathematica, so that no value can enter a vertex:*)


p1 = 5


(* ::Text:: *)
(*The sum of two vertices with different legs is an expression, with a message:*)


Head[R2[{"t", "tbar"}] + R2[{"u", "ubar"}]]


(* ::Text:: *)
(*Limits of the package. It contains the vertices of the paper: QCD corrections at first order in the Wilson coefficients, for three colours, for vertices with at least one coloured leg. The octet shift assumes the top Yukawa coupling as the only one, a massless b quark and a unit CKM matrix. The off-diagonal on-shell renormalisation factors contain 1/(m_i^2 - m_j^2) and hold for masses that are not nearly degenerate. SMEFTR2Info[] repeats these limits.*)


(* ::Section:: *)
(*9. Checks of the package*)


(* ::Text:: *)
(*RunChecks[] runs the checks of the file SMEFTR2Tests.wl, which is kept in the folder of the package. They cover the rational terms on the example vertices of the paper, the exchange of identical legs and hermiticity, the interface, the flavour assumptions and the colour octets, the renormalisation factors against the equations of the paper, the consistency and the running of the counterterms, the counterterm of the CKM matrix, the CKM input scheme and the other alignments of the quark doublets. Running all of them can take a long time, and RunChecks["CKM"] runs one group. The result is a report with the number of checks that passed and failed in each group:*)


chk = RunChecks[]


(* ::Text:: *)
(*All checks passed:*)


chk["AllPassed"]


(* ::Text:: *)
(*A single group is run by its name, and the line printed by each check is kept:*)


Take[RunChecks["PaperEquations"]["Lines"]["PaperEquations"], 3]

